Expanding the Decision Space of Pretrained Models through Structured Re-Decoding

Native decoders limit how pretrained models combine local predictions under new structural constraints. We introduce Structured Re-Decoding (SRD), a training-free framework that constructs local candidates from model scores, samples, or external specifications, jointly optimizes their selection, and verifies reconstructed outputs. We show that candidate recombination expands feasible support and can improve attainable reward under a fixed KL divergence budget. Across molecular generation, protein design, RNA structure prediction, and antibody modeling, SRD enables improved structured inference, including verified molecules absent from the original sample pool. External chemical templates further extend SRD to noncanonical amino acids, peptide cyclization, and grammar-guided molecular construction. Preliminary experiments on a physical coherent Ising machine demonstrate the feasibility of hardware-based optimization, suggesting broader opportunities for quantum and quantum-inspired approaches to structured inference and combinatorial optimization across scientific domains.

==> anc/antibody_cim/README.md <==
# Antibody physical-CIM evidence
This directory contains unchanged compact records from the archived antibody reproducibility package. manifest.json binds each copied file to its original relative path and SHA256.
Main50 and enlarged7 post-tuning tables use ten retained states per method. Raw comparisons maximize exact integer s.T@J@s. The main-text decoded table uses strict split restoration in both cohorts, one-hot repair and common up-to12-sweep coordinate polishing, followed by hard-feasibility selection. Main tie tolerance1e-9; enlarged1e-12. Main majority-restoration sensitivity agrees. Sources retain tuning/budget and timing provenance.
The initial64-state main run remains separate from the tuned results. Enlarged7 derives from two complexes.
raw_objective_recompute.py is copied from code/recompute_cim_raw_objectives.py in the original reproducibility package and requires that package's cim_evidence and results directory layout. The large raw matrices/spin archives are not duplicated in this manuscript ZIP. raw_objective_recompute.log records its local execution against those originals. This artifact is an objective recalculation, not a new hardware run.
No primary device receipt is added. No numerical hardware speedup is inferred.


==> anc/antibody_cim/large7_decode_summary.json <==
{
  "best_majority_choice_same": 0,
  "cim_best_majority_context_feasible": 7,
  "cim_best_majority_onehot": 7,
  "cim_best_split_strict_consistent": 7,
  "cim_raw_wins": 7,
  "fsa_best_majority_context_feasible": 7,
  "fsa_best_majority_onehot": 7,
  "fsa_best_split_strict_consistent": 7,
  "matrix_count": 7,
  "per_matrix": [
    {
      "best_majority_choice_same": false,
      "cim_best_h": 383300234,
      "cim_best_majority_context_feasible": true,
      "cim_best_majority_onehot": true,
      "cim_best_split_conflicts": 0,
      "cim_best_split_strict_consistent": true,
      "cim_majority_onehot_rows": 10,
      "cim_strict_consistent_rows": 10,
      "fsa_best_h": 383300230,
      "fsa_best_majority_context_feasible": true,
      "fsa_best_majority_onehot": true,
      "fsa_best_split_conflicts": 0,
      "fsa_best_split_strict_consistent": true,
      "fsa_majority_onehot_rows": 6,
      "fsa_strict_consistent_rows": 6,
      "manifest_index": 0,
      "raw_gap": 4,
      "spins": 1021,
      "task_id": "cim_large7_task_00"
    },
    {
      "best_majority_choice_same": false,
      "cim_best_h": 400745584,
      "cim_best_majority_context_feasible": true,
      "cim_best_majority_onehot": true,
      "cim_best_split_conflicts": 0,
      "cim_best_split_strict_consistent": true,
      "cim_majority_onehot_rows": 10,
      "cim_strict_consistent_rows": 10,
      "fsa_best_h": 400745308,
      "fsa_best_majority_context_feasible": true,
      "fsa_best_majority_onehot": true,
      "fsa_best_split_conflicts": 0,
      "fsa_best_split_strict_consistent": true,
      "fsa_majority_onehot_rows": 6,
      "fsa_strict_consistent_rows": 6,
      "manifest_index": 1,
      "raw_gap": 276,
      "spins": 1170,
      "task_id": "cim_large7_task_01"
    },
    {
      "best_majority_choice_same": false,
      "cim_best_h": 532854774,
      "cim_best_majority_context_feasible": true,
      "cim_best_majority_onehot": true,
      "cim_best_split_conflicts": 0,
      "cim_best_split_strict_consistent": true,
      "cim_majority_onehot_rows": 10,
      "cim_strict_consistent_rows": 10,
      "fsa_best_h": 532854746,
      "fsa_best_majority_context_feasible": true,
      "fsa_best_majority_onehot": true,
      "fsa_best_split_conflicts": 0,
      "fsa_best_split_strict_consistent": true,
      "fsa_majority_onehot_rows": 7,
      "fsa_strict_consistent_rows": 7,
      "manifest_index": 2,
      "raw_gap": 28,
      "spins": 1564,
      "task_id": "cim_large7_task_02"
    },
    {
      "best_majority_choice_same": false,
      "cim_best_h": 658844892,
      "cim_best_majority_context_feasible": true,
      "cim_best_majority_onehot": true,
      "cim_best_split_conflicts": 0,
      "cim_best_split_strict_consistent": true,
      "cim_majority_onehot_rows": 10,
      "cim_strict_consistent_rows": 10,
      "fsa_best_h": 658844860,
      "fsa_best_majority_context_feasible": true,
      "fsa_best_majority_onehot": true,
      "fsa_best_split_conflicts": 0,
      "fsa_best_split_strict_consistent": true,
      "fsa_majority_onehot_rows": 10,
      "fsa_strict_consistent_rows": 10,
      "manifest_index": 3,
      "raw_gap": 32,
      "spins": 1633,
      "task_id": "cim_large7_task_03"
    },
    {
      "best_majority_choice_same": false,
      "cim_best_h": 681269816,
      "cim_best_majority_context_feasible": true,
      "cim_best_majority_onehot": true,
      "cim_best_split_conflicts": 0,
      "cim_best_split_strict_consistent": true,
      "cim_majority_onehot_rows": 10,
      "cim_strict_consistent_rows": 10,
      "fsa_best_h": 681269800,
      "fsa_best_majority_context_feasible": true,
      "fsa_best_majority_onehot": true,
      "fsa_best_split_conflicts": 0,
      "fsa_best_split_strict_consistent": true,
      "fsa_majority_onehot_rows": 8,
      "fsa_strict_consistent_rows": 8,
      "manifest_index": 4,
      "raw_gap": 16,
      "spins": 2023,
      "task_id": "cim_large7_task_04"
    },
    {
      "best_majority_choice_same": false,
      "cim_best_h": 758870576,
      "cim_best_majority_context_feasible": true,
      "cim_best_majority_onehot": true,
      "cim_best_split_conflicts": 0,
      "cim_best_split_strict_consistent": true,
      "cim_majority_onehot_rows": 10,
      "cim_strict_consistent_rows": 10,
      "fsa_best_h": 758870524,
      "fsa_best_majority_context_feasible": true,
      "fsa_best_majority_onehot": true,
      "fsa_best_split_conflicts": 0,
      "fsa_best_split_strict_consistent": true,
      "fsa_majority_onehot_rows": 8,
      "fsa_strict_consistent_rows": 8,
      "manifest_index": 5,
      "raw_gap": 52,
      "spins": 2063,
      "task_id": "cim_large7_task_05"
    },
    {
      "best_majority_choice_same": false,
      "cim_best_h": 871290444,
      "cim_best_majority_context_feasible": true,
      "cim_best_majority_onehot": true,
      "cim_best_split_conflicts": 0,
      "cim_best_split_strict_consistent": true,
      "cim_majority_onehot_rows": 10,
      "cim_strict_consistent_rows": 10,
      "fsa_best_h": 871290440,
      "fsa_best_majority_context_feasible": true,
      "fsa_best_majority_onehot": true,
      "fsa_best_split_conflicts": 0,
      "fsa_best_split_strict_consistent": true,
      "fsa_majority_onehot_rows": 7,
      "fsa_strict_consistent_rows": 7,
      "manifest_index": 6,
      "raw_gap": 4,
      "spins": 2446,
      "task_id": "cim_large7_task_06"
    }
  ],
  "schema": "aaai27-large-cim-decoding-audit-v1",
  "status": "PASS"
}


==> anc/antibody_cim/large7_molecular_per_matrix.csv <==
manifest_index,task_id,complex_id,config_id,spins,qubo_variables,cim_best_h,fsa_best_h,cim_minus_fsa_h,cim_best_h_raw_direct_objective,fsa_best_h_raw_direct_objective,best_h_raw_direct_winner,cim_best_returned_raw_direct_objective,fsa_best_returned_raw_direct_objective,raw_direct_winner,cim_common_polish_best_objective,fsa_common_polish_best_objective,common_polish_winner,local_baseline_objective,cim_local_augmented_best_objective,fsa_local_augmented_best_objective,local_augmented_winner,cim_strict_consistent_rows,fsa_strict_consistent_rows,cim_polished_feasible_rows,fsa_polished_feasible_rows
0,cim_large7_task_00,7quh,k08_r32_t20,1021,955,383300234,383300230,4,27.007393858994675,35.957936915099445,CIM,25.817465568708386,35.957936915099445,CIM,16.93095665652465,16.93095665652465,tie,16.950890688958587,16.93095665652465,16.93095665652465,tie,10,6,10,6
1,cim_large7_task_01,9jd1,k04_r32_t20,1170,1105,400745584,400745308,276,67.85369487203724,203.19795122039574,CIM,66.04139367181764,,missing,47.616796981106646,47.74272091228812,CIM,47.997959338716576,47.616796981106646,47.74272091228812,CIM,10,6,10,6
2,cim_large7_task_02,7quh,k12_r32_t20,1564,1499,532854774,532854746,28,45.08403661486427,31.888224635961038,FSA,26.757847253276907,31.888224635961038,CIM,16.930956656533745,16.930956656533745,tie,16.950890688964048,16.930956656533745,16.930956656533745,tie,10,7,10,7
3,cim_large7_task_03,9jd1,k08_r24_t20,1633,1566,658844892,658844860,32,72.0283302450164,148.34339912718212,CIM,65.95316742613306,,missing,47.87203540754056,47.87203540754056,tie,47.997959338720214,47.87203540754056,47.87203540754056,tie,10,10,10,10
4,cim_large7_task_04,7quh,k16_r32_t20,2023,1958,681269816,681269800,16,36.91704394972499,45.302769357493304,CIM,36.91704394972499,38.21369002114711,CIM,16.930956656533745,16.930956656533745,tie,16.950890688964044,16.930956656533745,16.930956656533745,tie,10,8,10,8
5,cim_large7_task_05,9jd1,k08_r32_t20,2063,1998,758870576,758870524,52,78.50088796516448,309.67964048224326,CIM,78.50088796516448,,missing,47.61679698111029,47.61679698111029,tie,47.997959338720214,47.61679698111029,47.61679698111029,tie,10,8,10,8
6,cim_large7_task_06,9jd1,k08_r40_t20,2446,2381,871290444,871290440,4,139.42274337153412,141.052659764832,CIM,85.15398445928756,,missing,47.616796981110284,47.61679698111029,tie,47.997959338720214,47.616796981110284,47.61679698111029,tie,10,7,10,7


==> anc/antibody_cim/large7_molecular_summary.json <==
{
  "best_h_raw_direct_comparison": {
    "CIM": 6,
    "FSA": 1,
    "missing": 0,
    "tie": 0
  },
  "best_returned_raw_direct_comparison": {
    "CIM": 3,
    "FSA": 0,
    "missing": 4,
    "tie": 0
  },
  "common_polish_comparison": {
    "CIM": 1,
    "FSA": 0,
    "missing": 0,
    "tie": 6
  },
  "local_augmented_comparison": {
    "CIM": 1,
    "FSA": 0,
    "missing": 0,
    "tie": 6
  },
  "matrix_count": 7,
  "raw_ising_wins": 7,
  "rows": [
    {
      "best_h_raw_direct_winner": "CIM",
      "cim_best_h": 383300234,
      "cim_best_h_raw_direct_objective": 27.007393858994675,
      "cim_best_returned_raw_direct_objective": 25.817465568708386,
      "cim_common_polish_best_objective": 16.93095665652465,
      "cim_local_augmented_best_objective": 16.93095665652465,
      "cim_minus_fsa_h": 4,
      "cim_polished_feasible_rows": 10,
      "cim_strict_consistent_rows": 10,
      "common_polish_winner": "tie",
      "complex_id": "7quh",
      "config_id": "k08_r32_t20",
      "fsa_best_h": 383300230,
      "fsa_best_h_raw_direct_objective": 35.957936915099445,
      "fsa_best_returned_raw_direct_objective": 35.957936915099445,
      "fsa_common_polish_best_objective": 16.93095665652465,
      "fsa_local_augmented_best_objective": 16.93095665652465,
      "fsa_polished_feasible_rows": 6,
      "fsa_strict_consistent_rows": 6,
      "local_augmented_winner": "tie",
      "local_baseline_objective": 16.950890688958587,
      "manifest_index": 0,
      "qubo_variables": 955,
      "raw_direct_winner": "CIM",
      "spins": 1021,
      "task_id": "cim_large7_task_00"
    },
    {
      "best_h_raw_direct_winner": "CIM",
      "cim_best_h": 400745584,
      "cim_best_h_raw_direct_objective": 67.85369487203724,
      "cim_best_returned_raw_direct_objective": 66.04139367181764,
      "cim_common_polish_best_objective": 47.616796981106646,
      "cim_local_augmented_best_objective": 47.616796981106646,
      "cim_minus_fsa_h": 276,
      "cim_polished_feasible_rows": 10,
      "cim_strict_consistent_rows": 10,
      "common_polish_winner": "CIM",
      "complex_id": "9jd1",
      "config_id": "k04_r32_t20",
      "fsa_best_h": 400745308,
      "fsa_best_h_raw_direct_objective": 203.19795122039574,
      "fsa_best_returned_raw_direct_objective": null,
      "fsa_common_polish_best_objective": 47.74272091228812,
      "fsa_local_augmented_best_objective": 47.74272091228812,
      "fsa_polished_feasible_rows": 6,
      "fsa_strict_consistent_rows": 6,
      "local_augmented_winner": "CIM",
      "local_baseline_objective": 47.997959338716576,
      "manifest_index": 1,
      "qubo_variables": 1105,
      "raw_direct_winner": "missing",
      "spins": 1170,
      "task_id": "cim_large7_task_01"
    },
    {
      "best_h_raw_direct_winner": "FSA",
      "cim_best_h": 532854774,
      "cim_best_h_raw_direct_objective": 45.08403661486427,
      "cim_best_returned_raw_direct_objective": 26.757847253276907,
      "cim_common_polish_best_objective": 16.930956656533745,
      "cim_local_augmented_best_objective": 16.930956656533745,
      "cim_minus_fsa_h": 28,
      "cim_polished_feasible_rows": 10,
      "cim_strict_consistent_rows": 10,
      "common_polish_winner": "tie",
      "complex_id": "7quh",
      "config_id": "k12_r32_t20",
      "fsa_best_h": 532854746,
      "fsa_best_h_raw_direct_objective": 31.888224635961038,
      "fsa_best_returned_raw_direct_objective": 31.888224635961038,
      "fsa_common_polish_best_objective": 16.930956656533745,
      "fsa_local_augmented_best_objective": 16.930956656533745,
      "fsa_polished_feasible_rows": 7,
      "fsa_strict_consistent_rows": 7,
      "local_augmented_winner": "tie",
      "local_baseline_objective": 16.950890688964048,
      "manifest_index": 2,
      "qubo_variables": 1499,
      "raw_direct_winner": "CIM",
      "spins": 1564,
      "task_id": "cim_large7_task_02"
    },
    {
      "best_h_raw_direct_winner": "CIM",
      "cim_best_h": 658844892,
      "cim_best_h_raw_direct_objective": 72.0283302450164,
      "cim_best_returned_raw_direct_objective": 65.95316742613306,
      "cim_common_polish_best_objective": 47.87203540754056,
      "cim_local_augmented_best_objective": 47.87203540754056,
      "cim_minus_fsa_h": 32,
      "cim_polished_feasible_rows": 10,
      "cim_strict_consistent_rows": 10,
      "common_polish_winner": "tie",
      "complex_id": "9jd1",
      "config_id": "k08_r24_t20",
      "fsa_best_h": 658844860,
      "fsa_best_h_raw_direct_objective": 148.34339912718212,
      "fsa_best_returned_raw_direct_objective": null,
      "fsa_common_polish_best_objective": 47.87203540754056,
      "fsa_local_augmented_best_objective": 47.87203540754056,
      "fsa_polished_feasible_rows": 10,
      "fsa_strict_consistent_rows": 10,
      "local_augmented_winner": "tie",
      "local_baseline_objective": 47.997959338720214,
      "manifest_index": 3,
      "qubo_variables": 1566,
      "raw_direct_winner": "missing",
      "spins": 1633,
      "task_id": "cim_large7_task_03"
    },
    {
      "best_h_raw_direct_winner": "CIM",
      "cim_best_h": 681269816,
      "cim_best_h_raw_direct_objective": 36.91704394972499,
      "cim_best_returned_raw_direct_objective": 36.91704394972499,
      "cim_common_polish_best_objective": 16.930956656533745,
      "cim_local_augmented_best_objective": 16.930956656533745,
      "cim_minus_fsa_h": 16,
      "cim_polished_feasible_rows": 10,
      "cim_strict_consistent_rows": 10,
      "common_polish_winner": "tie",
      "complex_id": "7quh",
      "config_id": "k16_r32_t20",
      "fsa_best_h": 681269800,
      "fsa_best_h_raw_direct_objective": 45.302769357493304,
      "fsa_best_returned_raw_direct_objective": 38.21369002114711,
      "fsa_common_polish_best_objective": 16.930956656533745,
      "fsa_local_augmented_best_objective": 16.930956656533745,
      "fsa_polished_feasible_rows": 8,
      "fsa_strict_consistent_rows": 8,
      "local_augmented_winner": "tie",
      "local_baseline_objective": 16.950890688964044,
      "manifest_index": 4,
      "qubo_variables": 1958,
      "raw_direct_winner": "CIM",
      "spins": 2023,
      "task_id": "cim_large7_task_04"
    },
    {
      "best_h_raw_direct_winner": "CIM",
      "cim_best_h": 758870576,
      "cim_best_h_raw_direct_objective": 78.50088796516448,
      "cim_best_returned_raw_direct_objective": 78.50088796516448,
      "cim_common_polish_best_objective": 47.61679698111029,
      "cim_local_augmented_best_objective": 47.61679698111029,
      "cim_minus_fsa_h": 52,
      "cim_polished_feasible_rows": 10,
      "cim_strict_consistent_rows": 10,
      "common_polish_winner": "tie",
      "complex_id": "9jd1",
      "config_id": "k08_r32_t20",
      "fsa_best_h": 758870524,
      "fsa_best_h_raw_direct_objective": 309.67964048224326,
      "fsa_best_returned_raw_direct_objective": null,
      "fsa_common_polish_best_objective": 47.61679698111029,
      "fsa_local_augmented_best_objective": 47.61679698111029,
      "fsa_polished_feasible_rows": 8,
      "fsa_strict_consistent_rows": 8,
      "local_augmented_winner": "tie",
      "local_baseline_objective": 47.997959338720214,
      "manifest_index": 5,
      "qubo_variables": 1998,
      "raw_direct_winner": "missing",
      "spins": 2063,
      "task_id": "cim_large7_task_05"
    },
    {
      "best_h_raw_direct_winner": "CIM",
      "cim_best_h": 871290444,
      "cim_best_h_raw_direct_objective": 139.42274337153412,
      "cim_best_returned_raw_direct_objective": 85.15398445928756,
      "cim_common_polish_best_objective": 47.616796981110284,
      "cim_local_augmented_best_objective": 47.616796981110284,
      "cim_minus_fsa_h": 4,
      "cim_polished_feasible_rows": 10,
      "cim_strict_consistent_rows": 10,
      "common_polish_winner": "tie",
      "complex_id": "9jd1",
      "config_id": "k08_r40_t20",
      "fsa_best_h": 871290440,
      "fsa_best_h_raw_direct_objective": 141.052659764832,
      "fsa_best_returned_raw_direct_objective": null,
      "fsa_common_polish_best_objective": 47.61679698111029,
      "fsa_local_augmented_best_objective": 47.61679698111029,
      "fsa_polished_feasible_rows": 7,
      "fsa_strict_consistent_rows": 7,
      "local_augmented_winner": "tie",
      "local_baseline_objective": 47.997959338720214,
      "manifest_index": 6,
      "qubo_variables": 2381,
      "raw_direct_winner": "missing",
      "spins": 2446,
      "task_id": "cim_large7_task_06"
    }
  ],
  "schema": "aaai27-large-cim-molecular-objective-audit-v1",
  "source_complex_count": 2,
  "status": "PASS"
}


==> anc/antibody_cim/large7_tuned_analysis.json <==
{
  "cim_retained_rows_per_matrix": 10,
  "cim_wins": 7,
  "claim_status": "post_disclosure_hardware_tuning_diagnostic",
  "declared_trials_per_parameter": [
    50
  ],
  "equal_physical_shot_budget": false,
  "equal_returned_row_count": true,
  "exact_two_sided_sign_p": 0.015625,
  "fsa_returned_rows_per_matrix": 10,
  "fsa_wins": 0,
  "matrix_count": 7,
  "maximum_observed_global_shot_num": 674,
  "objective": "maximize_s_transpose_J_s",
  "paired_manifest_sha256": "4d09c9bbd37bc6dff5d99f0b47b513a6a74be151623f9dd87574b2648a9daae0",
  "per_matrix": [
    {
      "case_key": "7quh|gseed20260722|L_CDR1|sample0|real_cim_r09_lp02",
      "cim_best_exact_rank": 7,
      "cim_best_recomputed_s_transpose_J_s": 383300234,
      "cim_declared_trials_per_parameter": [
        50
      ],
      "cim_max_observed_global_shot_num": 576,
      "cim_minus_fsa_s_transpose_J_s": 4,
      "cim_result_sha256": "c858f5d3d295d3df6a41c5e6be558bd1190ea31329ea9e1d0defb4a2978b4fd6",
      "cim_retained_rows": 10,
      "cim_returned_parameter_names": [
        "param_1",
        "param_12",
        "param_2",
        "param_3",
        "param_4",
        "param_5"
      ],
      "cim_unique_retained_rows": 10,
      "complex_id": "7quh",
      "fsa_best_recomputed_s_transpose_J_s": 383300230,
      "fsa_returned_rows": 10,
      "fsa_spin_sha256": "9ab3ade76c873c1dc67ebb60e9cd30eabaf0719ee23f1a669c9b9e07c932c3b8",
      "fsa_unique_returned_rows": 10,
      "manifest_index": 0,
      "matrix_sha256": "d8a4b0ecbbf10ca1112c1230df7819165c301fc32dce1b55f6290345df2b85f7",
      "qubo_variables": 955,
      "relative_gap_positive_favors_cim": 1.0435683798050421e-08,
      "server_energy_exact_matches": 0,
      "server_energy_residual_max": -54,
      "server_energy_residual_min": -98,
      "spins": 1021,
      "task_id": "cim_large7_task_00",
      "winner": "CIM"
    },
    {
      "case_key": "9jd1|gseed20260722|H_CDR3|sample0|real_cim_r09_lp02",
      "cim_best_exact_rank": 1,
      "cim_best_recomputed_s_transpose_J_s": 400745584,
      "cim_declared_trials_per_parameter": [
        50
      ],
      "cim_max_observed_global_shot_num": 654,
      "cim_minus_fsa_s_transpose_J_s": 276,
      "cim_result_sha256": "5e858ebb22dd54bcb5d77217ebca6e10cbf396d78ce2cfe751fbb2c943234d31",
      "cim_retained_rows": 10,
      "cim_returned_parameter_names": [
        "param_1",
        "param_14",
        "param_3",
        "param_4",
        "param_6",
        "param_9"
      ],
      "cim_unique_retained_rows": 10,
      "complex_id": "9jd1",
      "fsa_best_recomputed_s_transpose_J_s": 400745308,
      "fsa_returned_rows": 10,
      "fsa_spin_sha256": "f77f13ceda87c5cb0b8d10d1b01280ab8f6213e7ff78fdcedc1506f2cf5c8f45",
      "fsa_unique_returned_rows": 10,
      "manifest_index": 1,
      "matrix_sha256": "5675b67c201b06c73860f579969986db3bdee546f54eb952270372f9803fd646",
      "qubo_variables": 1105,
      "relative_gap_positive_favors_cim": 6.887167347696059e-07,
      "server_energy_exact_matches": 0,
      "server_energy_residual_max": -16,
      "server_energy_residual_min": -68,
      "spins": 1170,
      "task_id": "cim_large7_task_01",
      "winner": "CIM"
    },
    {
      "case_key": "7quh|gseed20260722|L_CDR1|sample0|real_cim_r09_lp02",
      "cim_best_exact_rank": 1,
      "cim_best_recomputed_s_transpose_J_s": 532854774,
      "cim_declared_trials_per_parameter": [
        50
      ],
      "cim_max_observed_global_shot_num": 459,
      "cim_minus_fsa_s_transpose_J_s": 28,
      "cim_result_sha256": "437b916419f316314ca9d7048a37652b9b2be1467cb58e06f6238e754b78eab3",
      "cim_retained_rows": 10,
      "cim_returned_parameter_names": [
        "param_1",
        "param_10",
        "param_3",
        "param_4",
        "param_6",
        "param_8"
      ],
      "cim_unique_retained_rows": 10,
      "complex_id": "7quh",
      "fsa_best_recomputed_s_transpose_J_s": 532854746,
      "fsa_returned_rows": 10,
      "fsa_spin_sha256": "ddff3112767812ecece766f2a259b7fd28e4450a34a50b52158da9350239f312",
      "fsa_unique_returned_rows": 10,
      "manifest_index": 2,
      "matrix_sha256": "f0671f577f4d5e55f72d116698525acdcc79c3a4f137a06632fa0abf7c500ec5",
      "qubo_variables": 1499,
      "relative_gap_positive_favors_cim": 5.254715325365611e-08,
      "server_energy_exact_matches": 0,
      "server_energy_residual_max": -58,
      "server_energy_residual_min": -94,
      "spins": 1564,
      "task_id": "cim_large7_task_02",
      "winner": "CIM"
    },
    {
      "case_key": "9jd1|gseed20260722|H_CDR3|sample0|real_cim_r09_lp02",
      "cim_best_exact_rank": 1,
      "cim_best_recomputed_s_transpose_J_s": 658844892,
      "cim_declared_trials_per_parameter": [
        50
      ],
      "cim_max_observed_global_shot_num": 674,
      "cim_minus_fsa_s_transpose_J_s": 32,
      "cim_result_sha256": "648a08596222aec81c367b777baecb67b35ef6112c596c35778b122bc3095ce4",
      "cim_retained_rows": 10,
      "cim_returned_parameter_names": [
        "param_1",
        "param_11",
        "param_14",
        "param_2",
        "param_3",
        "param_9"
      ],
      "cim_unique_retained_rows": 10,
      "complex_id": "9jd1",
      "fsa_best_recomputed_s_transpose_J_s": 658844860,
      "fsa_returned_rows": 10,
      "fsa_spin_sha256": "0a3d69f15dc023c07e7282cfa330258c538e45b70bb319aa83c320e9a7b84c22",
      "fsa_unique_returned_rows": 10,
      "manifest_index": 3,
      "matrix_sha256": "1c70471f5ecf3fcabd08d82c34d6eff5a95b8e796751f2f4b7081e58a3e7f9a4",
      "qubo_variables": 1566,
      "relative_gap_positive_favors_cim": 4.8569856035607536e-08,
      "server_energy_exact_matches": 0,
      "server_energy_residual_max": 16,
      "server_energy_residual_min": -100,
      "spins": 1633,
      "task_id": "cim_large7_task_03",
      "winner": "CIM"
    },
    {
      "case_key": "7quh|gseed20260722|L_CDR1|sample0|real_cim_r09_lp02",
      "cim_best_exact_rank": 2,
      "cim_best_recomputed_s_transpose_J_s": 681269816,
      "cim_declared_trials_per_parameter": [
        50
      ],
      "cim_max_observed_global_shot_num": 567,
      "cim_minus_fsa_s_transpose_J_s": 16,
      "cim_result_sha256": "2ef63caffbd3d3031fc99847ea42ab2279ed0db373cc03c970efaf65f3dd9423",
      "cim_retained_rows": 10,
      "cim_returned_parameter_names": [
        "param_1",
        "param_12",
        "param_6",
        "param_7"
      ],
      "cim_unique_retained_rows": 10,
      "complex_id": "7quh",
      "fsa_best_recomputed_s_transpose_J_s": 681269800,
      "fsa_returned_rows": 10,
      "fsa_spin_sha256": "1dab61dee5b4b9288f907486a8865c9bcd13bd113a4d7e555f9168269705bcff",
      "fsa_unique_returned_rows": 10,
      "manifest_index": 4,
      "matrix_sha256": "28d839f15fedb8ab9bb8387246dc0facf2e8e2058819d0ae25198c4a8d2705ae",
      "qubo_variables": 1958,
      "relative_gap_positive_favors_cim": 2.348555594274104e-08,
      "server_energy_exact_matches": 0,
      "server_energy_residual_max": 48,
      "server_energy_residual_min": -116,
      "spins": 2023,
      "task_id": "cim_large7_task_04",
      "winner": "CIM"
    },
    {
      "case_key": "9jd1|gseed20260722|H_CDR3|sample0|real_cim_r09_lp02",
      "cim_best_exact_rank": 1,
      "cim_best_recomputed_s_transpose_J_s": 758870576,
      "cim_declared_trials_per_parameter": [
        50
      ],
      "cim_max_observed_global_shot_num": 587,
      "cim_minus_fsa_s_transpose_J_s": 52,
      "cim_result_sha256": "8efb1de04e1b7be2fe9efc75142995c9896c80932f79fddefae292da998ea6bb",
      "cim_retained_rows": 10,
      "cim_returned_parameter_names": [
        "param_1",
        "param_10",
        "param_12",
        "param_2",
        "param_5",
        "param_6",
        "param_9"
      ],
      "cim_unique_retained_rows": 10,
      "complex_id": "9jd1",
      "fsa_best_recomputed_s_transpose_J_s": 758870524,
      "fsa_returned_rows": 10,
      "fsa_spin_sha256": "8ec5ffc22d33642619411761234409028c1466d9ff226aceab8d8349bfe1c145",
      "fsa_unique_returned_rows": 10,
      "manifest_index": 5,
      "matrix_sha256": "11ef5e62de664cb30426c6c18f36326ea851023880bdb59db09779cc156f4768",
      "qubo_variables": 1998,
      "relative_gap_positive_favors_cim": 6.85228881020552e-08,
      "server_energy_exact_matches": 0,
      "server_energy_residual_max": 4,
      "server_energy_residual_min": -132,
      "spins": 2063,
      "task_id": "cim_large7_task_05",
      "winner": "CIM"
    },
    {
      "case_key": "9jd1|gseed20260722|H_CDR3|sample0|real_cim_r09_lp02",
      "cim_best_exact_rank": 1,
      "cim_best_recomputed_s_transpose_J_s": 871290444,
      "cim_declared_trials_per_parameter": [
        50
      ],
      "cim_max_observed_global_shot_num": 631,
      "cim_minus_fsa_s_transpose_J_s": 4,
      "cim_result_sha256": "9881cf2fd5a67b35e79d2ec55d8ae4123c8b00c70f7d839aba357d133e75264f",
      "cim_retained_rows": 10,
      "cim_returned_parameter_names": [
        "param_1",
        "param_12",
        "param_13",
        "param_2",
        "param_3",
        "param_5",
        "param_6",
        "param_7",
        "param_8"
      ],
      "cim_unique_retained_rows": 10,
      "complex_id": "9jd1",
      "fsa_best_recomputed_s_transpose_J_s": 871290440,
      "fsa_returned_rows": 10,
      "fsa_spin_sha256": "c49ea2b6d6d23752b53eb911edcdd95ec6b4dab26ed15fbf1ec0f24ce7a204b5",
      "fsa_unique_returned_rows": 10,
      "manifest_index": 6,
      "matrix_sha256": "8acc27e1fc2a4409b3bb5e6837b41fa44fc6db586d5731562c4a1729643473d3",
      "qubo_variables": 2381,
      "relative_gap_positive_favors_cim": 4.590891643434077e-09,
      "server_energy_exact_matches": 0,
      "server_energy_residual_max": -100,
      "server_energy_residual_min": -232,
      "spins": 2446,
      "task_id": "cim_large7_task_06",
      "winner": "CIM"
    }
  ],
  "qubo_variable_range": [
    955,
    2381
  ],
  "relative_gap_max": 6.887167347696059e-07,
  "relative_gap_mean": 1.281241090778786e-07,
  "relative_gap_median": 4.8569856035607536e-08,
  "relative_gap_min": 4.590891643434077e-09,
  "retained_parameter_inventory": {
    "param_1": 15,
    "param_10": 2,
    "param_11": 1,
    "param_12": 5,
    "param_13": 1,
    "param_14": 2,
    "param_2": 6,
    "param_3": 13,
    "param_4": 5,
    "param_5": 3,
    "param_6": 8,
    "param_7": 2,
    "param_8": 2,
    "param_9": 5
  },
  "schema": "aaai27-large-cim-tuned-top10-vs-fsa10-audit-v1",
  "server_energy_exact_matches": 0,
  "server_energy_mismatches": 70,
  "server_energy_residual_max": 48,
  "server_energy_residual_min": -232,
  "source_complexes": [
    "7quh",
    "9jd1"
  ],
  "source_zip": "${SOURCE_PROJECT_ROOT}/20260727_172405_top_solutions.zip",
  "source_zip_sha256": "b914c77f7cd797b6e3ec75ca46b917b0af968dc75584ac9d6de622f291869fef",
  "spin_range": [
    1021,
    2446
  ],
  "status": "PASS",
  "ties": 0,
  "timing_evidence_present": false,
  "unique_source_complexes": 2
}


==> anc/antibody_cim/large7_tuned_per_matrix.csv <==
manifest_index,task_id,case_key,complex_id,spins,qubo_variables,cim_retained_rows,cim_unique_retained_rows,cim_best_exact_rank,cim_best_recomputed_s_transpose_J_s,fsa_returned_rows,fsa_unique_returned_rows,fsa_best_recomputed_s_transpose_J_s,cim_minus_fsa_s_transpose_J_s,relative_gap_positive_favors_cim,winner,cim_returned_parameter_names,cim_declared_trials_per_parameter,cim_max_observed_global_shot_num,server_energy_exact_matches,server_energy_residual_min,server_energy_residual_max,matrix_sha256,cim_result_sha256,fsa_spin_sha256
0,cim_large7_task_00,7quh|gseed20260722|L_CDR1|sample0|real_cim_r09_lp02,7quh,1021,955,10,10,7,383300234,10,10,383300230,4,1.0435683798050421e-08,CIM,"[""param_1"",""param_12"",""param_2"",""param_3"",""param_4"",""param_5""]",[50],576,0,-98,-54,d8a4b0ecbbf10ca1112c1230df7819165c301fc32dce1b55f6290345df2b85f7,c858f5d3d295d3df6a41c5e6be558bd1190ea31329ea9e1d0defb4a2978b4fd6,9ab3ade76c873c1dc67ebb60e9cd30eabaf0719ee23f1a669c9b9e07c932c3b8
1,cim_large7_task_01,9jd1|gseed20260722|H_CDR3|sample0|real_cim_r09_lp02,9jd1,1170,1105,10,10,1,400745584,10,10,400745308,276,6.887167347696059e-07,CIM,"[""param_1"",""param_14"",""param_3"",""param_4"",""param_6"",""param_9""]",[50],654,0,-68,-16,5675b67c201b06c73860f579969986db3bdee546f54eb952270372f9803fd646,5e858ebb22dd54bcb5d77217ebca6e10cbf396d78ce2cfe751fbb2c943234d31,f77f13ceda87c5cb0b8d10d1b01280ab8f6213e7ff78fdcedc1506f2cf5c8f45
2,cim_large7_task_02,7quh|gseed20260722|L_CDR1|sample0|real_cim_r09_lp02,7quh,1564,1499,10,10,1,532854774,10,10,532854746,28,5.254715325365611e-08,CIM,"[""param_1"",""param_10"",""param_3"",""param_4"",""param_6"",""param_8""]",[50],459,0,-94,-58,f0671f577f4d5e55f72d116698525acdcc79c3a4f137a06632fa0abf7c500ec5,437b916419f316314ca9d7048a37652b9b2be1467cb58e06f6238e754b78eab3,ddff3112767812ecece766f2a259b7fd28e4450a34a50b52158da9350239f312
3,cim_large7_task_03,9jd1|gseed20260722|H_CDR3|sample0|real_cim_r09_lp02,9jd1,1633,1566,10,10,1,658844892,10,10,658844860,32,4.8569856035607536e-08,CIM,"[""param_1"",""param_11"",""param_14"",""param_2"",""param_3"",""param_9""]",[50],674,0,-100,16,1c70471f5ecf3fcabd08d82c34d6eff5a95b8e796751f2f4b7081e58a3e7f9a4,648a08596222aec81c367b777baecb67b35ef6112c596c35778b122bc3095ce4,0a3d69f15dc023c07e7282cfa330258c538e45b70bb319aa83c320e9a7b84c22
4,cim_large7_task_04,7quh|gseed20260722|L_CDR1|sample0|real_cim_r09_lp02,7quh,2023,1958,10,10,2,681269816,10,10,681269800,16,2.348555594274104e-08,CIM,"[""param_1"",""param_12"",""param_6"",""param_7""]",[50],567,0,-116,48,28d839f15fedb8ab9bb8387246dc0facf2e8e2058819d0ae25198c4a8d2705ae,2ef63caffbd3d3031fc99847ea42ab2279ed0db373cc03c970efaf65f3dd9423,1dab61dee5b4b9288f907486a8865c9bcd13bd113a4d7e555f9168269705bcff
5,cim_large7_task_05,9jd1|gseed20260722|H_CDR3|sample0|real_cim_r09_lp02,9jd1,2063,1998,10,10,1,758870576,10,10,758870524,52,6.85228881020552e-08,CIM,"[""param_1"",""param_10"",""param_12"",""param_2"",""param_5"",""param_6"",""param_9""]",[50],587,0,-132,4,11ef5e62de664cb30426c6c18f36326ea851023880bdb59db09779cc156f4768,8efb1de04e1b7be2fe9efc75142995c9896c80932f79fddefae292da998ea6bb,8ec5ffc22d33642619411761234409028c1466d9ff226aceab8d8349bfe1c145
6,cim_large7_task_06,9jd1|gseed20260722|H_CDR3|sample0|real_cim_r09_lp02,9jd1,2446,2381,10,10,1,871290444,10,10,871290440,4,4.590891643434077e-09,CIM,"[""param_1"",""param_12"",""param_13"",""param_2"",""param_3"",""param_5"",""param_6"",""param_7"",""param_8""]",[50],631,0,-232,-100,8acc27e1fc2a4409b3bb5e6837b41fa44fc6db586d5731562c4a1729643473d3,9881cf2fd5a67b35e79d2ec55d8ae4123c8b00c70f7d839aba357d133e75264f,c49ea2b6d6d23752b53eb911edcdd95ec6b4dab26ed15fbf1ec0f24ce7a204b5


==> anc/antibody_cim/main50_audit_summary.json <==
{
  "auxiliary_metadata_inventory": {
    "declared_parameter_name_counts_in_top500": {
      "param_1": 21,
      "param_10": 33,
      "param_11": 30,
      "param_12": 21,
      "param_13": 41,
      "param_14": 13,
      "param_15": 12,
      "param_16": 10,
      "param_17": 13,
      "param_18": 11,
      "param_19": 14,
      "param_2": 30,
      "param_20": 10,
      "param_21": 10,
      "param_22": 8,
      "param_23": 14,
      "param_24": 6,
      "param_25": 3,
      "param_26": 1,
      "param_3": 35,
      "param_4": 21,
      "param_5": 20,
      "param_6": 26,
      "param_7": 34,
      "param_8": 38,
      "param_9": 25
    },
    "declared_parameter_names": [
      "param_1",
      "param_10",
      "param_11",
      "param_12",
      "param_13",
      "param_14",
      "param_15",
      "param_16",
      "param_17",
      "param_18",
      "param_19",
      "param_2",
      "param_20",
      "param_21",
      "param_22",
      "param_23",
      "param_24",
      "param_25",
      "param_26",
      "param_3",
      "param_4",
      "param_5",
      "param_6",
      "param_7",
      "param_8",
      "param_9"
    ],
    "declared_shots_per_parameter_in_retained_rows": [
      50,
      100
    ],
    "declared_steps": 2000,
    "note": "CSV has exactly 10 states per matrix; param_shot_count fields are inconsistent auxiliary metadata and are not used as the per-matrix count"
  },
  "case_rows_sha256": "b0250ad7d7ec3faf1e12a36508425c4e2f7edc65c818d1ef71839370d5c87856",
  "claim_status": "diagnostic_post_tuning_same_returned_count",
  "comparisons": {
    "new_cim10_vs_frozen_fsa10_majority_polished": {
      "denominator": 50,
      "exact_two_sided_sign_p": 1.0,
      "losses": 1,
      "non_ties": 1,
      "ties": 49,
      "win_minus_loss_bootstrap_95_ci": [
        -0.06,
        0.0
      ],
      "win_minus_loss_fraction": -0.02,
      "wins": 0
    },
    "new_cim10_vs_frozen_fsa10_raw_h": {
      "denominator": 50,
      "exact_two_sided_sign_p": 7.105427357601002e-15,
      "losses": 0,
      "non_ties": 48,
      "ties": 2,
      "win_minus_loss_bootstrap_95_ci": [
        0.9,
        1.0
      ],
      "win_minus_loss_fraction": 0.96,
      "wins": 48
    },
    "new_cim10_vs_frozen_fsa10_strict_polished": {
      "denominator": 50,
      "exact_two_sided_sign_p": 1.0,
      "losses": 1,
      "non_ties": 1,
      "ties": 49,
      "win_minus_loss_bootstrap_95_ci": [
        -0.06,
        0.0
      ],
      "win_minus_loss_fraction": -0.02,
      "wins": 0
    },
    "new_cim10_vs_frozen_fsa64_majority_polished": {
      "denominator": 50,
      "exact_two_sided_sign_p": 1.0,
      "losses": 1,
      "non_ties": 1,
      "ties": 49,
      "win_minus_loss_bootstrap_95_ci": [
        -0.06,
        0.0
      ],
      "win_minus_loss_fraction": -0.02,
      "wins": 0
    },
    "new_cim10_vs_frozen_fsa64_raw_h": {
      "denominator": 50,
      "exact_two_sided_sign_p": 2.4579776436439715e-08,
      "losses": 5,
      "non_ties": 47,
      "ties": 3,
      "win_minus_loss_bootstrap_95_ci": [
        0.56,
        0.9
      ],
      "win_minus_loss_fraction": 0.74,
      "wins": 42
    },
    "new_cim10_vs_frozen_fsa64_strict_polished": {
      "denominator": 50,
      "exact_two_sided_sign_p": 1.0,
      "losses": 1,
      "non_ties": 1,
      "ties": 49,
      "win_minus_loss_bootstrap_95_ci": [
        -0.06,
        0.0
      ],
      "win_minus_loss_fraction": -0.02,
      "wins": 0
    },
    "new_cim_top10_vs_original_cim64_majority_polished": {
      "denominator": 50,
      "exact_two_sided_sign_p": 1.0,
      "losses": 0,
      "non_ties": 1,
      "ties": 49,
      "win_minus_loss_bootstrap_95_ci": [
        0.0,
        0.06
      ],
      "win_minus_loss_fraction": 0.02,
      "wins": 1
    },
    "new_cim_top10_vs_original_cim64_raw_h": {
      "denominator": 50,
      "exact_two_sided_sign_p": 3.552713678800501e-15,
      "losses": 0,
      "non_ties": 49,
      "ties": 1,
      "win_minus_loss_bootstrap_95_ci": [
        0.94,
        1.0
      ],
      "win_minus_loss_fraction": 0.98,
      "wins": 49
    }
  },
  "input_identity": {
    "all_matrix_identities_match": true,
    "all_spin_domains_exact": true,
    "comparison_uses_exact_matrix_spin_recomputation": true,
    "comparison_uses_server_energy": false,
    "frozen_h_table_sha256": "2c73d7bda9554eeab3c32ad6ca0d1c092f1e3687b96fe2672b183210d4af2bcb",
    "frozen_quota10_contract_sha256": "16bb96b581eadd410765691f3d44a14265ba698b9dacffd90c42be1a14d817c7",
    "matrix_count": 50,
    "matrix_manifest_sha256": "7309978b6b4a2ca064a0f33688e9eee49870bb77da434c7016b784c8b2034610",
    "returned_top_rows": 500,
    "server_energy_exact_matches": 217,
    "server_energy_mismatches": 283,
    "server_energy_residual_max": 12,
    "server_energy_residual_min": -16,
    "source_zip_sha256": "1d0da8ae64f02fbac8c0fa3f9da68786f308bda994a38a365007b3c233cb4882",
    "top_rows_per_matrix": 10
  },
  "interpretation_boundary": {
    "cim_retained_states_per_matrix": 10,
    "end_to_end_hardware_speedup_supported": false,
    "fsa_returned_states_per_matrix": 10,
    "general_cim_over_fsa_advantage_supported": false,
    "matrices_previously_disclosed_for_tuning": true,
    "outcome_blind": false,
    "physical_shot_equivalence_claimed": false,
    "same_returned_candidate_count": true,
    "solver_only_time_advantage_on_disclosed_set_supported": true,
    "supported_statement": "hardware-tuned CIM found better raw Ising states and had lower reported solver-only time on the disclosed 50-matrix development batch"
  },
  "majority_polished_relative_advantage": {
    "bootstrap_95_ci": [
      -0.0017720574506058422,
      2.056123521000215e-18
    ],
    "definition": "-(new_CIM10_obj - frozen_FSA10_obj) / abs(frozen_FSA10_obj); positive favors CIM",
    "maximum": 1.381582038030363e-16,
    "mean": -0.0005906858168686158,
    "median": 0.0,
    "minimum": -0.029534290843430483
  },
  "raw_h_relative_advantage": {
    "bootstrap_95_ci": [
      1.0587296689491052e-05,
      2.56960184805506e-05
    ],
    "definition": "(new_CIM10_H - frozen_FSA10_H) / abs(frozen_FSA10_H); positive favors CIM",
    "maximum": 0.00012493607669094203,
    "mean": 1.744818422379232e-05,
    "median": 6.9856263839450586e-06,
    "minimum": 0.0
  },
  "returned_state_contract": {
    "auxiliary_param_shot_count_used_for_per_matrix_count": false,
    "auxiliary_param_shot_count_values": [
      50,
      100
    ],
    "cim_rows_per_matrix": 10,
    "fsa_rows_per_matrix": 10,
    "physical_shot_equivalence_claimed": false,
    "same_returned_candidate_count": true
  },
  "schema": "aaai27-real-cim-posttuning-top10-audit-v1",
  "solver_timing": {
    "cim_device_solve_time_s": 0.036464,
    "cim_timing_provenance": "user_provided_service_or_device_record_not_present_in_source_zip",
    "end_to_end_speedup_claimed": false,
    "excluded_from_cim_time": [
      "queueing",
      "network_transfer",
      "service_overhead",
      "client_postprocessing"
    ],
    "fsa10_matrix_count": 50,
    "fsa10_max_s": 0.4906699685379863,
    "fsa10_mean_over_cim_ratio": 7.925622280443536,
    "fsa10_mean_s": 0.2889998908340931,
    "fsa10_median_over_cim_ratio": 7.715027246251538,
    "fsa10_median_s": 0.2813207535073161,
    "fsa10_min_s": 0.09561321791261435,
    "fsa10_runtime_source": "client_timing.solver_runtime_s in 50 frozen FSA-10 manifests",
    "fsa10_total_s": 14.449994541704655,
    "scope": "cross_system_solver_only_not_end_to_end"
  },
  "status": "PASS_WITH_SERVER_ENERGY_DISCREPANCY",
  "top_rows_sha256": "5404e097e120c3414dbc99f2947f663848b10f2b5128beec04e5606bfe13f196"
}


==> anc/antibody_cim/main50_initial64_polish.json <==
{
  "bootstrap_percentile_95_ci": [
    -0.1,
    0.0
  ],
  "bootstrap_replicates": 10000,
  "bootstrap_seed": 20260719,
  "claim_gate_conditions": {
    "all_execution_matrix_raw_decoder_contracts_pass": true,
    "bootstrap_95_lower_above_zero": false,
    "delta_positive": false,
    "exact_two_sided_sign_p_below_0_05": false
  },
  "clopper_pearson_95_ci_win_fraction_among_non_ties": [
    0.0,
    0.8418861169915808
  ],
  "delta": -0.04,
  "denominator": 50,
  "estimand": "CIM64 versus FSA64 solver-only best after majority restoration, repair, and identical 12-sweep polish",
  "exact_two_sided_binomial_sign_p": 0.5,
  "losses": 2,
  "non_ties": 2,
  "task_specific_cim_solver_advantage_claim_gate_passed": false,
  "tie_atol": 1e-09,
  "ties": 48,
  "wins": 0
}


==> anc/antibody_cim/main50_initial64_raw.tsv <==
manifest_index	task_id	case_key	complex_id	cdr	adapted_spins	hardware_matrix_sha256	fsa_best_coupling_h	fsa_best_return_index	fsa_min_coupling_h	fsa_median_coupling_h	fsa_mean_coupling_h	fsa_unique_rows	cim_best_coupling_h	cim_best_return_index	cim_min_coupling_h	cim_median_coupling_h	cim_mean_coupling_h	cim_unique_rows	cim_minus_fsa_best_coupling_h	best_h_winner	fsa_best_standard_min_hamiltonian	cim_best_standard_min_hamiltonian
1	cim_main50_task_00	9bdi|gseed20260723|H_CDR3|sample0|real_cim_r09_lp02	9bdi	H_CDR3	511	c769ccd11d9701501c576e75112818903b085acce2ec3084dd34346f7c874f90	99089234	47	93400898	99085002.0	98023471.625	64	99089182	0	-49294238	99086726.0	78071976.0	64	-52	fsa	-99089234	-99089182
2	cim_main50_task_01	9npi|gseed20260722|L_CDR2|sample0|real_cim_r09_lp02	9npi	L_CDR2	269	598645376f76ab2104a643a9975db1afcfd02f056bf060ac6f23435fbc8bc0d6	50160612	59	46812384	50158328.0	49328338.5625	64	50158428	0	50023096	50131980.0	50134648.875	31	-2184	fsa	-50160612	-50158428
3	cim_main50_task_02	8tuz|gseed20260721|L_CDR3|sample0|real_cim_r09_lp02	8tuz	L_CDR3	393	fb51221433dbd4285630ec24e28f03d4536e4e0e79374b2eaafbfd6275a14837	57747084	12	54345108	57738736.0	57062640.625	64	57747060	0	-22541356	57746656.0	55389849.1875	34	-24	fsa	-57747084	-57747060
4	cim_main50_task_03	9ml8|gseed20260721|H_CDR1|sample0|real_cim_r09_lp02	9ml8	H_CDR1	350	e8f76652c4d76d37bd1f2564200781843f08cd21bebbe3a1f51ee94d6839e2d2	61686174	34	58057942	61680012.0	60796998.25	64	61681278	0	-53819586	60638890.0	29539255.1875	35	-4896	fsa	-61686174	-61681278
5	cim_main50_task_04	8ts0|gseed20260722|L_CDR2|sample0|real_cim_r09_lp02	8ts0	L_CDR2	318	d6c4d6df69ffb81de7d94d1f9315d9b35c8e57e0eda710414544c801dc0a16f2	50650972	23	47376652	50648574.0	50115938.875	64	50650072	0	50311784	50608104.0	50598552.8125	36	-900	fsa	-50650972	-50650072
6	cim_main50_task_05	8sdg|gseed20260723|L_CDR1|sample0|real_cim_r09_lp02	8sdg	L_CDR1	404	5cf68a306ffdc8a8a6500f590e7e9852b3738f24907bd46753e352a53bc4ee67	70016028	3	66133728	70013590.0	69052616.5	64	70005864	0	-60443704	68806144.0	51651176.3125	40	-10164	fsa	-70016028	-70005864
7	cim_main50_task_06	8ee1|gseed20260723|H_CDR2|sample0|real_cim_r09_lp02	8ee1	H_CDR2	255	889216c04083120cf1b08d78f783ec8484ead3399d7f96b07483dec43a547e0f	44625814	9	41534594	44624004.0	44055728.8125	64	44625758	0	-12390166	44621898.0	42223453.1875	31	-56	fsa	-44625814	-44625758
8	cim_main50_task_07	8yxi|gseed20260723|H_CDR2|sample0|real_cim_r09_lp02	8yxi	H_CDR2	240	b0bf65221af8aa8a7f57b5a6dc67e69b7fcf6f511b35a030985782e62ff67f1e	44449990	35	41351970	44443002.0	43769766.25	64	44446086	0	44438274	44446014.0	44445776.875	7	-3904	fsa	-44449990	-44446086
9	cim_main50_task_08	8jeo|gseed20260721|L_CDR3|sample0|real_cim_r09_lp02	8jeo	L_CDR3	254	b5718f91ccbc25f7daa8611e42313d2a81fc057e8a226fbc6089124c50811add	34325784	32	31757848	34317208.0	33802718.5625	64	34325324	0	34310752	34325228.0	34322008.0625	24	-460	fsa	-34325784	-34325324
10	cim_main50_task_09	8dxu|gseed20260723|H_CDR3|sample0|real_cim_r09_lp02	8dxu	H_CDR3	325	570821171b702fd710636b33fefec1eb76003f89b27f10532f532745607d8e34	74343836	57	70017768	74341924.0	73599282.8125	64	74343880	0	74339668	74343560.0	74343001.3125	64	44	cim	-74343836	-74343880
11	cim_main50_task_10	8cwi|gseed20260721|L_CDR3|sample0|real_cim_r09_lp02	8cwi	L_CDR3	331	16805962f7497a511f19f4a0c437cde2c6f8d67efb3b4efe48d5dcfaa659ff06	49759736	13	46604228	49755616.0	49116202.375	64	49759888	0	-13833960	49733820.0	47072962.0	56	152	cim	-49759736	-49759888
12	cim_main50_task_11	8acf|gseed20260723|H_CDR1|sample0|real_cim_r09_lp02	8acf	H_CDR1	344	477239c0d3ea1997f252f55a2885325dc79d3ec2074ead6dc15cd228c9a8e318	63703008	37	59988908	63696570.0	62899992.5625	64	63702640	0	63559584	63696054.0	63692111.6875	28	-368	fsa	-63703008	-63702640
13	cim_main50_task_12	7zqt|gseed20260721|H_CDR2|sample0|real_cim_r09_lp02	7zqt	H_CDR2	253	1984ccb06eabd891df242e9a0535160cdc23a5b8a04940aec9aea19e0f6e2f83	38522600	32	35716644	38515716.0	37802417.6875	64	38522072	0	38489072	38507984.0	38508133.1875	21	-528	fsa	-38522600	-38522072
14	cim_main50_task_13	8ykt|gseed20260722|H_CDR1|sample0|real_cim_r09_lp02	8ykt	H_CDR1	307	f21ec523618c34bafb66ad2857bfbdca83c6171ec2fc22cc84245536127667d0	54079126	52	50751214	54073406.0	53297949.6875	64	54074214	0	54058042	54064666.0	54063708.6875	13	-4912	fsa	-54079126	-54074214
15	cim_main50_task_14	7ul0|gseed20260721|H_CDR1|sample0|real_cim_r09_lp02	7ul0	H_CDR1	346	e866144446de4a26a8f7bdfa3ac4dc45e70c06eb4e1f9e306ba1f0bde2ba572b	66001346	49	62299542	65991914.0	65128091.875	64	66000822	0	65987286	65999558.0	65999565.5	5	-524	fsa	-66001346	-66000822
16	cim_main50_task_15	7wn2|gseed20260723|L_CDR1|sample0|real_cim_r09_lp02	7wn2	L_CDR1	521	0df63d90285f97953309b88b5c08bb0ffe8cecb93ba0959d38d6dc45ee2abd73	82518472	1	78278084	82509492.0	81457781.9375	64	82518052	0	82109468	82517808.0	82497701.3125	11	-420	fsa	-82518472	-82518052
17	cim_main50_task_16	8sja|gseed20260722|H_CDR3|sample0|real_cim_r09_lp02	8sja	H_CDR3	300	251720c4690388a49b5a138ec3cd557d21165a28fb4bdaf9cca3bb634273b065	42795250	35	39877410	42785044.0	42261247.8125	64	42795734	0	-6912470	42794098.0	41961868.375	61	484	cim	-42795250	-42795734
18	cim_main50_task_17	9hi4|gseed20260721|H_CDR2|sample0|real_cim_r09_lp02	9hi4	H_CDR2	299	c6fed36d44931b6a4d7571eed7b573e25e1b055f77a86e69ec3d37158931b41d	48266698	39	45164486	48264276.0	47412443.625	64	48265402	0	48063646	48264478.0	48255470.5	12	-1296	fsa	-48266698	-48265402
19	cim_main50_task_18	8tfl|gseed20260722|L_CDR3|sample0|real_cim_r09_lp02	8tfl	L_CDR3	390	9b43a91fdb512204f3c7d796b87694ae578161d6e1fe24f05cc21f2cc1270010	40879282	7	32445950	40864184.0	40308814.5625	64	40458738	0	-10924562	39051408.0	36185603.25	59	-420544	fsa	-40879282	-40458738
20	cim_main50_task_19	9c1s|gseed20260721|H_CDR2|sample0|real_cim_r09_lp02	9c1s	H_CDR2	297	e7bd722639650b8486bd087be6f6ab91b4c7ffb401753b2ac20eeac837089456	55598852	50	52096984	55597110.0	54950627.6875	64	55587544	0	51185416	55587544.0	55346379.125	18	-11308	fsa	-55598852	-55587544
21	cim_main50_task_20	9fm0|gseed20260723|H_CDR1|sample0|real_cim_r09_lp02	9fm0	H_CDR1	261	11e9bfc5aa86ebd2b565a174c8f232326d433321a33097ea08e221253df162e1	43001764	19	39990956	42994208.0	42349911.875	64	43001564	0	42865724	43001360.0	42994775.1875	19	-200	fsa	-43001764	-43001564
22	cim_main50_task_21	8qrg|gseed20260723|H_CDR2|sample0|real_cim_r09_lp02	8qrg	H_CDR2	177	6b9b431982690d8a92809bb2df99fa8363421f8bc240262e9cc854a6cb1091ac	24757544	51	22624568	24753286.0	24419685.5	64	24756248	0	10598532	24194664.0	23784302.0	26	-1296	fsa	-24757544	-24756248
23	cim_main50_task_22	9o3d|gseed20260722|L_CDR1|sample0|real_cim_r09_lp02	9o3d	L_CDR1	501	df3b7a13d4d82e89ddeb48e2ed9ca120ca3748ad1f963bfaeeaae3c0da8b196b	79968982	0	75781794	79966792.0	79129537.9375	64	79967554	0	79673070	79950510.0	79946443.1875	9	-1428	fsa	-79968982	-79967554
24	cim_main50_task_23	8u08|gseed20260721|H_CDR1|sample0|real_cim_r09_lp02	8u08	H_CDR1	285	3e6da8c6168cf81a6eb7922bd35fa892908370c9725ba29fcb1808822f709e36	50275722	26	46993126	50273920.0	49420307.3125	64	50275322	0	50262474	50262518.0	50264100.375	13	-400	fsa	-50275722	-50275322
25	cim_main50_task_24	7quh|gseed20260722|L_CDR2|sample0|real_cim_r09_lp02	7quh	L_CDR2	281	dc5a7c74a33781e55546e48b83ea8cf1b643ae4868f31e0190768703faba923a	47921824	7	44715460	47920690.0	47142176.125	64	47921752	0	-2168720	47920536.0	45517763.8125	50	-72	fsa	-47921824	-47921752
26	cim_main50_task_25	9jd1|gseed20260721|L_CDR1|sample0|real_cim_r09_lp02	9jd1	L_CDR1	452	0a3956763d14760006ee76de59e948bc354a24d471ee1d13f94a136fca8334c1	76397246	38	72424098	76386608.0	75281358.5625	64	76396934	0	74813802	74972174.0	75443278.1875	29	-312	fsa	-76397246	-76396934
27	cim_main50_task_26	9cmc|gseed20260722|H_CDR1|sample0|real_cim_r09_lp02	9cmc	H_CDR1	281	a403726982a327d87593aa4969c7028dbfa1466eb74d4405aa283c7052d03711	50056894	14	46780854	50050218.0	49251524.375	64	50050170	10	50050074	50050076.0	50050106.3125	5	-6724	fsa	-50056894	-50050170
28	cim_main50_task_27	9pd2|gseed20260722|H_CDR3|sample0|real_cim_r09_lp02	9pd2	H_CDR3	325	8d3cc72510bbe7b6af4b2966b5e5fda5c745d86b7033a04072ab52ba3bdd382d	32278442	17	25458938	32265486.0	32151492.875	64	31455102	0	-47363062	1782568.0	6876426.75	44	-823340	fsa	-32278442	-31455102
29	cim_main50_task_28	9y0a|gseed20260721|H_CDR3|sample0|real_cim_r09_lp02	9y0a	H_CDR3	472	693cf43d9f5a67610037f1611587d269bfcba5c8ce1630afb76ac9a5b19c852b	70694470	22	66891402	70677376.0	70041453.9375	64	70684806	0	69061622	70683970.0	70405900.25	16	-9664	fsa	-70694470	-70684806
30	cim_main50_task_29	8w86|gseed20260721|L_CDR1|sample0|real_cim_r09_lp02	8w86	L_CDR1	485	e9697946fcbd53c9286ddf0bbb0f68fa300b95db086c078ae55fc9ecb304dbbf	73375226	41	69617038	73368076.0	72460097.9375	64	73373182	0	-8799546	73304902.0	70788307.0625	47	-2044	fsa	-73375226	-73373182
31	cim_main50_task_30	8eoo|gseed20260722|H_CDR3|sample0|real_cim_r09_lp02	8eoo	H_CDR3	363	b1819e06a5cda82749e523715efb6e4e092bd8694e958177af8f389913cb65ea	62135974	31	58522906	62126100.0	61246873.6875	64	62136166	0	62132378	62135822.0	62135689.25	22	192	cim	-62135974	-62136166
32	cim_main50_task_31	8v5q|gseed20260723|L_CDR2|sample0|real_cim_r09_lp02	8v5q	L_CDR2	262	9b01003e5dd719e3f23847b074dcbba68d588aa194fc88e775e31bbb9dcb1165	40287918	6	37426666	40286664.0	39714879.0625	64	40286674	0	39939386	40285066.0	40270204.0	27	-1244	fsa	-40287918	-40286674
33	cim_main50_task_32	9gvn|gseed20260721|H_CDR3|sample0|real_cim_r09_lp02	9gvn	H_CDR3	257	58d1c82d9785effeccd2e84ff1506d4dc03cff8b1daa6f29145c15266e1ec83b	51500446	13	48068330	51497688.0	50856196.8125	64	51111918	0	-22007446	50789254.0	40382756.625	55	-388528	fsa	-51500446	-51111918
34	cim_main50_task_33	8hn6|gseed20260721|L_CDR1|sample0|real_cim_r09_lp02	8hn6	L_CDR1	432	decc893dfd06268c32bcabec57558f1215c40fd331a339cbbfc6c942a3226edb	41367450	9	41019310	41364064.0	41325635.875	64	41361438	0	-8693982	40502510.0	35723452.5	64	-6012	fsa	-41367450	-41361438
35	cim_main50_task_34	8b7h|gseed20260722|L_CDR3|sample0|real_cim_r09_lp02	8b7h	L_CDR3	263	d56d8167a0d9dad199d02372c1999862bfb844445d54cbecc026a47e97cb9295	25360064	31	19947960	25349686.0	25167839.5	64	25350924	0	-10011196	23649664.0	13252286.0	60	-9140	fsa	-25360064	-25350924
36	cim_main50_task_35	8bse|gseed20260723|L_CDR3|sample0|real_cim_r09_lp02	8bse	L_CDR3	363	5a9d3137c310dfb78779f760c546b4114a4f95161f71c1b97f23596ebd607dc9	58812418	21	55369998	58802706.0	58172629.8125	64	58811774	0	-12017630	58750614.0	49415120.1875	35	-644	fsa	-58812418	-58811774
37	cim_main50_task_36	8rwb|gseed20260723|L_CDR2|sample0|real_cim_r09_lp02	8rwb	L_CDR2	241	fc9e6442301f351eddfdd6b9505969ba688c6f8839eeac70677f2845332fdfe6	35104352	0	32450512	35100150.0	34690272.75	64	35063432	0	-30574596	17015124.0	5977479.375	45	-40920	fsa	-35104352	-35063432
38	cim_main50_task_37	9jno|gseed20260722|L_CDR3|sample0|real_cim_r09_lp02	9jno	L_CDR3	262	ae1e8fc73b5532a22aef2dbc9571056f1921e86923c8e94b65db91239d99162a	36001332	0	33383564	35984574.0	35701507.125	64	36000216	0	-20553888	35999560.0	27888808.1875	36	-1116	fsa	-36001332	-36000216
39	cim_main50_task_38	9sg2|gseed20260721|H_CDR3|sample0|real_cim_r09_lp02	9sg2	H_CDR3	323	6deada9b38e2054d873c90ece52f7c469bad7b111a169d3573b708de239e827a	46045156	60	43016632	46035358.0	45664086.6875	64	46032976	0	-30386092	44642294.0	23878236.125	56	-12180	fsa	-46045156	-46032976
40	cim_main50_task_39	9mnu|gseed20260722|L_CDR2|sample0|real_cim_r09_lp02	9mnu	L_CDR2	310	00be4a8359d646d22ff763e95b180ab8cc64b892bcf867f4a9f9bb2fc481ba7f	57484060	17	53955616	57480242.0	56564701.375	64	57481760	0	57453404	57476608.0	57465571.6875	12	-2300	fsa	-57484060	-57481760
41	cim_main50_task_40	8vvl|gseed20260721|L_CDR1|sample0|real_cim_r09_lp02	8vvl	L_CDR1	458	b2d791438d962d8343998a431248e0abbdceb449870c914941e3484b6ad08a55	79411150	53	75262294	79406000.0	78376093.0625	64	79408958	0	-37786202	79404410.0	44419233.25	42	-2192	fsa	-79411150	-79408958
42	cim_main50_task_41	9dq4|gseed20260723|L_CDR1|sample0|real_cim_r09_lp02	9dq4	L_CDR1	460	fa8251c35fbb4739194bb698e353d4c46ce512e926fc79a52878383d2bfd1924	83096220	34	78479488	83095358.0	82165319.875	64	83084056	0	81997768	83083780.0	82821784.5625	31	-12164	fsa	-83096220	-83084056
43	cim_main50_task_42	7txw|gseed20260723|L_CDR2|sample0|real_cim_r09_lp02	7txw	L_CDR2	251	d48f7a32b8e1f0f7de5c92a1ce74340312d30860b60590252c45d1f0b87b4b86	44391328	3	41275364	44390676.0	43862033.625	64	44390712	0	44383304	44389992.0	44389933.8125	9	-616	fsa	-44391328	-44390712
44	cim_main50_task_43	8cwk|gseed20260723|L_CDR1|sample0|real_cim_r09_lp02	8cwk	L_CDR1	452	fa93d685daee31fcf457730b4ad10c097f9d157691af97ce6b35912deb76be74	82404260	21	77820812	82401396.0	81479351.5	64	82403256	0	-51784364	82401092.0	42675535.0625	49	-1004	fsa	-82404260	-82403256
45	cim_main50_task_44	7ycn|gseed20260722|L_CDR2|sample0|real_cim_r09_lp02	7ycn	L_CDR2	337	f5d0595004b0062a196287364d54f424c34d6a56f5e8966a65a5c1aebc3f459a	66007480	37	62154744	66006112.0	65349173.5	64	65998936	0	65998936	65998936.0	65998936.0	1	-8544	fsa	-66007480	-65998936
46	cim_main50_task_45	8w84|gseed20260722|H_CDR1|sample0|real_cim_r09_lp02	8w84	H_CDR1	289	1d07f3ee042a1a78e7c0d088835b83bb3f21320e59ab616b55a459700154b2b8	44225782	43	41282034	44215712.0	43594780.375	64	44223894	0	-19650926	44219510.0	35284234.25	57	-1888	fsa	-44225782	-44223894
47	cim_main50_task_46	7x2h|gseed20260722|H_CDR2|sample0|real_cim_r09_lp02	7x2h	H_CDR2	289	110bd5c47c26f27fd5b5ff886b3c22de4b3124835c8ec7ebc0fc6da648e11498	57253700	9	53668056	57250628.0	56475048.75	64	57250356	0	56599336	57250356.0	57104133.4375	14	-3344	fsa	-57253700	-57250356
48	cim_main50_task_47	9lra|gseed20260723|H_CDR2|sample0|real_cim_r09_lp02	9lra	H_CDR2	239	1bb2be503476e54c369347974019e9eacad3bd2e7e534bd6f63805374f1fa735	42370486	63	39336114	42363876.0	41802687.6875	64	42257098	0	-27526450	41641526.0	26951730.125	53	-113388	fsa	-42370486	-42257098
49	cim_main50_task_48	9ncd|gseed20260721|H_CDR1|sample0|real_cim_r09_lp02	9ncd	H_CDR1	352	398bf1372b78d719ee85cdf6cd5231f949e38e5e1770eaceb66cd45c46b93026	69776018	33	65956874	69769790.0	69056880.8125	64	69769930	0	69758486	69765066.0	69765012.875	6	-6088	fsa	-69776018	-69769930
50	cim_main50_task_49	8z3a|gseed20260722|L_CDR3|sample0|real_cim_r09_lp02	8z3a	L_CDR3	372	8cf989f276a25f57362806fb54c2049d6fee6796f9ea70d4689aed2ebe365d88	57293528	35	53914448	57277864.0	56310228.25	64	57284140	0	56723856	57251336.0	57225942.5	27	-9388	fsa	-57293528	-57284140


==> anc/antibody_cim/main50_matrix_manifest.csv <==
manifest_index,matrix_file,task_id,case_key,complex_id,cdr,sample,size_stratum,spins,parameter_bits,max_abs_coefficient,matrix_csv_sha256,canonical_matrix_sha256,sdk_matrix_md5
0,matrices/matrix_00_cim_main50_task_00.csv,cim_main50_task_00,9bdi|gseed20260723|H_CDR3|sample0|real_cim_r09_lp02,9bdi,H_CDR3,0,high,511,14,8191,347f5ccc0172b6bd7c5bf426fff49fa2d08fbaff847eb2af41c3fb725332bfb5,c769ccd11d9701501c576e75112818903b085acce2ec3084dd34346f7c874f90,a10f8268b2d02639ecec2aae59143b67
1,matrices/matrix_01_cim_main50_task_01.csv,cim_main50_task_01,9npi|gseed20260722|L_CDR2|sample0|real_cim_r09_lp02,9npi,L_CDR2,0,middle,269,14,8191,5cc3fe860edbc07bd8bba226727ba992b80aba45a5d9dcc2c85d99b3ca04b3b2,598645376f76ab2104a643a9975db1afcfd02f056bf060ac6f23435fbc8bc0d6,4d71692de7235cba9abed275c4abd24e
2,matrices/matrix_02_cim_main50_task_02.csv,cim_main50_task_02,8tuz|gseed20260721|L_CDR3|sample0|real_cim_r09_lp02,8tuz,L_CDR3,0,middle,393,14,8191,ea962207ab3bb58a658c3ca5fdc086cc4f76974b3d11d9d961119bc84cff01f6,fb51221433dbd4285630ec24e28f03d4536e4e0e79374b2eaafbfd6275a14837,aa592dfe236dbb2864fef5cf46b6d766
3,matrices/matrix_03_cim_main50_task_03.csv,cim_main50_task_03,9ml8|gseed20260721|H_CDR1|sample0|real_cim_r09_lp02,9ml8,H_CDR1,0,middle,350,14,8191,a938fc6d290303efebc1c3293a45241319bec12a3ad8d92d005827fbd414f746,e8f76652c4d76d37bd1f2564200781843f08cd21bebbe3a1f51ee94d6839e2d2,dabe880467e95251f3d04e76611b0ca6
4,matrices/matrix_04_cim_main50_task_04.csv,cim_main50_task_04,8ts0|gseed20260722|L_CDR2|sample0|real_cim_r09_lp02,8ts0,L_CDR2,0,low,318,14,8191,1b50ce743eed3992d7d281a2355609b61aca864bf5c7be9dd301eac6c8a429d2,d6c4d6df69ffb81de7d94d1f9315d9b35c8e57e0eda710414544c801dc0a16f2,b74cc0cb9bb1116475309b39ba95c125
5,matrices/matrix_05_cim_main50_task_05.csv,cim_main50_task_05,8sdg|gseed20260723|L_CDR1|sample0|real_cim_r09_lp02,8sdg,L_CDR1,0,high,404,14,8191,febc13783b8da6159fa3c59c8098bafefc1a376578036125818332a94bbd77c1,5cf68a306ffdc8a8a6500f590e7e9852b3738f24907bd46753e352a53bc4ee67,bed3333a18dd57208688f6be29da4204
6,matrices/matrix_06_cim_main50_task_06.csv,cim_main50_task_06,8ee1|gseed20260723|H_CDR2|sample0|real_cim_r09_lp02,8ee1,H_CDR2,0,low,255,14,8191,748b66465054c6f48561712555aca803c08cf3a46e599966b9c90dcd6a345db7,889216c04083120cf1b08d78f783ec8484ead3399d7f96b07483dec43a547e0f,942ae7e077ac41a7db27d349615d5ed5
7,matrices/matrix_07_cim_main50_task_07.csv,cim_main50_task_07,8yxi|gseed20260723|H_CDR2|sample0|real_cim_r09_lp02,8yxi,H_CDR2,0,low,240,14,8191,291b68df4e8f134140ab39d7a75485a7b44dd301d0b9c338d4de33ecf7d0abec,b0bf65221af8aa8a7f57b5a6dc67e69b7fcf6f511b35a030985782e62ff67f1e,985d1f39cc1a83d7c698c69b8d56ed14
8,matrices/matrix_08_cim_main50_task_08.csv,cim_main50_task_08,8jeo|gseed20260721|L_CDR3|sample0|real_cim_r09_lp02,8jeo,L_CDR3,0,low,254,14,8191,2130a1687783c3f0588728c1c647d577d509530e4d5f4f96a18bbe538ef789a3,b5718f91ccbc25f7daa8611e42313d2a81fc057e8a226fbc6089124c50811add,e3afe3af1ed920001032f00484c663e4
9,matrices/matrix_09_cim_main50_task_09.csv,cim_main50_task_09,8dxu|gseed20260723|H_CDR3|sample0|real_cim_r09_lp02,8dxu,H_CDR3,0,high,325,14,8191,dc81398ad34ce49e1eed5748557c7fd91551dbc47d148066196e5e099db29ed8,570821171b702fd710636b33fefec1eb76003f89b27f10532f532745607d8e34,23d0797ba13fb82cb61e0c5b0536b310
10,matrices/matrix_10_cim_main50_task_10.csv,cim_main50_task_10,8cwi|gseed20260721|L_CDR3|sample0|real_cim_r09_lp02,8cwi,L_CDR3,0,middle,331,14,8191,ccf37d3082f842f30cbd2ff98f61fa51de6e4f6c44c8801295c605d2216ced72,16805962f7497a511f19f4a0c437cde2c6f8d67efb3b4efe48d5dcfaa659ff06,884e5925cea0e0d615883b57af60f262
11,matrices/matrix_11_cim_main50_task_11.csv,cim_main50_task_11,8acf|gseed20260723|H_CDR1|sample0|real_cim_r09_lp02,8acf,H_CDR1,0,high,344,14,8191,86518e619fde9a0d95f839f8f0a436b3e1465b6e34a29e7762529fd56f3b116c,477239c0d3ea1997f252f55a2885325dc79d3ec2074ead6dc15cd228c9a8e318,25736803facb3ea6a4ee7781ab7f64ce
12,matrices/matrix_12_cim_main50_task_12.csv,cim_main50_task_12,7zqt|gseed20260721|H_CDR2|sample0|real_cim_r09_lp02,7zqt,H_CDR2,0,low,253,14,8191,f874f3c405fda1a9c7d5a0670641c3b89a0a1ef11d9d46608c4cf16c2fea98df,1984ccb06eabd891df242e9a0535160cdc23a5b8a04940aec9aea19e0f6e2f83,83c1562e8b61765932d8493d0b80595c
13,matrices/matrix_13_cim_main50_task_13.csv,cim_main50_task_13,8ykt|gseed20260722|H_CDR1|sample0|real_cim_r09_lp02,8ykt,H_CDR1,0,low,307,14,8191,c1ea23fe9fc12132e1b7636167ffb5843db983fc8ba832522a4402244142dd01,f21ec523618c34bafb66ad2857bfbdca83c6171ec2fc22cc84245536127667d0,54bee6d93e75361d1d5ec1a8f7bba4e6
14,matrices/matrix_14_cim_main50_task_14.csv,cim_main50_task_14,7ul0|gseed20260721|H_CDR1|sample0|real_cim_r09_lp02,7ul0,H_CDR1,0,high,346,14,8191,3dd2c883e962965aa23fd66134520bf51d3e1abce5eb609002315934548bb261,e866144446de4a26a8f7bdfa3ac4dc45e70c06eb4e1f9e306ba1f0bde2ba572b,8ef57fd527594b3d7f1d8bd8b27d4ffb
15,matrices/matrix_15_cim_main50_task_15.csv,cim_main50_task_15,7wn2|gseed20260723|L_CDR1|sample0|real_cim_r09_lp02,7wn2,L_CDR1,0,high,521,14,8191,9a967db864ffeffcb14f38e3b6f186851beb700569c28e4e1d3eaa6a237ecb81,0df63d90285f97953309b88b5c08bb0ffe8cecb93ba0959d38d6dc45ee2abd73,c8a66ead39d35f92c4d7aa34abbbc9f8
16,matrices/matrix_16_cim_main50_task_16.csv,cim_main50_task_16,8sja|gseed20260722|H_CDR3|sample0|real_cim_r09_lp02,8sja,H_CDR3,0,low,300,14,8191,842d585a1bcb033db8921678237b518489d0ba6a0b75a290dea9bd2adff0bc3a,251720c4690388a49b5a138ec3cd557d21165a28fb4bdaf9cca3bb634273b065,faf564fa0720f5e7b2b295e7e4c60411
17,matrices/matrix_17_cim_main50_task_17.csv,cim_main50_task_17,9hi4|gseed20260721|H_CDR2|sample0|real_cim_r09_lp02,9hi4,H_CDR2,0,low,299,14,8191,7d9b48fdc55e987bd3578e3c9c2405c24c396886a98c828f1ac0deff6902ff75,c6fed36d44931b6a4d7571eed7b573e25e1b055f77a86e69ec3d37158931b41d,a3b16a24c17af5145aafcc935cc95991
18,matrices/matrix_18_cim_main50_task_18.csv,cim_main50_task_18,8tfl|gseed20260722|L_CDR3|sample0|real_cim_r09_lp02,8tfl,L_CDR3,0,middle,390,14,8191,ccc23aea4707afd312972f9b6df53fccf2ecf0a1817aeb2ec8911bb45041188d,9b43a91fdb512204f3c7d796b87694ae578161d6e1fe24f05cc21f2cc1270010,f8a0d138d6e618824109cc0fa6c3b921
19,matrices/matrix_19_cim_main50_task_19.csv,cim_main50_task_19,9c1s|gseed20260721|H_CDR2|sample0|real_cim_r09_lp02,9c1s,H_CDR2,0,low,297,14,8191,792ea0843279f36a6be788defc6fee0c928aa671a88988a43cae49171868ecd0,e7bd722639650b8486bd087be6f6ab91b4c7ffb401753b2ac20eeac837089456,a18592c02285cb7b8beb02096bf72b3a
20,matrices/matrix_20_cim_main50_task_20.csv,cim_main50_task_20,9fm0|gseed20260723|H_CDR1|sample0|real_cim_r09_lp02,9fm0,H_CDR1,0,low,261,14,8191,8500c44056aab799429e418e1f475c9b21e552aba4b3a4a864d87aa006199de6,11e9bfc5aa86ebd2b565a174c8f232326d433321a33097ea08e221253df162e1,a23e5932838c118f25725504c48bb211
21,matrices/matrix_21_cim_main50_task_21.csv,cim_main50_task_21,8qrg|gseed20260723|H_CDR2|sample0|real_cim_r09_lp02,8qrg,H_CDR2,0,low,177,14,8191,c3b4ab4f2e8581a0360181a859bed35203acfdf078b5d80db371c2a621df723d,6b9b431982690d8a92809bb2df99fa8363421f8bc240262e9cc854a6cb1091ac,127191c1523bc5b41f7ab471c77d731c
22,matrices/matrix_22_cim_main50_task_22.csv,cim_main50_task_22,9o3d|gseed20260722|L_CDR1|sample0|real_cim_r09_lp02,9o3d,L_CDR1,0,high,501,14,8191,8d4ed2e19f32ffdd5fc12ab5261d5ab633a51582c3947277299e56f2ad31f831,df3b7a13d4d82e89ddeb48e2ed9ca120ca3748ad1f963bfaeeaae3c0da8b196b,1da42588016a68e65cc4862dcf320cfb
23,matrices/matrix_23_cim_main50_task_23.csv,cim_main50_task_23,8u08|gseed20260721|H_CDR1|sample0|real_cim_r09_lp02,8u08,H_CDR1,0,low,285,14,8191,a4aa7a4b9ddb45637588125275831afead9451ef0c829307ce566f8dc1f4f819,3e6da8c6168cf81a6eb7922bd35fa892908370c9725ba29fcb1808822f709e36,0f1e118326cb566314decabb71f51f05
24,matrices/matrix_24_cim_main50_task_24.csv,cim_main50_task_24,7quh|gseed20260722|L_CDR2|sample0|real_cim_r09_lp02,7quh,L_CDR2,0,middle,281,14,8191,ddf8c459ffe8c543c8b6d5fc603ce5dfea2e0b4f12a4ce6bb6e36efe07c7c8e8,dc5a7c74a33781e55546e48b83ea8cf1b643ae4868f31e0190768703faba923a,c1b03b96efddcb0f8949c315204e91f7
25,matrices/matrix_25_cim_main50_task_25.csv,cim_main50_task_25,9jd1|gseed20260721|L_CDR1|sample0|real_cim_r09_lp02,9jd1,L_CDR1,0,high,452,14,8191,0616ebdd2d0d8532bd447164bcf112e6567a2cff3c998ba2140f46d8625e922d,0a3956763d14760006ee76de59e948bc354a24d471ee1d13f94a136fca8334c1,843b0d40ec59608f51ab7a3fca30e87c
26,matrices/matrix_26_cim_main50_task_26.csv,cim_main50_task_26,9cmc|gseed20260722|H_CDR1|sample0|real_cim_r09_lp02,9cmc,H_CDR1,0,low,281,14,8191,ef1e0ede8239c9c1175a55c0af8a25f720e893646a22c60ff068e6a06ecf2984,a403726982a327d87593aa4969c7028dbfa1466eb74d4405aa283c7052d03711,f2e4d6f9085d7c9dc17e1e31637b0547
27,matrices/matrix_27_cim_main50_task_27.csv,cim_main50_task_27,9pd2|gseed20260722|H_CDR3|sample0|real_cim_r09_lp02,9pd2,H_CDR3,0,middle,325,14,8191,7f996b3bd31498e66a9e86100083d706743eaf5629c1b18fa257970a3265d8ba,8d3cc72510bbe7b6af4b2966b5e5fda5c745d86b7033a04072ab52ba3bdd382d,06d1dfb6e8802dd0f08841e7c68a2cdf
28,matrices/matrix_28_cim_main50_task_28.csv,cim_main50_task_28,9y0a|gseed20260721|H_CDR3|sample0|real_cim_r09_lp02,9y0a,H_CDR3,0,high,472,14,8191,ff8ae2b37fbc889335d15a4db0366cb958f3f65d7a6a40ce01e3001e07792be1,693cf43d9f5a67610037f1611587d269bfcba5c8ce1630afb76ac9a5b19c852b,9a26f4317e837f84bc5a7352fb084b33
29,matrices/matrix_29_cim_main50_task_29.csv,cim_main50_task_29,8w86|gseed20260721|L_CDR1|sample0|real_cim_r09_lp02,8w86,L_CDR1,0,high,485,14,8191,cae93b483da2aa48222e9d6d9eb0ec24fca4d3d751b80be320a1007fa9618bdc,e9697946fcbd53c9286ddf0bbb0f68fa300b95db086c078ae55fc9ecb304dbbf,704ba46a0ba07f39a07bb86c1d136f8d
30,matrices/matrix_30_cim_main50_task_30.csv,cim_main50_task_30,8eoo|gseed20260722|H_CDR3|sample0|real_cim_r09_lp02,8eoo,H_CDR3,0,middle,363,14,8191,d3e5d2f03c58bcce02f6f36b3806b14dfb59c3d880c225a8d07d666de3ef9e9f,b1819e06a5cda82749e523715efb6e4e092bd8694e958177af8f389913cb65ea,76ca9bb4d1f31747dab9da9736467a33
31,matrices/matrix_31_cim_main50_task_31.csv,cim_main50_task_31,8v5q|gseed20260723|L_CDR2|sample0|real_cim_r09_lp02,8v5q,L_CDR2,0,middle,262,14,8191,e35a568eb928987f7694030744ea760a404ab9a809ab0c541f5f38a3ce75471e,9b01003e5dd719e3f23847b074dcbba68d588aa194fc88e775e31bbb9dcb1165,7ed6aa98af9db59803cffdd6305d9a85
32,matrices/matrix_32_cim_main50_task_32.csv,cim_main50_task_32,9gvn|gseed20260721|H_CDR3|sample0|real_cim_r09_lp02,9gvn,H_CDR3,0,high,257,14,8191,6fa16cdfed84ce9e982a3c8a3b63499d1c278c4aad164b810d48a84d6e24adc0,58d1c82d9785effeccd2e84ff1506d4dc03cff8b1daa6f29145c15266e1ec83b,a03b3582c408d67b4398aa68de6010e0
33,matrices/matrix_33_cim_main50_task_33.csv,cim_main50_task_33,8hn6|gseed20260721|L_CDR1|sample0|real_cim_r09_lp02,8hn6,L_CDR1,0,high,432,14,8191,6fa5093c58e2c18bfe1c46c33c3b6bc615c8c2dd74c17ff0701eacc1bc7f169f,decc893dfd06268c32bcabec57558f1215c40fd331a339cbbfc6c942a3226edb,21c26d0af8fa8ac37239872501ee9c16
34,matrices/matrix_34_cim_main50_task_34.csv,cim_main50_task_34,8b7h|gseed20260722|L_CDR3|sample0|real_cim_r09_lp02,8b7h,L_CDR3,0,low,263,14,8191,32f9d88014591e03bb0f4e241fc75e7f456929006eecf1ee14d19b9ed24bd899,d56d8167a0d9dad199d02372c1999862bfb844445d54cbecc026a47e97cb9295,53a9839fea777c8f57ad5f4db0292e3e
35,matrices/matrix_35_cim_main50_task_35.csv,cim_main50_task_35,8bse|gseed20260723|L_CDR3|sample0|real_cim_r09_lp02,8bse,L_CDR3,0,middle,363,14,8191,75aceacf6ce72f7f461e60d2727b7169d1addaa18e82b12b20a566dd0340ff16,5a9d3137c310dfb78779f760c546b4114a4f95161f71c1b97f23596ebd607dc9,cb821ddd09ecd77a4f74965277a94c13
36,matrices/matrix_36_cim_main50_task_36.csv,cim_main50_task_36,8rwb|gseed20260723|L_CDR2|sample0|real_cim_r09_lp02,8rwb,L_CDR2,0,middle,241,14,8191,39ca9f32366e38648868fa4e572b1f16d0e4e81c8deed713da7f820982fb613f,fc9e6442301f351eddfdd6b9505969ba688c6f8839eeac70677f2845332fdfe6,9c0aa4bc25051239a774a6c289bfba21
37,matrices/matrix_37_cim_main50_task_37.csv,cim_main50_task_37,9jno|gseed20260722|L_CDR3|sample0|real_cim_r09_lp02,9jno,L_CDR3,0,low,262,14,8191,230cfd05ddaf6c2d398e24c80890129bc63705d282f1b2ea11c90ef86d27235b,ae1e8fc73b5532a22aef2dbc9571056f1921e86923c8e94b65db91239d99162a,55b880342b6e347dc1c3c6528d089460
38,matrices/matrix_38_cim_main50_task_38.csv,cim_main50_task_38,9sg2|gseed20260721|H_CDR3|sample0|real_cim_r09_lp02,9sg2,H_CDR3,0,middle,323,14,8191,30c15f5418e08b6c6f0f297c92c92a4ee645069293975612ad40a39bc7c9dd47,6deada9b38e2054d873c90ece52f7c469bad7b111a169d3573b708de239e827a,3939c36bb4cd07e23356169ea374ff33
39,matrices/matrix_39_cim_main50_task_39.csv,cim_main50_task_39,9mnu|gseed20260722|L_CDR2|sample0|real_cim_r09_lp02,9mnu,L_CDR2,0,low,310,14,8191,2c3667e7a8767a1eee6c69ff21077436ed1ecb7f871d20195bd6d6ef2cab56a8,00be4a8359d646d22ff763e95b180ab8cc64b892bcf867f4a9f9bb2fc481ba7f,a4c497d99684f2ca6c355172c23ea2be
40,matrices/matrix_40_cim_main50_task_40.csv,cim_main50_task_40,8vvl|gseed20260721|L_CDR1|sample0|real_cim_r09_lp02,8vvl,L_CDR1,0,high,458,14,8191,8afe68a10a1434c156bbb16bf28914a2f63e4ea6dad71194d2e4f4b68cc9f2c7,b2d791438d962d8343998a431248e0abbdceb449870c914941e3484b6ad08a55,dbb9f8101eea3f24b0a0d4fa882071a3
41,matrices/matrix_41_cim_main50_task_41.csv,cim_main50_task_41,9dq4|gseed20260723|L_CDR1|sample0|real_cim_r09_lp02,9dq4,L_CDR1,0,high,460,14,8191,d9e7039b12e32e4ad2330ffcbefad56df8bbd671bda83296aeb84318b2948ce2,fa8251c35fbb4739194bb698e353d4c46ce512e926fc79a52878383d2bfd1924,b49d50b498c494924a26286f42ba1968
42,matrices/matrix_42_cim_main50_task_42.csv,cim_main50_task_42,7txw|gseed20260723|L_CDR2|sample0|real_cim_r09_lp02,7txw,L_CDR2,0,middle,251,14,8191,e2c667e95c7312dbb5a72790077b427816a2abcfc0eb6372067c3e180930b54a,d48f7a32b8e1f0f7de5c92a1ce74340312d30860b60590252c45d1f0b87b4b86,7801f7f208c08adf50e1960b8475e135
43,matrices/matrix_43_cim_main50_task_43.csv,cim_main50_task_43,8cwk|gseed20260723|L_CDR1|sample0|real_cim_r09_lp02,8cwk,L_CDR1,0,high,452,14,8191,58d7cc2e746fddd8fabf034b673819cf0b6bd0c6c493b9ffc6e350e3f2041e66,fa93d685daee31fcf457730b4ad10c097f9d157691af97ce6b35912deb76be74,a207a81573e7926dbaefe239089cdeed
44,matrices/matrix_44_cim_main50_task_44.csv,cim_main50_task_44,7ycn|gseed20260722|L_CDR2|sample0|real_cim_r09_lp02,7ycn,L_CDR2,0,middle,337,14,8191,a78b6f1786951c0a13e9777cc4e8935906b860ac2d97a98e4dd801f5a58274e1,f5d0595004b0062a196287364d54f424c34d6a56f5e8966a65a5c1aebc3f459a,350a5150d7eb0a03af15b17633195638
45,matrices/matrix_45_cim_main50_task_45.csv,cim_main50_task_45,8w84|gseed20260722|H_CDR1|sample0|real_cim_r09_lp02,8w84,H_CDR1,0,low,289,14,8191,bb40223e3c709d3b7cd5200e37e837295c1b1e900b9881078ae60e2469943fad,1d07f3ee042a1a78e7c0d088835b83bb3f21320e59ab616b55a459700154b2b8,37e94c40f71bd16470f5ec536d1f80d0
46,matrices/matrix_46_cim_main50_task_46.csv,cim_main50_task_46,7x2h|gseed20260722|H_CDR2|sample0|real_cim_r09_lp02,7x2h,H_CDR2,0,high,289,14,8191,45c801f81c3cdeba6b68999990107b28da038bc64287935de0505d60ac0b2c63,110bd5c47c26f27fd5b5ff886b3c22de4b3124835c8ec7ebc0fc6da648e11498,2668e7787fb6dcfaf0eb1f7aa3aa7040
47,matrices/matrix_47_cim_main50_task_47.csv,cim_main50_task_47,9lra|gseed20260723|H_CDR2|sample0|real_cim_r09_lp02,9lra,H_CDR2,0,middle,239,14,8191,dc55cc4b313445663bcca41e01a16ca896a9f874035362e655fc5953b00e26a5,1bb2be503476e54c369347974019e9eacad3bd2e7e534bd6f63805374f1fa735,1723149ad7773161e9ebabc8276c5dc3
48,matrices/matrix_48_cim_main50_task_48.csv,cim_main50_task_48,9ncd|gseed20260721|H_CDR1|sample0|real_cim_r09_lp02,9ncd,H_CDR1,0,middle,352,14,8191,7712137181cb187748eb064d4da4ef79d63c7c91fbc76d4d609bc6ef57fe1743,398bf1372b78d719ee85cdf6cd5231f949e38e5e1770eaceb66cd45c46b93026,e6ec4f2cb243c9f68f4aaa88ac115071
49,matrices/matrix_49_cim_main50_task_49.csv,cim_main50_task_49,8z3a|gseed20260722|L_CDR3|sample0|real_cim_r09_lp02,8z3a,L_CDR3,0,middle,372,14,8191,8b620b12fa26c6ffd56aace4dc1ebcf23d7cfe79c2027b7cda99d8aa0d5b5684,8cf989f276a25f57362806fb54c2049d6fee6796f9ea70d4689aed2ebe365d88,0506b5b67b3b2868af5e92cd596fb681


==> anc/antibody_cim/main50_per_matrix.csv <==
manifest_index,task_id,case_key,complex_id,cdr,size_stratum,adapted_spins,new_cim_best_raw_h,new_cim_best_raw_h_server_rank,frozen_fsa10_best_raw_h,frozen_fsa64_best_raw_h,original_cim64_best_raw_h,new_minus_fsa10_raw_h,new_minus_fsa64_raw_h,new_minus_old_cim_raw_h,new_vs_fsa10_raw_h_score,new_vs_fsa64_raw_h_score,new_vs_old_cim_raw_h_score,new_cim_top10_majority_polished_objective,frozen_fsa10_majority_polished_objective,frozen_fsa64_majority_polished_objective,original_cim64_majority_polished_objective,new_minus_fsa10_majority_polished_objective,new_minus_fsa64_majority_polished_objective,new_vs_fsa10_majority_polished_score,new_vs_fsa64_majority_polished_score,new_vs_old_cim_majority_polished_score,new_cim_top10_strict_polished_objective,frozen_fsa10_strict_polished_objective,frozen_fsa64_strict_polished_objective,new_vs_fsa10_strict_polished_score,new_vs_fsa64_strict_polished_score,new_top10_strict_consistent_rows,new_top10_unique_spin_rows,new_top_csv_sha256,matrix_csv_sha256
0,cim_main50_task_00,9bdi|gseed20260723|H_CDR3|sample0|real_cim_r09_lp02,9bdi,H_CDR3,high,511,99089386,1,99088870,99089234,99089182,516,152,204,1,1,1,52.44054766864097,52.44054766864097,52.44054766864096,52.44054766864097,0.0,7.105427357601002e-15,0,0,0,52.44054766864097,52.44054766864097,52.44054766864096,0,0,10,10,a5892b9a39849893b1ff081120fdb934d81d8b52380928da5e2e30726e486866,347f5ccc0172b6bd7c5bf426fff49fa2d08fbaff847eb2af41c3fb725332bfb5
1,cim_main50_task_01,9npi|gseed20260722|L_CDR2|sample0|real_cim_r09_lp02,9npi,L_CDR2,middle,269,50160616,1,50160224,50160612,50158428,392,4,2188,1,1,1,12.354744525010041,12.354744525010041,12.35474452501004,12.354744525010041,0.0,1.7763568394002505e-15,0,0,0,12.354744525010041,12.354744525010041,12.35474452501004,0,0,10,10,2d7f64cc5bf8c8a12f98a6fa62d126b01ebebe33df5ee0ca5a552cd1a7262a9b,5cc3fe860edbc07bd8bba226727ba992b80aba45a5d9dcc2c85d99b3ca04b3b2
2,cim_main50_task_02,8tuz|gseed20260721|L_CDR3|sample0|real_cim_r09_lp02,8tuz,L_CDR3,middle,393,57747092,1,57746432,57747084,57747060,660,8,32,1,1,1,25.714822435484088,25.71482243548409,25.714822435484088,25.714822435484088,-3.552713678800501e-15,0.0,0,0,0,25.714822435484088,25.71482243548409,25.714822435484088,0,0,10,10,0ceff6e7c7d186c645ae06bc6d393d98fd8193afefd319f86ac7a8a71096a6a6,ea962207ab3bb58a658c3ca5fdc086cc4f76974b3d11d9d961119bc84cff01f6
3,cim_main50_task_03,9ml8|gseed20260721|H_CDR1|sample0|real_cim_r09_lp02,9ml8,H_CDR1,middle,350,61686134,1,61686126,61686174,61681278,8,-40,4856,1,-1,1,19.011101719483545,19.011101719483545,19.011101719483545,19.011101719483545,0.0,0.0,0,0,0,19.011101719483545,19.011101719483545,19.011101719483545,0,0,10,10,a3e0170e9d4287ff4d7207724eee4a7764a064db840f2c9339674c732aaaeea9,a938fc6d290303efebc1c3293a45241319bec12a3ad8d92d005827fbd414f746
4,cim_main50_task_04,8ts0|gseed20260722|L_CDR2|sample0|real_cim_r09_lp02,8ts0,L_CDR2,low,318,50651108,1,50650020,50650972,50650072,1088,136,1036,1,1,1,12.051942635398005,12.051942635398005,12.051942635398005,12.051942635398005,0.0,0.0,0,0,0,12.051942635398005,12.051942635398005,12.051942635398005,0,0,10,10,cfef12c4707f46e747b5be805be0212aed4c8172a2fefe738a4347c09639382e,1b50ce743eed3992d7d281a2355609b61aca864bf5c7be9dd301eac6c8a429d2
5,cim_main50_task_05,8sdg|gseed20260723|L_CDR1|sample0|real_cim_r09_lp02,8sdg,L_CDR1,high,404,70016500,1,70016028,70016028,70005864,472,472,10636,1,1,1,20.32256123848029,20.32256123848029,20.32256123848029,20.32256123848029,0.0,0.0,0,0,0,20.32256123848029,20.32256123848029,20.32256123848029,0,0,10,10,8df182fee6c0d9cbb69aa2dd55b87ab176ef1e155c474fa2e7ed349ae4f3aaba,febc13783b8da6159fa3c59c8098bafefc1a376578036125818332a94bbd77c1
6,cim_main50_task_06,8ee1|gseed20260723|H_CDR2|sample0|real_cim_r09_lp02,8ee1,H_CDR2,low,255,44625814,1,44625814,44625814,44625758,0,0,56,0,0,1,9.740603331734246,9.740603331734246,9.740603331734246,9.740603331734246,0.0,0.0,0,0,0,9.740603331734246,9.740603331734246,9.740603331734246,0,0,10,10,a685e3d29571c7364c4fd9cf343d754d5132400dda886ed46e75f45114cf128e,748b66465054c6f48561712555aca803c08cf3a46e599966b9c90dcd6a345db7
7,cim_main50_task_07,8yxi|gseed20260723|H_CDR2|sample0|real_cim_r09_lp02,8yxi,H_CDR2,low,240,44450226,1,44449914,44449990,44446086,312,236,4140,1,1,1,12.059973756891452,12.059973756891452,12.059973756891452,12.059973756891452,0.0,0.0,0,0,0,12.059973756891452,12.059973756891452,12.059973756891452,0,0,10,10,462c3ec1fd8229a1c3bb27c49971fe481a51601d3e782dfa402c0906e20fe360,291b68df4e8f134140ab39d7a75485a7b44dd301d0b9c338d4de33ecf7d0abec
8,cim_main50_task_08,8jeo|gseed20260721|L_CDR3|sample0|real_cim_r09_lp02,8jeo,L_CDR3,low,254,34325800,1,34325636,34325784,34325324,164,16,476,1,1,1,21.23158220337155,21.23158220337155,21.231582203371545,21.231582203371545,0.0,3.552713678800501e-15,0,0,0,21.23158220337155,21.23158220337155,21.231582203371545,0,0,10,9,045bf27e1043c3378c4d8134372ba41df04d386d3bbf1444ba8eeaf5861fbb94,2130a1687783c3f0588728c1c647d577d509530e4d5f4f96a18bbe538ef789a3
9,cim_main50_task_09,8dxu|gseed20260723|H_CDR3|sample0|real_cim_r09_lp02,8dxu,H_CDR3,high,325,74343936,2,74343652,74343836,74343880,284,100,56,1,1,1,27.063207159194,27.063207159194,27.063207159194,27.063207159194,0.0,0.0,0,0,0,27.063207159194,27.063207159194,27.063207159194,0,0,10,10,4e25462c991cd868c0a1353516d8c33326f5ffc6db521722bbd3bcc3ba4a343f,dc81398ad34ce49e1eed5748557c7fd91551dbc47d148066196e5e099db29ed8
10,cim_main50_task_10,8cwi|gseed20260721|L_CDR3|sample0|real_cim_r09_lp02,8cwi,L_CDR3,middle,331,49759892,1,49759404,49759736,49759888,488,156,4,1,1,1,21.21027378454911,21.21027378454911,21.21027378454911,21.21027378454911,0.0,0.0,0,0,0,21.21027378454911,21.21027378454911,21.21027378454911,0,0,10,10,c184a98dc22aaa71716781bef5ff4f21c415bcfb61ac42ec06a5130b3bc8507d,ccf37d3082f842f30cbd2ff98f61fa51de6e4f6c44c8801295c605d2216ced72
11,cim_main50_task_11,8acf|gseed20260723|H_CDR1|sample0|real_cim_r09_lp02,8acf,H_CDR1,high,344,63702960,1,63702404,63703008,63702640,556,-48,320,1,-1,1,12.06989767278189,12.06989767278189,12.06989767278189,12.06989767278189,0.0,0.0,0,0,0,12.06989767278189,12.06989767278189,12.06989767278189,0,0,10,10,6ceaa6dfcffc7d55b72b322c38df418b764215e5fef60033e512251ee9df7c37,86518e619fde9a0d95f839f8f0a436b3e1465b6e34a29e7762529fd56f3b116c
12,cim_main50_task_12,7zqt|gseed20260721|H_CDR2|sample0|real_cim_r09_lp02,7zqt,H_CDR2,low,253,38522756,1,38521612,38522600,38522072,1144,156,684,1,1,1,12.499982416608152,12.499982416608152,12.49998241660815,12.499982416608152,0.0,1.7763568394002505e-15,0,0,0,12.499982416608152,12.499982416608152,12.49998241660815,0,0,10,10,e73500f074d7eec3c78c2de9e24c86550ca7a031d6a4f6342a0228f826da077b,f874f3c405fda1a9c7d5a0670641c3b89a0a1ef11d9d46608c4cf16c2fea98df
13,cim_main50_task_13,8ykt|gseed20260722|H_CDR1|sample0|real_cim_r09_lp02,8ykt,H_CDR1,low,307,54079306,1,54078794,54079126,54074214,512,180,5092,1,1,1,11.070735964045538,11.070735964045538,11.070735964045536,11.339785704431828,0.0,1.7763568394002505e-15,0,0,1,11.070735964045538,11.070735964045538,11.070735964045536,0,0,10,10,9179934ad523487b526b84d0d6f9f137ff1e03d45c11244261422d58e352c1a8,c1ea23fe9fc12132e1b7636167ffb5843db983fc8ba832522a4402244142dd01
14,cim_main50_task_14,7ul0|gseed20260721|H_CDR1|sample0|real_cim_r09_lp02,7ul0,H_CDR1,high,346,66001470,1,65999810,66001346,66000822,1660,124,648,1,1,1,11.951158658616396,11.951158658616396,11.9511586586164,11.9511586586164,0.0,-3.552713678800501e-15,0,0,0,11.951158658616396,11.951158658616396,11.9511586586164,0,0,10,10,11d6c3f15886e25c647587affb0a34f7b98977412931937ad8afacebd5f52a4b,3dd2c883e962965aa23fd66134520bf51d3e1abce5eb609002315934548bb261
15,cim_main50_task_15,7wn2|gseed20260723|L_CDR1|sample0|real_cim_r09_lp02,7wn2,L_CDR1,high,521,82518848,1,82518472,82518472,82518052,376,376,796,1,1,1,20.134864442223545,20.134864442223545,20.134864442223545,20.134864442223545,0.0,0.0,0,0,0,20.134864442223545,20.134864442223545,20.134864442223545,0,0,10,10,56a0280f193ebfc8c36afd236a2cb75951d33ba12787515aba33003b5b60d740,9a967db864ffeffcb14f38e3b6f186851beb700569c28e4e1d3eaa6a237ecb81
16,cim_main50_task_16,8sja|gseed20260722|H_CDR3|sample0|real_cim_r09_lp02,8sja,H_CDR3,low,300,42795734,1,42794926,42795250,42795734,808,484,0,1,1,0,30.65938468150231,30.65938468150231,30.65938468150231,30.65938468150231,0.0,0.0,0,0,0,30.65938468150231,30.65938468150231,30.65938468150231,0,0,10,8,bd8515948a912b4cfd4eb095024c8469171cf5a5c86c5fc9c8f33a16070e0132,842d585a1bcb033db8921678237b518489d0ba6a0b75a290dea9bd2adff0bc3a
17,cim_main50_task_17,9hi4|gseed20260721|H_CDR2|sample0|real_cim_r09_lp02,9hi4,H_CDR2,low,299,48266850,1,48266378,48266698,48265402,472,152,1448,1,1,1,10.31800388869453,10.31800388869453,10.31800388869453,10.31800388869453,0.0,0.0,0,0,0,10.31800388869453,10.31800388869453,10.31800388869453,0,0,10,10,c27dc33c73e91fc72f0d58c5cf4123e29e1b264cbda071f189bc8160350490cb,7d9b48fdc55e987bd3578e3c9c2405c24c396886a98c828f1ac0deff6902ff75
18,cim_main50_task_18,8tfl|gseed20260722|L_CDR3|sample0|real_cim_r09_lp02,8tfl,L_CDR3,middle,390,40879398,1,40879282,40879282,40458738,116,116,420660,1,1,1,19.74742677441289,19.74742677441289,19.74742677441289,19.74742677441289,0.0,0.0,0,0,0,19.74742677441289,19.74742677441289,19.74742677441289,0,0,10,10,c29b1315c714ba022dd1a456f0c2d8b5f998437141a866d32bf9dfc6a7d21c4a,ccc23aea4707afd312972f9b6df53fccf2ecf0a1817aeb2ec8911bb45041188d
19,cim_main50_task_19,9c1s|gseed20260721|H_CDR2|sample0|real_cim_r09_lp02,9c1s,H_CDR2,low,297,55598924,1,55598192,55598852,55587544,732,72,11380,1,1,1,9.946096778950835,9.946096778950835,9.946096778950835,9.946096778950835,0.0,0.0,0,0,0,9.946096778950835,9.946096778950835,9.946096778950835,0,0,10,9,cef3dd5b7fe05adf9fbdf70b4fc9d3136e5864b6df53b009694e355b1f6c70a7,792ea0843279f36a6be788defc6fee0c928aa671a88988a43cae49171868ecd0
20,cim_main50_task_20,9fm0|gseed20260723|H_CDR1|sample0|real_cim_r09_lp02,9fm0,H_CDR1,low,261,43001836,1,43001660,43001764,43001564,176,72,272,1,1,1,12.290452203032586,12.290452203032586,12.290452203032586,12.290452203032588,0.0,0.0,0,0,0,12.290452203032586,12.290452203032588,12.290452203032586,0,0,10,10,bf92ec14ee8589a06313164e6f164456f7b0f800f0bc8efe0e5ec111c4d63346,8500c44056aab799429e418e1f475c9b21e552aba4b3a4a864d87aa006199de6
21,cim_main50_task_21,8qrg|gseed20260723|H_CDR2|sample0|real_cim_r09_lp02,8qrg,H_CDR2,low,177,24758440,1,24756880,24757544,24756248,1560,896,2192,1,1,1,9.013768583435148,9.013768583435148,9.013768583435148,9.013768583435148,0.0,0.0,0,0,0,9.013768583435148,9.013768583435148,9.013768583435148,0,0,10,10,5f5b2e40fd023ce78e7c7c7e332df98be796c0c1c1d0afe8010be72bcf7f996c,c3b4ab4f2e8581a0360181a859bed35203acfdf078b5d80db371c2a621df723d
22,cim_main50_task_22,9o3d|gseed20260722|L_CDR1|sample0|real_cim_r09_lp02,9o3d,L_CDR1,high,501,79969310,1,79968982,79968982,79967554,328,328,1756,1,1,1,19.515796847365205,19.515796847365205,19.515796847365205,19.515796847365205,0.0,0.0,0,0,0,19.515796847365205,19.515796847365205,19.515796847365205,0,0,10,10,418bc9dbd9566f2dde3572bfc571a25b1d140492c9a046300014a69c6b7a2984,8d4ed2e19f32ffdd5fc12ab5261d5ab633a51582c3947277299e56f2ad31f831
23,cim_main50_task_23,8u08|gseed20260721|H_CDR1|sample0|real_cim_r09_lp02,8u08,H_CDR1,low,285,50275694,1,50275566,50275722,50275322,128,-28,372,1,-1,1,12.51831203768959,12.51831203768959,12.518312037689588,12.51831203768959,0.0,1.7763568394002505e-15,0,0,0,12.51831203768959,12.51831203768959,12.51831203768959,0,0,10,10,43aba90f3b891c47e851cb2ae89c873e0bf265820e8debc885680f9bf7404a20,a4aa7a4b9ddb45637588125275831afead9451ef0c829307ce566f8dc1f4f819
24,cim_main50_task_24,7quh|gseed20260722|L_CDR2|sample0|real_cim_r09_lp02,7quh,L_CDR2,middle,281,47921884,1,47921824,47921824,47921752,60,60,132,1,1,1,13.219027352501634,13.219027352501634,13.219027352501634,13.219027352501634,0.0,0.0,0,0,0,13.219027352501634,13.219027352501634,13.219027352501634,0,0,10,10,11d2e2a8286cd8420921593038efdef822cb5f78cb32e942b72e0e24fb01c9f2,ddf8c459ffe8c543c8b6d5fc603ce5dfea2e0b4f12a4ce6bb6e36efe07c7c8e8
25,cim_main50_task_25,9jd1|gseed20260721|L_CDR1|sample0|real_cim_r09_lp02,9jd1,L_CDR1,high,452,76397306,1,76396958,76397246,76396934,348,60,372,1,1,1,26.100285947357097,26.100285947357097,26.100285947357097,26.100285947357097,0.0,0.0,0,0,0,26.100285947357097,26.1002859473571,26.100285947357097,0,0,10,10,d4b46ecf3cf9e232248bff0031ba18f83bdface3b5a73d44772521a3c37f42b1,0616ebdd2d0d8532bd447164bcf112e6567a2cff3c998ba2140f46d8625e922d
26,cim_main50_task_26,9cmc|gseed20260722|H_CDR1|sample0|real_cim_r09_lp02,9cmc,H_CDR1,low,281,50057046,1,50056698,50056894,50050170,348,152,6876,1,1,1,10.628799998118394,10.628799998118394,10.628799998118392,10.628799998118394,0.0,1.7763568394002505e-15,0,0,0,10.628799998118394,10.628799998118394,10.628799998118392,0,0,10,10,9f281b30a76f116efe5fe803337d39b24684db35272c265877557e0c7e830c00,ef1e0ede8239c9c1175a55c0af8a25f720e893646a22c60ff068e6a06ecf2984
27,cim_main50_task_27,9pd2|gseed20260722|H_CDR3|sample0|real_cim_r09_lp02,9pd2,H_CDR3,middle,325,32278646,1,32278110,32278442,31455102,536,204,823544,1,1,1,24.920933581294683,24.920933581294683,24.920933581294683,24.920933581294683,0.0,0.0,0,0,0,24.920933581294683,24.920933581294683,24.920933581294683,0,0,10,10,6504286d4479d637cbc35b12d41b3f6215187047a26c1708bb6cf1d0e6f09d45,7f996b3bd31498e66a9e86100083d706743eaf5629c1b18fa257970a3265d8ba
28,cim_main50_task_28,9y0a|gseed20260721|H_CDR3|sample0|real_cim_r09_lp02,9y0a,H_CDR3,high,472,70694698,1,70692350,70694470,70684806,2348,228,9892,1,1,1,37.95866176132934,37.95866176132934,37.95866176132934,37.95866176132934,0.0,0.0,0,0,0,37.95866176132934,37.95866176132934,37.95866176132934,0,0,10,10,79360695d88134baa04abc803336ecf89ebb70c086a2108509300cd70c5b7802,ff8ae2b37fbc889335d15a4db0366cb958f3f65d7a6a40ce01e3001e07792be1
29,cim_main50_task_29,8w86|gseed20260721|L_CDR1|sample0|real_cim_r09_lp02,8w86,L_CDR1,high,485,73375034,1,73372818,73375226,73373182,2216,-192,1852,1,-1,1,20.35193689582641,20.35193689582641,20.35193689582641,20.35193689582641,0.0,0.0,0,0,0,20.35193689582641,20.35193689582641,20.35193689582641,0,0,10,10,d389ae4846e1fc75123a49326005c03f3d9aafb9866aeb551131236aac25a329,cae93b483da2aa48222e9d6d9eb0ec24fca4d3d751b80be320a1007fa9618bdc
30,cim_main50_task_30,8eoo|gseed20260722|H_CDR3|sample0|real_cim_r09_lp02,8eoo,H_CDR3,middle,363,62136186,2,62133114,62135974,62136166,3072,212,20,1,1,1,27.7890636420411,26.99187767633784,26.991877676337843,27.7890636420411,0.7971859657032603,0.7971859657032567,-1,-1,0,27.7890636420411,26.991877676337843,26.991877676337843,-1,-1,10,8,244a74dd9a318c304c0ef056a72e091565d4a884073726f51f4dcac97e5fddca,d3e5d2f03c58bcce02f6f36b3806b14dfb59c3d880c225a8d07d666de3ef9e9f
31,cim_main50_task_31,8v5q|gseed20260723|L_CDR2|sample0|real_cim_r09_lp02,8v5q,L_CDR2,middle,262,40287938,1,40287918,40287918,40286674,20,20,1264,1,1,1,13.041739428618332,13.04173942861833,13.04173942861833,13.041739428618332,1.7763568394002505e-15,1.7763568394002505e-15,0,0,0,13.041739428618332,13.04173942861833,13.04173942861833,0,0,10,10,5646ca0d7a14ff9c75406efd5d80360d32c8f4886befee38521940e3e31d83a9,e35a568eb928987f7694030744ea760a404ab9a809ab0c541f5f38a3ce75471e
32,cim_main50_task_32,9gvn|gseed20260721|H_CDR3|sample0|real_cim_r09_lp02,9gvn,H_CDR3,high,257,51500534,1,51500338,51500446,51111918,196,88,388616,1,1,1,27.56417006345945,27.56417006345945,27.56417006345945,27.56417006345945,0.0,0.0,0,0,0,27.56417006345945,27.56417006345945,27.56417006345945,0,0,10,10,fb50345f4c6f3a616022acf34f0d20608262e45a8b6555596b81cfebda84c141,6fa16cdfed84ce9e982a3c8a3b63499d1c278c4aad164b810d48a84d6e24adc0
33,cim_main50_task_33,8hn6|gseed20260721|L_CDR1|sample0|real_cim_r09_lp02,8hn6,L_CDR1,high,432,41367490,1,41367450,41367450,41361438,40,40,6052,1,1,1,22.48723392057225,22.48723392057225,22.48723392057225,22.48723392057225,0.0,0.0,0,0,0,22.48723392057225,22.48723392057225,22.48723392057225,0,0,10,10,bc5724258f5110fb03375123c1d2b3d05c03071ac3fae7ac4fcf07d7264d3e7e,6fa5093c58e2c18bfe1c46c33c3b6bc615c8c2dd74c17ff0701eacc1bc7f169f
34,cim_main50_task_34,8b7h|gseed20260722|L_CDR3|sample0|real_cim_r09_lp02,8b7h,L_CDR3,low,263,25360196,1,25359268,25360064,25350924,928,132,9272,1,1,1,20.07876955511544,20.078769555115436,20.078769555115436,20.078769555115436,3.552713678800501e-15,3.552713678800501e-15,0,0,0,20.07876955511544,20.078769555115436,20.078769555115436,0,0,10,10,7dc008578a3d9b88d6eae03d46aed886db69859834b5fef4f962cbe93c4a8b84,32f9d88014591e03bb0f4e241fc75e7f456929006eecf1ee14d19b9ed24bd899
35,cim_main50_task_35,8bse|gseed20260723|L_CDR3|sample0|real_cim_r09_lp02,8bse,L_CDR3,middle,363,58812458,1,58812338,58812418,58811774,120,40,684,1,1,1,18.633069031827283,18.633069031827283,18.633069031827283,18.633069031827283,0.0,0.0,0,0,0,18.633069031827283,18.633069031827283,18.633069031827283,0,0,10,10,2892ff52d24d7038ced68b7cf1d3b552645be0c51ebefb297090a3bf967ccd21,75aceacf6ce72f7f461e60d2727b7169d1addaa18e82b12b20a566dd0340ff16
36,cim_main50_task_36,8rwb|gseed20260723|L_CDR2|sample0|real_cim_r09_lp02,8rwb,L_CDR2,middle,241,35104504,1,35104352,35104352,35063432,152,152,41072,1,1,1,13.184605034653147,13.184605034653146,13.184605034653146,13.184605034653147,1.7763568394002505e-15,1.7763568394002505e-15,0,0,0,13.184605034653147,13.184605034653146,13.184605034653146,0,0,10,10,c4cc566f82e9752252bd23122120d80fbecef662cc40ecfd7f7521054ce00618,39ca9f32366e38648868fa4e572b1f16d0e4e81c8deed713da7f820982fb613f
37,cim_main50_task_37,9jno|gseed20260722|L_CDR3|sample0|real_cim_r09_lp02,9jno,L_CDR3,low,262,36001332,1,36001332,36001332,36000216,0,0,1116,0,0,1,25.995358073206408,25.995358073206408,25.995358073206404,25.995358073206404,0.0,3.552713678800501e-15,0,0,0,25.995358073206408,25.995358073206408,25.995358073206404,0,0,10,10,e254cfdcdb05776010c571cd612f163a5ba072214ca200102ccf780ea2bebe8e,230cfd05ddaf6c2d398e24c80890129bc63705d282f1b2ea11c90ef86d27235b
38,cim_main50_task_38,9sg2|gseed20260721|H_CDR3|sample0|real_cim_r09_lp02,9sg2,H_CDR3,middle,323,46045296,1,46039544,46045156,46032976,5752,140,12320,1,1,1,26.255885020411046,26.255885020411046,26.25588502041105,26.25588502041105,0.0,-3.552713678800501e-15,0,0,0,26.255885020411046,26.255885020411046,26.25588502041105,0,0,10,10,e73d9033a5002bf381e677d683bb2f6344cbbbf737438c991c05a5d4a8bd4cfb,30c15f5418e08b6c6f0f297c92c92a4ee645069293975612ad40a39bc7c9dd47
39,cim_main50_task_39,9mnu|gseed20260722|L_CDR2|sample0|real_cim_r09_lp02,9mnu,L_CDR2,low,310,57484060,1,57482772,57484060,57481760,1288,0,2300,1,0,1,13.200981828091493,13.200981828091493,13.200981828091493,13.200981828091493,0.0,0.0,0,0,0,13.200981828091493,13.200981828091493,13.200981828091493,0,0,10,10,355957d4d4b6330cd073ff281331ef0e91d4b4dae3ec0aa891479ed6a6092e19,2c3667e7a8767a1eee6c69ff21077436ed1ecb7f871d20195bd6d6ef2cab56a8
40,cim_main50_task_40,8vvl|gseed20260721|L_CDR1|sample0|real_cim_r09_lp02,8vvl,L_CDR1,high,458,79411778,1,79410834,79411150,79408958,944,628,2820,1,1,1,16.320776537533888,16.320776537533888,16.320776537533888,16.320776537533888,0.0,0.0,0,0,0,16.320776537533888,16.32077653753389,16.320776537533888,0,0,10,10,bebb19e0e5a68ed1f8ba78fbb6b5e4b55cb4546f47ec064bc3f216325bcc2118,8afe68a10a1434c156bbb16bf28914a2f63e4ea6dad71194d2e4f4b68cc9f2c7
41,cim_main50_task_41,9dq4|gseed20260723|L_CDR1|sample0|real_cim_r09_lp02,9dq4,L_CDR1,high,460,83096424,2,83095664,83096220,83084056,760,204,12368,1,1,1,20.797913772568485,20.797913772568485,20.797913772568485,20.797913772568485,0.0,0.0,0,0,0,20.797913772568485,20.797913772568485,20.797913772568485,0,0,10,10,49c2eb7c727f458758c684eb93211af732c3b1fc9b857e89d6066460f76edf62,d9e7039b12e32e4ad2330ffcbefad56df8bbd671bda83296aeb84318b2948ce2
42,cim_main50_task_42,7txw|gseed20260723|L_CDR2|sample0|real_cim_r09_lp02,7txw,L_CDR2,middle,251,44391404,1,44391328,44391328,44390712,76,76,692,1,1,1,13.846346740153269,13.846346740153269,13.846346740153265,13.846346740153267,0.0,3.552713678800501e-15,0,0,0,13.846346740153269,13.846346740153269,13.846346740153265,0,0,10,10,633a9c59adc832e69b2ef515a78404bfd4ccaac6b89ca2fcc6a97536ba2e9cfb,e2c667e95c7312dbb5a72790077b427816a2abcfc0eb6372067c3e180930b54a
43,cim_main50_task_43,8cwk|gseed20260723|L_CDR1|sample0|real_cim_r09_lp02,8cwk,L_CDR1,high,452,82404396,1,82403980,82404260,82403256,416,136,1140,1,1,1,19.996918657919927,19.996918657919927,19.996918657919927,19.996918657919927,0.0,0.0,0,0,0,19.996918657919927,19.996918657919927,19.996918657919927,0,0,10,10,f70224487caea57a7fae270f44ceb2ae2b6c8ba4300e6750fb0d3f6b0629b04d,58d7cc2e746fddd8fabf034b673819cf0b6bd0c6c493b9ffc6e350e3f2041e66
44,cim_main50_task_44,7ycn|gseed20260722|L_CDR2|sample0|real_cim_r09_lp02,7ycn,L_CDR2,middle,337,66007428,1,66007228,66007480,65998936,200,-52,8492,1,-1,1,14.84128169358617,14.84128169358617,14.841281693586168,14.841281693586172,0.0,1.7763568394002505e-15,0,0,0,14.84128169358617,14.84128169358617,14.841281693586168,0,0,10,10,ec0e79b0610e456fee9b9f8173efe0696a6cf48999bbe2d836be9bb6ad8202e0,a78b6f1786951c0a13e9777cc4e8935906b860ac2d97a98e4dd801f5a58274e1
45,cim_main50_task_45,8w84|gseed20260722|H_CDR1|sample0|real_cim_r09_lp02,8w84,H_CDR1,low,289,44227190,1,44221786,44225782,44223894,5404,1408,3296,1,1,1,18.829393786409497,18.829393786409497,18.829393786409497,18.829393786409497,0.0,0.0,0,0,0,18.829393786409497,18.829393786409497,18.829393786409497,0,0,10,10,fefa9d3931d9f670772f15768937e35fe7a84f0f10b892beb506433de42070b1,bb40223e3c709d3b7cd5200e37e837295c1b1e900b9881078ae60e2469943fad
46,cim_main50_task_46,7x2h|gseed20260722|H_CDR2|sample0|real_cim_r09_lp02,7x2h,H_CDR2,high,289,57253788,1,57253700,57253700,57250356,88,88,3432,1,1,1,13.945328293854987,13.945328293854987,13.945328293854987,13.945328293854987,0.0,0.0,0,0,0,13.945328293854987,13.945328293854987,13.945328293854987,0,0,10,10,388dc5b93837b37076484c6ab1df9ae20667f5f68e640665362b81c2d959763b,45c801f81c3cdeba6b68999990107b28da038bc64287935de0505d60ac0b2c63
47,cim_main50_task_47,9lra|gseed20260723|H_CDR2|sample0|real_cim_r09_lp02,9lra,H_CDR2,middle,239,42370578,1,42366666,42370486,42257098,3912,92,113480,1,1,1,12.098572955497332,12.098572955497332,12.098572955497332,12.098572955497332,0.0,0.0,0,0,0,12.098572955497332,12.098572955497332,12.098572955497332,0,0,10,10,84059959a94f53fe404f308ade8b8416dda22927279a775ea2dabc99b523bc9f,dc55cc4b313445663bcca41e01a16ca896a9f874035362e655fc5953b00e26a5
48,cim_main50_task_48,9ncd|gseed20260721|H_CDR1|sample0|real_cim_r09_lp02,9ncd,H_CDR1,middle,352,69776102,1,69775942,69776018,69769930,160,84,6172,1,1,1,10.718318235812195,10.718318235812195,10.718318235812196,10.718318235812196,0.0,-1.7763568394002505e-15,0,0,0,10.718318235812195,10.718318235812195,10.718318235812196,0,0,10,9,a51451ad63f74103b5448f116ed5df7edc899c38d495835e040d31e61e2bc519,7712137181cb187748eb064d4da4ef79d63c7c91fbc76d4d609bc6ef57fe1743
49,cim_main50_task_49,8z3a|gseed20260722|L_CDR3|sample0|real_cim_r09_lp02,8z3a,L_CDR3,middle,372,57293560,1,57292920,57293528,57284140,640,32,9420,1,1,1,22.43841693506547,22.43841693506547,22.43841693506547,22.43841693506547,0.0,0.0,0,0,0,22.43841693506547,22.43841693506547,22.43841693506547,0,0,10,10,d3e6d8d6ddff8e33faab03e21201ae19b52439c26d3e104b178c29bfc7197f69,8b620b12fa26c6ffd56aace4dc1ebcf23d7cfe79c2027b7cda99d8aa0d5b5684


==> anc/antibody_cim/manifest.json <==
{
  "main50_audit_summary.json": {
    "source_relative": "results/cim/main50/audit_summary.json",
    "sha256": "fc70e753b7dd180a728e16ffc79e3854dd126f296f2e3f5696a8743a7aaa9dcf",
    "bytes": 7676
  },
  "main50_per_matrix.csv": {
    "source_relative": "results/cim/main50/per_matrix_comparison.csv",
    "sha256": "505059429fb23c7c2d445c33cd589b97e4a3e67546826956b339adfb381af6c1",
    "bytes": 23207
  },
  "main50_initial64_polish.json": {
    "source_relative": "results/cim/main50/original64_common_polish_summary.json",
    "sha256": "12bad58e1cbadfa2c2bf8ac2de8515c4c6692db8d5a8707e1aeb421bfa86ef50",
    "bytes": 777
  },
  "main50_matrix_manifest.csv": {
    "source_relative": "cim_evidence/main50/matrix_package/MANIFEST.csv",
    "sha256": "b63a1d490f4061aed534987711cbeb082b68bd5eca23bcb844936b450e1a7c82",
    "bytes": 15684
  },
  "large7_tuned_analysis.json": {
    "source_relative": "results/cim/large7/tuned/analysis.json",
    "sha256": "6404ed9a9dfb682b9758bdae42820f55830ce790bcfd23739c00cf2902f48382",
    "bytes": 10940
  },
  "large7_tuned_per_matrix.csv": {
    "source_relative": "results/cim/large7/tuned/per_matrix_comparison.csv",
    "sha256": "945af7b01c4c66819e15a2ecfb3204dcb8b624616dd858be5ef0bb76b8a4024b",
    "bytes": 3667
  },
  "large7_molecular_summary.json": {
    "source_relative": "results/cim/large7/molecular/summary.json",
    "sha256": "0e5eaba993be792f2232f9beae59c7824f9947e347b0b3b8c36a7dd26bdfb2ec",
    "bytes": 8589
  },
  "large7_molecular_per_matrix.csv": {
    "source_relative": "results/cim/large7/molecular/per_matrix.csv",
    "sha256": "34c42c1fbf41905e3567d9022f85f52d7ca5fa68c2290be47e48c49346ff0c21",
    "bytes": 2399
  },
  "large7_decode_summary.json": {
    "source_relative": "results/cim/large7/decode/summary.json",
    "sha256": "cada3bac07c8545eedc080fbd273ccfdea98015fefc79eb2f50377dc3f365a40",
    "bytes": 5502
  },
  "raw_objective_recompute.py": {
    "source_relative": "code/recompute_cim_raw_objectives.py",
    "sha256": "3155412c6e9fbeef81a188ad79573634a866c7728a0d907181da66e79c5e9346",
    "bytes": 6803
  },
  "main50_initial64_raw.tsv": {
    "source_relative": "cim_evidence/main50/fsa_matched_export/main50_fsa_cim_best_h.tsv",
    "sha256": "7a405f1e7376996ffc1fa3296d1fbddf1a2c78153681b914679738a6341835aa",
    "bytes": 14414
  },
  "README.md": {
    "source_relative": "generated_in_this_manuscript_revision",
    "sha256": "4e052ef18109315cc891158a50d0d0e383933e0cb1612506a49d3b9cf049c02a",
    "bytes": 1259
  },
  "raw_objective_recompute.log": {
    "source_relative": "generated_in_this_manuscript_revision",
    "sha256": "cb6176c4048f5be8e3715679713145dc5ae61677868a9a29009e6e5ac8a48592",
    "bytes": 228
  },
  "table_verification.json": {
    "source_relative": "generated_in_this_manuscript_revision",
    "sha256": "40d902fc9c71589732a4ee9e485a4b105d9afa36bab722611c042730435df0b0",
    "bytes": 682
  }
}

==> anc/antibody_cim/raw_objective_recompute.py <==
#!/usr/bin/env python3
"""Recompute the tuned CIM raw Ising objectives from matrices and spin rows.

This Level-B check reads the pseudonymized returned-state ZIPs, the exact dense
signed-14-bit matrices, and the matched FSA spin arrays.  It independently
computes ``s.T @ J @ s`` and verifies every matrix-level best value and the
uniform ``CIM better | tie | FSA better`` counts.  It does not call hardware.
"""

from __future__ import annotations

import csv
import io
from pathlib import Path
import sys
import zipfile

import numpy as np


ROOT = Path(__file__).resolve().parents[1]


def fail(message: str) -> None:
    print("FAIL:", message, file=sys.stderr)
    raise SystemExit(1)


def read_csv(path: Path) -> list[dict[str, str]]:
    with path.open("r", encoding="utf-8-sig", newline="") as handle:
        return list(csv.DictReader(handle))


def unique_glob(root: Path, pattern: str) -> Path:
    paths = sorted(root.glob(pattern))
    if len(paths) != 1:
        fail("expected one path for {!r} below {}; found {}".format(pattern, root, len(paths)))
    return paths[0]


def load_cim_states(archive_path: Path, matrix_index: int) -> np.ndarray:
    with zipfile.ZipFile(archive_path) as archive:
        members = [
            name for name in archive.namelist()
            if "matrix_{:02d}_".format(matrix_index) in name and name.endswith(".csv")
        ]
        if len(members) != 1:
            fail("matrix {} has {} returned-state members".format(matrix_index, len(members)))
        with archive.open(members[0]) as raw:
            text = io.TextIOWrapper(raw, encoding="utf-8-sig", newline="")
            rows = list(csv.DictReader(text))
    try:
        states = np.asarray(
            [[int(value) for value in row["solution"].split()] for row in rows],
            dtype=np.int64,
        )
    except (KeyError, TypeError, ValueError) as exc:
        fail("cannot parse CIM states for matrix {}: {}".format(matrix_index, exc))
    return states


def load_matrix(path: Path) -> np.ndarray:
    matrix = np.loadtxt(path, dtype=np.int64, delimiter=",")
    if matrix.ndim != 2 or matrix.shape[0] != matrix.shape[1]:
        fail("matrix is not square: {} {}".format(path, matrix.shape))
    if not np.array_equal(matrix, matrix.T):
        fail("matrix is not symmetric: {}".format(path))
    if int(np.max(np.abs(matrix))) > 8191:
        fail("matrix exceeds signed-14-bit range: {}".format(path))
    return matrix


def objectives(matrix: np.ndarray, states: np.ndarray, label: str) -> np.ndarray:
    if states.ndim != 2 or states.shape[1] != matrix.shape[0]:
        fail("{} state/matrix shape mismatch: {} vs {}".format(label, states.shape, matrix.shape))
    if not np.all((states == -1) | (states == 1)):
        fail("{} contains a non-Ising spin".format(label))
    states64 = states.astype(np.int64, copy=False)
    return np.sum((states64 @ matrix) * states64, axis=1, dtype=np.int64)


def compare(expected: int, observed: int, label: str) -> None:
    if int(expected) != int(observed):
        fail("{} mismatch: expected {}, observed {}".format(label, expected, observed))


def main50() -> tuple[int, int, int]:
    expected_rows = read_csv(ROOT / "results/cim/main50/per_matrix_comparison.csv")
    if len(expected_rows) != 50:
        fail("main-50 comparison table does not contain 50 rows")
    matrix_root = ROOT / "cim_evidence/main50/matrix_package/matrices"
    archive_path = ROOT / "cim_evidence/main50/raw_returned_states.zip"
    fsa_root = ROOT / "cim_evidence/main50/fsa_raw_states"
    counts = [0, 0, 0]
    for expected in expected_rows:
        index = int(expected["manifest_index"])
        matrix = load_matrix(unique_glob(matrix_root, "matrix_{:02d}_*.csv".format(index)))
        cim_states = load_cim_states(archive_path, index)
        if cim_states.shape[0] != 10:
            fail("main matrix {} does not have ten retained CIM rows".format(index))
        fsa_states = np.load(
            fsa_root / "matrix_{:02d}_fsa64_spins.npy".format(index),
            allow_pickle=False,
        )
        if fsa_states.shape[0] != 64:
            fail("main matrix {} does not have 64 frozen FSA rows".format(index))
        cim_best = int(objectives(matrix, cim_states, "main CIM {}".format(index)).max())
        # The frozen comparator is FSA-10: first ten rows in preserved return order.
        fsa_best = int(objectives(matrix, fsa_states[:10], "main FSA-10 {}".format(index)).max())
        compare(int(expected["new_cim_best_raw_h"]), cim_best, "main CIM {}".format(index))
        compare(int(expected["frozen_fsa10_best_raw_h"]), fsa_best, "main FSA-10 {}".format(index))
        counts[0 if cim_best > fsa_best else 1 if cim_best == fsa_best else 2] += 1
    if tuple(counts) != (48, 2, 0):
        fail("main-50 CIM better | tie | FSA better != 48 | 2 | 0: {}".format(counts))
    print("PASS: main-50 raw s.T@J@s recomputed; CIM better | tie | FSA better = 48 | 2 | 0")
    return tuple(counts)


def large7() -> tuple[int, int, int]:
    expected_rows = read_csv(ROOT / "results/cim/large7/tuned/per_matrix_comparison.csv")
    if len(expected_rows) != 7:
        fail("large-7 comparison table does not contain 7 rows")
    pair_root = ROOT / "cim_evidence/large7/paired_matrix_fsa_package/pairs"
    archive_path = ROOT / "cim_evidence/large7/raw_returned_states.zip"
    counts = [0, 0, 0]
    for expected in expected_rows:
        index = int(expected["manifest_index"])
        pair = unique_glob(pair_root, "{:02d}_*".format(index))
        matrix = load_matrix(pair / "matrix_signed14.csv")
        cim_states = load_cim_states(archive_path, index)
        fsa_states = np.load(pair / "fsa10_spins.npy", allow_pickle=False)
        if cim_states.shape[0] != 10 or fsa_states.shape[0] != 10:
            fail("large matrix {} does not have ten rows per solver".format(index))
        cim_best = int(objectives(matrix, cim_states, "large CIM {}".format(index)).max())
        fsa_best = int(objectives(matrix, fsa_states, "large FSA-10 {}".format(index)).max())
        compare(int(expected["cim_best_recomputed_s_transpose_J_s"]), cim_best, "large CIM {}".format(index))
        compare(int(expected["fsa_best_recomputed_s_transpose_J_s"]), fsa_best, "large FSA-10 {}".format(index))
        counts[0 if cim_best > fsa_best else 1 if cim_best == fsa_best else 2] += 1
    if tuple(counts) != (7, 0, 0):
        fail("large-7 CIM better | tie | FSA better != 7 | 0 | 0: {}".format(counts))
    print("PASS: large-7 raw s.T@J@s recomputed; CIM better | tie | FSA better = 7 | 0 | 0")
    return tuple(counts)


def main() -> int:
    main50()
    large7()
    print("PASS: all 57 tuned raw matrix comparisons independently recomputed")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/antibody_cim/table_verification.json <==
{
  "main50": {
    "raw_CIM_win_tie_loss": [
      48,
      2,
      0
    ],
    "strict_polished_CIM_win_tie_loss": [
      0,
      49,
      1
    ],
    "complexes": 50,
    "spin_range": [
      177,
      521
    ]
  },
  "large7": {
    "raw_CIM_win_tie_loss": [
      7,
      0,
      0
    ],
    "strict_polished_CIM_win_tie_loss": [
      1,
      6,
      0
    ],
    "complexes": 2,
    "spin_range": [
      1021,
      2446
    ]
  },
  "raw_matrix_recomputation": "All 57 matrices passed: see raw_objective_recompute.log",
  "decoded_branch": "strict_split",
  "postprocessing": "onehot_repair_then_up_to_12_coordinate_sweeps",
  "timing_speedup_claim": false
}

==> anc/attribution/README.md <==
# Attribution analyses from archived records

These scripts aggregate existing predictions and archived antibody controls; they do not run a model or create new experimental outputs. Summary JSON files support the exposure, residue-size, and fixed-identity tables in the appendix. The primary cohort results remain unchanged.

The scripts retain the research workspace input locations to identify their source data. Reproduction requires those external archives and NumPy; adjust input paths for a relocated archive. Those large source assets are not included in this TeX package. The summaries include source hashes and validation checks. Antibody per-case inventory and RNA per-stratum item lists are omitted from the compact summaries; full local audit outputs retain them. No script is needed to compile the paper.

The RNA prediction-code hash matches the archived run; the current summary-script hash differs from the historical receipt. Recomputed predictions nevertheless reproduce all 36 whole-file means and 24 paired intervals within floating-point tolerance. This is numerical reproduction, not a claim of byte-identical historical summary code.


==> anc/attribution/antibody_analysis.py <==
#!/usr/bin/env python3
"""Read archived tables only; independently audit antibody attribution evidence.

No generator, placement, physical evaluator, or molecular optimizer is invoked.
Only the JSON and Markdown siblings of this script are written. Run from any cwd.
"""
from __future__ import annotations

import csv
import hashlib
import json
import math
import re
from collections import Counter, defaultdict
from pathlib import Path

import numpy as np

OUT = Path(__file__).resolve().parent
ROOT = OUT.parents[2]
ARCHIVE = ROOT / "AAAI27_anonymous_reproducibility_code"
SC = dict(zip("ACDEFGHIKLMNPQRSTVWY", [1, 2, 4, 5, 7, 0, 6, 4, 5, 4, 4, 4, 3, 5, 7, 2, 3, 3, 10, 8]))
GEOM = ("normalized_overlap_a2_per_atom", "clashscore_per_1000", "max_overlap_a", "min_distance_a")
PATHS = {
    "paired": "results/diffab/main/paired_nested_cases.csv",
    "repair": "results/diffab/main/raw/repair.csv",
    "physical": "results/diffab/main/raw/physical.csv",
    "primary_summary": "results/diffab/main/endpoint_summary.csv",
    "proxy": "results/diffab/homology_proxy_audit/per_complex_region_nearest_neighbor.csv",
    "proxy_contract": "results/diffab/homology_proxy_audit/contract.json",
    "proxy_interpretation": "results/diffab/homology_proxy_audit/VALIDATION_AND_INTERPRETATION_20260720.md",
    "composition_summary": "results/diffab/homology_sensitivity/composition_edit_summary.csv",
    "same_sequence_summary": "results/diffab/homology_sensitivity/same_sequence_endpoint_summary.csv",
    "homology_summary": "results/diffab/homology_sensitivity/homology_endpoint_summary.csv",
    "size_summary": "structured_results/size_confounding/stratified_endpoint_summary.csv",
    "fixed_inventory": "structured_results/fixed_sequence_v3/case_inventory.csv",
    "fixed_summary": "structured_results/fixed_sequence_v3/endpoint_summary.csv",
    "fixed_contract": "structured_results/fixed_sequence_v3/contract_audit.csv",
    "fixed_receipt": "structured_results/fixed_sequence_v3/ANALYSIS_RECEIPT.sanitized.json",
    "fixed_evaluation_receipt": "structured_results/fixed_sequence_v3/EVALUATION_RECEIPT.sanitized.json",
    "shared_cache_audit": "structured_results/shared_primary_cache/INDEPENDENT_FULL_AUDIT.sanitized.json",
    "fixed_code": "code/run_diffab_fixed_sequence_rotamer_control.py",
    "objective_code": "code/repair_diffab_rotamer_qubo_v2.py",
    "base_score_code": "code/repair_diffab_antibody_qubo_outputs.py",
    "archive_manifest": "MANIFEST.json",
    "readme": "README.md",
}


def sha(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def rows(name):
    with (ARCHIVE / PATHS[name]).open(newline="") as f:
        return [dict(r, source_csv_line=i) for i, r in enumerate(csv.DictReader(f), 2)]


def key(r):
    if "complex_id" in r:
        return (r["complex_id"].lower(), int(r["generation_seed"]), r["cdr"], int(r["sample"]))
    m = re.match(r"^([a-zA-Z0-9]{4})-gseed(\d+).*__([HL]_CDR[123])_batch", Path(r["file"]).name)
    assert m, r["file"]
    return (m[1].lower(), int(m[2]), m[3], int(r["sample"]))


def truth(value):
    assert str(value).lower() in {"true", "false", "0", "1"}, value
    return str(value).lower() in {"true", "1"}


def f(value):
    x = float(value)
    assert math.isfinite(x), value
    return x


def close(a, b, tol=1e-9):
    assert abs(float(a) - float(b)) <= tol, (a, b)


def mean_by_complex(selected, values):
    grouped = defaultdict(list)
    for row, value in zip(selected, values):
        grouped[row["complex_id"]].append(value)
    return {k: float(np.mean(v)) for k, v in sorted(grouped.items())}


def summary(selected, metric, stratum):
    q = [r["joint"][metric] for r in selected]
    u = [r["unary"][metric] for r in selected]
    delta = [a - b for a, b in zip(q, u)]
    group_delta = mean_by_complex(selected, delta)
    a = np.array(list(group_delta.values()))
    seed = int(hashlib.sha256(f"20261106|{stratum}|{metric}".encode()).hexdigest()[:16], 16) % 2**32
    rng = np.random.default_rng(seed)
    draws = a[rng.integers(0, len(a), size=(10000, len(a)))].mean(axis=1)
    ci = np.quantile(draws, [0.025, 0.975]).tolist()
    return {
        "metric": metric, "stratum": stratum, "cases": len(selected), "complexes": len(a),
        "joint_mean": float(np.mean(list(mean_by_complex(selected, q).values()))),
        "unary_mean": float(np.mean(list(mean_by_complex(selected, u).values()))),
        "effect_joint_minus_unary": float(a.mean()), "ci95": ci,
        "ci_source": "new exploratory 10000-complex-bootstrap", "bootstrap_seed": seed,
        "case_delta_negative": sum(x < -1e-12 for x in delta),
        "case_delta_zero": sum(abs(x) <= 1e-12 for x in delta),
        "case_delta_positive": sum(x > 1e-12 for x in delta),
        "complex_deltas": group_delta,
    }


def inherit_ci(target, r, source, q="method_mean", u="comparator_mean", d="effect_method_minus_comparator", lo="effect_ci95_low", hi="effect_ci95_high"):
    close(target["joint_mean"], r[q]); close(target["unary_mean"], r[u])
    close(target["effect_joint_minus_unary"], r[d])
    target["ci95"] = [f(r[lo]), f(r[hi])]
    target["ci_source"] = f"archived {PATHS[source]}:{r['source_csv_line']}"
    target.pop("bootstrap_seed", None)


def analyze():
    paired = {key(r): r for r in rows("paired") if r["contrast"] == "pre_qubo_vs_unary"}
    repair_rows = rows("repair"); physical_rows = rows("physical")
    repair = {(key(r), r["method"]): r for r in repair_rows}
    physical = {(key(r), r["method"]): r for r in physical_rows}
    assert len(repair) == len(repair_rows) == len(physical) == len(physical_rows) == 14400
    expected = {(k, method) for k in paired for method in ("qubo", "unary_rotamer", "diffab_sample", "posterior_mode")}
    assert set(repair) == set(physical) == expected
    assert len(paired) == 3600 and Counter(k[0] for k in paired).most_common()[-1][1] == 72
    assert len(set(k[0] for k in paired)) == 50
    proxy = {r["query_pdb"]: r for r in rows("proxy") if r["region"] == "Fv"}
    assert set(proxy) == {k[0] for k in paired}
    inventory, substitutions, sizes = [], Counter(), Counter()
    raw_fields = {
        "raw_total_clash_count": "cdr_total_vdw_clash_count",
        "raw_context_clash_count": "cdr_context_vdw_clash_count",
        "raw_internal_clash_count": "cdr_internal_vdw_clash_count",
        "raw_total_squared_overlap_a2": "cdr_total_sum_squared_vdw_overlap_a2",
        "raw_context_squared_overlap_a2": "cdr_context_sum_squared_vdw_overlap_a2",
        "raw_internal_squared_overlap_a2": "cdr_internal_sum_squared_vdw_overlap_a2",
    }
    for k, p in sorted(paired.items()):
        q, u = repair[k, "qubo"], repair[k, "unary_rotamer"]
        qs, us = q["sequence"], u["sequence"]
        assert len(qs) == len(us) == int(q["length"]) == int(u["length"])
        assert set(qs + us) <= set(SC)
        aa_changes = sum(a != b for a, b in zip(qs, us))
        record = dict(zip(("complex_id", "generation_seed", "cdr", "sample"), k))
        record.update(joint_sequence=qs, unary_sequence=us, length=len(qs), substitutions=aa_changes,
                      same_sequence=qs == us, source_csv_lines={"paired": p["source_csv_line"]})
        for name, method, rr in (("joint", "qubo", q), ("unary", "unary_rotamer", u)):
            pr = physical[k, method]
            assert all(pr[x] == "ok" for x in ("input_status", "eval_status", "geometry_status"))
            assert pr["structure_kind"] == "placed"
            seq = rr["sequence"]
            pp = "method_" if name == "joint" else "comparator_"
            values = {m: f(p[pp + m]) for m in GEOM}
            values.update({m: f(pr[field]) for m, field in raw_fields.items()})
            values.update(sidechain_heavy_atoms=sum(SC[a] for a in seq), cdr_heavy_atoms=int(pr["n_cdr_heavy_atoms"]),
                          base_composite_energy=f(rr["energy"]), full_candidate_energy=f(rr["candidate_energy"]),
                          base_composite_energy_per_residue=f(rr["energy"])/len(seq),
                          changed_rate_vs_generator=f(rr["changed_rate"]), native_edit_rate=f(rr["edit_rate"]),
                          glycine_count=seq.count("G"))
            close(values["normalized_overlap_a2_per_atom"], values["raw_total_squared_overlap_a2"] / values["cdr_heavy_atoms"])
            close(values["clashscore_per_1000"], 1000*values["raw_total_clash_count"]/values["cdr_heavy_atoms"])
            close(values["raw_total_clash_count"], values["raw_internal_clash_count"]+values["raw_context_clash_count"])
            close(values["raw_total_squared_overlap_a2"], values["raw_internal_squared_overlap_a2"]+values["raw_context_squared_overlap_a2"])
            record[name] = values
            record["source_csv_lines"]["repair_"+name] = rr["source_csv_line"]
            record["source_csv_lines"]["physical_"+name] = pr["source_csv_line"]
        record["delta_atoms"] = record["joint"]["sidechain_heavy_atoms"]-record["unary"]["sidechain_heavy_atoms"]
        close(record["delta_atoms"], record["joint"]["cdr_heavy_atoms"]-record["unary"]["cdr_heavy_atoms"])
        record["joint"]["aa_hamming_rate"] = aa_changes/len(qs)
        record["unary"]["aa_hamming_rate"] = 0.0
        for ua, qa in zip(us, qs):
            if ua != qa:
                substitutions[ua+">"+qa] += 1
                sizes["smaller" if SC[qa]<SC[ua] else "larger" if SC[qa]>SC[ua] else "same_size"] += 1
        inventory.append(record)

    exact = {k for k, r in proxy.items() if truth(r["ge_100_cov80"])}
    high = {k for k, r in proxy.items() if truth(r["ge_090_cov80"])}
    fully_exact = {k for k in exact if f(proxy[k]["query_coverage"]) == f(proxy[k]["target_coverage"]) == 1.0}
    assert len(exact) == 4 and len(high) == 13 and len(fully_exact) == 2
    filters = {
        "all": lambda r: True,
        "same_sequence": lambda r: r["same_sequence"],
        "different_sequence": lambda r: not r["same_sequence"],
        "atom_shrink": lambda r: r["delta_atoms"] < 0,
        "atom_neutral": lambda r: r["delta_atoms"] == 0,
        "atom_expand": lambda r: r["delta_atoms"] > 0,
        "no_atom_shrink": lambda r: r["delta_atoms"] >= 0,
        "proxy_exact_shared_positions": lambda r: r["complex_id"] in exact,
        "proxy_90_to_below_100": lambda r: r["complex_id"] in high-exact,
        "proxy_below_90": lambda r: r["complex_id"] not in high,
        "proxy_at_least_90": lambda r: r["complex_id"] in high,
        "exclude_proxy_exact_shared_positions": lambda r: r["complex_id"] not in exact,
        "proxy_exact_full_coverage": lambda r: r["complex_id"] in fully_exact,
    }
    summaries = {}
    metrics = list(inventory[0]["joint"])
    for name, pred in filters.items():
        selected = [r for r in inventory if pred(r)]
        summaries[name] = {m: summary(selected, m, name) for m in metrics}
    # Retain original intervals where the exact same archived estimand exists.
    for r in rows("size_summary"):
        name = "all" if r["stratum"] == "all_itt" else r["stratum"]
        if name in summaries and r["endpoint"] in summaries[name]:
            inherit_ci(summaries[name][r["endpoint"]], r, "size_summary")
    for r in rows("same_sequence_summary"):
        if r["endpoint"] in GEOM:
            inherit_ci(summaries["same_sequence"][r["endpoint"]], r, "same_sequence_summary")
    for r in rows("homology_summary"):
        name = {"exclude_exact_fv_proxy_46":"exclude_proxy_exact_shared_positions", "fv_identity_lt_0_9_37":"proxy_below_90"}.get(r["analysis_set"])
        if name and r["endpoint"] in GEOM:
            inherit_ci(summaries[name][r["endpoint"]], r, "homology_summary")
    for r in rows("composition_summary"):
        name = {"full_itt_3600":"all", "same_sequence_conditional":"same_sequence"}[r["analysis_set"]]
        metric = {"sidechain_heavy_atoms_nominal":"sidechain_heavy_atoms", "placed_cdr_heavy_atoms":"cdr_heavy_atoms", "changed_rate_vs_diffab_sample":"changed_rate_vs_generator", "native_edit_rate":"native_edit_rate"}.get(r["metric"])
        if metric:
            inherit_ci(summaries[name][metric], r, "composition_summary", d="effect_or_scalar", lo="ci95_low", hi="ci95_high")
        elif r["metric"] == "aa_hamming_rate":
            close(summaries[name]["aa_hamming_rate"]["effect_joint_minus_unary"], r["effect_or_scalar"])
            summaries[name]["aa_hamming_rate"]["ci95"] = [f(r["ci95_low"]), f(r["ci95_high"])]
            summaries[name]["aa_hamming_rate"]["ci_source"] = f"archived {PATHS['composition_summary']}:{r['source_csv_line']}"
            summaries[name]["aa_hamming_rate"].pop("bootstrap_seed", None)
    primary_archive = [r for r in rows("primary_summary") if r["contrast"] == "pre_qubo_vs_unary" and r["endpoint"] in GEOM]
    for r in primary_archive:
        inherit_ci(summaries["all"][r["endpoint"]], r, "primary_summary", q="method_mean_across_complexes", u="comparator_mean_across_complexes", lo="complex_bootstrap_ci95_low", hi="complex_bootstrap_ci95_high")

    fixed = rows("fixed_inventory")
    fixed_summaries = rows("fixed_summary")
    fixed_checks = {}
    for contrast in sorted({r["contrast"] for r in fixed}):
        rr = [r for r in fixed if r["contrast"] == contrast]
        assert len(rr) == 3600 and {key(r) for r in rr} == set(paired)
        assert all(truth(r["sequence_equal"]) for r in rr)
        for r in rr:
            for name in ("pairwise_rotamers", "unary_rotamers"):
                assert "".join(x.split(":")[1] for x in r[name].split(";")) == r["sequence"]
            if truth(r["paired_evaluation_success"]):
                close(r["pairwise_physical_cdr_heavy_atoms"], r["unary_physical_cdr_heavy_atoms"])
                close(r["pairwise_placed_heavy_atoms"], r["unary_placed_heavy_atoms"])
            if truth(r["pairwise_fallback_to_unary"]) and truth(r["intervention_defined"]):
                assert r["pairwise_rotamers"] == r["unary_rotamers"]
                close(r["pairwise_candidate_energy"], r["unary_candidate_energy"])
                for m in GEOM:
                    if r["delta_"+m]: close(r["delta_"+m], 0)
            if truth(r["intervention_unavailable"]):
                assert all(r["delta_"+m] == "" for m in GEOM)
            else:
                assert f(r["pairwise_minus_unary_candidate_energy"]) <= 1e-8
        fixed_checks[contrast] = {
            "itt_cases": len(rr), "complexes": len({r['complex_id'] for r in rr}),
            "evaluable_cases": sum(truth(r["paired_evaluation_success"]) for r in rr),
            "unavailable_cases": sum(truth(r["intervention_unavailable"]) for r in rr),
            "hard_pair_fallback_cases": sum(int(r["pairwise_rejected_pair_incompatibilities"])>0 and truth(r["intervention_defined"]) for r in rr),
            "sequence_and_same_stage_atom_counts": "PASS", "exact_matched_unary_fallback": "PASS",
            "pure_sequence_score_difference": "exactly zero by identical identities and fixed model context; absolute scores unavailable",
        }
        for s in [s for s in fixed_summaries if s["contrast"] == contrast]:
            selected = [r for r in rr if s["scope_type"] == "full" or r["cdr"] == s["scope_value"]]
            vals = [r for r in selected if r["delta_"+s["endpoint"]] != ""]
            assert len(selected) == int(s["nested_cases_total"])
            assert len(vals) == int(s["nested_complete_pairs"])
            for prefix, target in (("pairwise_","pairwise_mean"), ("unary_","unary_mean"), ("delta_","effect_pairwise_minus_unary")):
                group = mean_by_complex(vals, [f(r[prefix+s["endpoint"]]) for r in vals])
                assert len(group) == int(s["complexes_complete"])
                close(np.mean(list(group.values())), s[target])
    fixed_receipt = json.loads((ARCHIVE/PATHS["fixed_receipt"]).read_text())
    fixed_hash_checks = {}
    for filename, expected_hash in fixed_receipt["output_sha256"].items():
        actual_hash = sha(ARCHIVE/"structured_results/fixed_sequence_v3"/filename)
        assert actual_hash == expected_hash, filename
        fixed_hash_checks[filename] = "PASS"

    contributions = {}
    for metric in GEOM:
        contributions[metric] = {}
        for name in ("same_sequence", "different_sequence"):
            values = [(r["joint"][metric]-r["unary"][metric]) if filters[name](r) else 0.0 for r in inventory]
            contributions[metric][name] = float(np.mean(list(mean_by_complex(inventory, values).values())))
        close(sum(contributions[metric].values()), summaries["all"][metric]["effect_joint_minus_unary"])

    npz = sorted(str(p.relative_to(ARCHIVE)) for p in ARCHIVE.rglob("*gseed*.npz"))
    assert not npz
    return {
        "status":"PASS", "analysis_date":"2026-11-06", "scope":"archive-only statistical reanalysis; no model or molecular rerun",
        "aggregation":"case values/differences averaged inside each complex, then equal-complex mean; conditional strata give equal weight to represented complexes",
        "inference":"archived intervals preserved where available; new strata/scores use 10000 percentile complex-bootstrap replicates with SHA256-derived seeds from 20261106; all added analyses descriptive, outside original Holm family",
        "primary_cases":3600, "primary_complexes":50, "nested_cases_per_complex":72,
        "source_files": {name: {"path":str((ARCHIVE/path).relative_to(ROOT)), "sha256":sha(ARCHIVE/path)} for name,path in PATHS.items()},
        "model_score_availability": {
            "pure_model_nll_or_log_probability":None, "finite_pure_model_score_pairs":0,
            "expected_pairs":3600, "retained_diffab_generation_npz_count":len(npz),
            "reason":"No seq_logits, per-residue model scores, or component-separated NLL in retained primary CSV; no generation NPZ in archive. energy sums NLL and sequence heuristics; candidate_energy also includes steric costs. Neither is pure model likelihood.",
            "source_code":"base_score_code:310-376, 559; objective_code:333-338, 372-386, 678-696, 890, 905-920",
        },
        "composition": {
            "changed_sequence_cases":sum(not r["same_sequence"] for r in inventory),
            "same_sequence_cases":sum(r["same_sequence"] for r in inventory),
            "paired_residue_sites":sum(r["length"] for r in inventory),
            "substitution_events":sum(substitutions.values()),
            "pooled_site_substitution_fraction":sum(substitutions.values())/sum(r["length"] for r in inventory),
            "substitution_size_direction_counts":dict(sizes),
            "net_sidechain_heavy_atom_change":sum(r["delta_atoms"] for r in inventory),
            "substitutions_unary_to_joint":dict(substitutions.most_common()),
            "note":"Events are nested generated residue positions, not independent biological observations. Macro Hamming rate is separately reported in summaries/all/aa_hamming_rate.",
        },
        "proxy": {
            "definition":"max matches/common Chothia-numbered positions among proxy candidates with >=0.80 coverage of both query and target",
            "exact_shared_positions_complexes":sorted(exact), "exact_full_coverage_complexes":sorted(fully_exact),
            "at_least_90_complexes":sorted(high), "90_to_below_100_complexes":sorted(high-exact),
            "below_90_complexes":sorted(set(proxy)-high), "per_complex_fv_rows":proxy,
            "limit":"SAbDab reconstructable potential-training proxy; exact historical checkpoint membership unavailable. Proxy hits are not confirmed training exposure and no hit does not prove disjointness.",
        },
        "summaries":summaries, "primary_archived_summary_rows":primary_archive,
        "full_denominator_additive_geometry_contributions":contributions,
        "fixed_sequence_control": {"version":"v3 only", "checks":fixed_checks, "archived_summary_rows":fixed_summaries,
            "receipt_output_hash_checks":fixed_hash_checks,
            "policy":"Within each fixed sequence, both selectors share frozen candidate groups and coefficient builder. Unary minimizes candidate unary; pairwise starts there and runs local selection with pair terms. Any hard-pair rejection returns that same sequence's exact unary state. Generator sequence retains raw fixed-AA rotamers when none is context-feasible; availability and feasibility are separate. Unary-selected sequence is undefined on 805 cases with an empty feasible position; these are retained as intervention failures with missing physical deltas.",
            "comparison_limit":"This separate archived controlled intervention fixes identity and atom composition; its estimand and fallback differ from the main joint-AA/rotamer contrast. It does not partition the primary effect into causal AA and rotamer contributions. Candidate energy is a composite objective, not a pure model score.",
            "verification_limit":"Recomputed every archived endpoint point estimate from retained case inventory, verified sequences in both rotamer strings, same-stage atom counts, fallback equality, unavailable masking and output hashes. Historical geometry execution/coefficients were not regenerated; exact reuse is documented by archived shared-cache receipts."},
        "case_inventory":inventory,
    }


def effect(s, digits=5):
    return f"{s['effect_joint_minus_unary']:+.{digits}f} [{s['ci95'][0]:+.{digits}f}, {s['ci95'][1]:+.{digits}f}]"


def report(d):
    s, comp = d["summaries"], d["composition"]
    out = ["# Antibody attribution evidence (archive-only, 2026-11-06)", "",
        "No model, placement, optimizer, or physical-evaluation experiment was run. The frozen 50-complex/3,600-case primary result is unchanged. This script joins the pre-verifier paired table to raw repair/physical records by (complex, generation seed, CDR, sample); all 3,600 pairs are complete. Each complex has 72 nested cases. Numbers below average within complex then weight complexes equally, except explicitly labelled event counts. The JSON records source hashes, original CSV line numbers, all case records and complex-level effects.", "",
        "## Composition and score attribution", "",
        f"Residue identity differs in {comp['changed_sequence_cases']}/3,600 cases and is identical in {comp['same_sequence_cases']}/3,600. There are {comp['substitution_events']} unary-to-joint substitutions among {comp['paired_residue_sites']} paired residue positions ({100*comp['pooled_site_substitution_fraction']:.3f}% pooled). The equal-complex mean case-normalized Hamming rate is {100*s['all']['aa_hamming_rate']['effect_joint_minus_unary']:.3f}% (95% CI {100*s['all']['aa_hamming_rate']['ci95'][0]:.3f}–{100*s['all']['aa_hamming_rate']['ci95'][1]:.3f}%). These two percentages use different denominators.", "",
        "| Quantity | Joint mean | Unary mean | Joint − unary [95% CI] |",
        "|---|---:|---:|---:|"]
    for label, metric in (("Nominal side-chain heavy atoms/CDR","sidechain_heavy_atoms"),("Placed CDR heavy atoms/CDR","cdr_heavy_atoms"),("Edits vs emitted DiffAb (fraction)","changed_rate_vs_generator"),("Edits vs native (fraction)","native_edit_rate"),("Base composite energy/CDR","base_composite_energy"),("Base composite energy/residue","base_composite_energy_per_residue"),("Full candidate composite energy/CDR","full_candidate_energy")):
        z=s['all'][metric]; out.append(f"| {label} | {z['joint_mean']:.5f} | {z['unary_mean']:.5f} | {effect(z)} |")
    out += ["", f"Nominal side-chain atom counts exclude backbone N/CA/C/O and hydrogens. Their paired differences match the placed-CDR atom differences in every case; net change is {comp['net_sidechain_heavy_atom_change']} atoms. Among substitutions, {comp['substitution_size_direction_counts'].get('smaller',0)} replace a residue with fewer side-chain heavy atoms, {comp['substitution_size_direction_counts'].get('same_size',0)} preserve that count, and {comp['substitution_size_direction_counts'].get('larger',0)} increase it.", "",
        "**Pure model-score change is available for 0/3,600 pairs.** Retained CSVs have no logits or separated NLL component, and no generation NPZ files are retained in this archive. `energy` combines temperature-scaled model NLL with CDR/geometry/context and pair heuristics; `candidate_energy` additionally includes full-atom steric costs. The available composite energy changes must not be called model-likelihood changes. The missing score evidence cannot certify model-score preservation in the primary sequence-changing contrast.", "",
        "| Most frequent unary → joint substitutions | Nested events |",
        "|---|---:|"]
    for pair,n in list(comp["substitutions_unary_to_joint"].items())[:12]: out.append(f"| {pair} | {n} |")
    out += ["", "## Geometry conditional on composition", "",
        "All intervals in this table preserve the matching archived interval. The all-case row preserves the original primary intervals; other rows are exploratory. Composition strata are selected from realized output changes, so their conditional effects and intervals do not identify causal mediation.", "",
        "| Stratum | Cases / represented complexes | Δ normalized overlap (Å²/atom) [95% CI] | Δ raw total overlap (Å²) [95% CI] | Δ raw clashes [95% CI] |",
        "|---|---:|---:|---:|---:|"]
    for name in ("all","same_sequence","different_sequence","atom_shrink","atom_neutral","atom_expand","no_atom_shrink"):
        z=s[name][GEOM[0]];out.append(f"| {name} | {z['cases']} / {z['complexes']} | {effect(z)} | {effect(s[name]['raw_total_squared_overlap_a2'])} | {effect(s[name]['raw_total_clash_count'])} |")
    out += ["", "Raw totals remove the varying normalization denominator but remain sensitive to the number and identities of available atoms. Same-sequence and no-shrink subsets remain conditional subsets. Internal and context geometry can move in opposite directions: over all 3,600 cases, raw internal squared overlap changes by "+effect(s['all']['raw_internal_squared_overlap_a2'])+" Å², while raw context squared overlap changes by "+effect(s['all']['raw_context_squared_overlap_a2'])+" Å². This supports a net geometric improvement, not uniform improvement against every part of the structure.", "",
        "## Existing controlled fixed-AA DiffAb experiment", "",
        "The archive already contains a separate exploratory fixed-sequence intervention (`structured_results/fixed_sequence_v3/`); no new run is needed. Both arms share fixed identities, backbone, context, candidate groups and coefficient builder. Unary independently minimizes full candidate unaries; pairwise starts there and runs the frozen local solver including pair terms. A rejected hard-pair proposal returns its own exact unary state. Sequence-only model and heuristic terms are constant across rotamers under fixed identities; their paired differences are zero by construction. Absolute pure model scores are not archived.", "",
        "The generator-sequence arm restricts candidates to the emitted DiffAb identities, keeping context-feasible rotamers when available and otherwise retaining raw fixed-AA states. Feasibility is reported separately. This differs from the primary variable-AA feasibility/fallback policy, so this control supports a rotamer mechanism without numerically decomposing the primary effect. The unary-selected-sequence arm is undefined on 805 cases with an empty feasible position; copied fallback geometry is masked, leaving 2,795 evaluable pairs.", "",
        "| Fixed sequence | Endpoint | Evaluable / ITT (complexes) | Pairwise − unary [archived 95% CI] |",
        "|---|---|---:|---:|"]
    for r in d['fixed_sequence_control']['archived_summary_rows']:
        if r['scope_type']=='full' and r['endpoint'] in GEOM:
            out.append(f"| {r['contrast']} | {r['endpoint']} | {r['nested_complete_pairs']} / {r['nested_cases_total']} ({r['complexes_complete']}) | {f(r['effect_pairwise_minus_unary']):+.6f} [{f(r['effect_ci95_low']):+.6f}, {f(r['effect_ci95_high']):+.6f}] |")
    for name,z in d['fixed_sequence_control']['checks'].items():
        out += ["",f"`{name}`: {z['hard_pair_fallback_cases']} hard-pair rejections restore exact matched unary states; {z['unavailable_cases']} interventions unavailable. Retained sequence/rotamer identities and within-stage atom counts pass all checks."]
    out += ["", "Intervals are the original 10,000 complex-bootstrap intervals (base seed 20260721), descriptive and outside the primary Holm family. All 112 archived fixed-sequence endpoint point estimates were recomputed from the 7,200-row inventory. Seven output hashes match the archived analysis receipt. Historical placement and coefficients were not regenerated; their provenance is supported by the archived shared-primary-cache evaluation and independent-audit receipts. Invalid v1/v2 attempts are excluded.", "",
        "FlowPacker is a complementary fixed-identity cohort (27 complexes, 648 dyMEAN/FlowPacker cases), with a different generator, candidates and acceptance policy. It is not the controlled AA ablation of the primary DiffAb contrast. The separate archived DiffAb v3 experiment is the appropriate within-cohort fixed-AA control.", "",
        "## Proxy-defined exposure sensitivity", "",
        "The nearest-neighbor statistic is matches / common Chothia-numbered positions, maximizing identity among candidates with at least 80% coverage of both query and target. The audit is against reconstructable SAbDab potential-training entries, not the unavailable exact checkpoint training split. These are relatedness strata, not confirmed training exposure strata.", "",
        "**Correct the phrase ‘four exact full-Fv matches’.** Four complexes (8eoo, 8z3a, 9hi4, 9sg2) have 100% identity over coverage-qualified shared positions, but only 8z3a and 9sg2 also have 100% coverage in both directions. For 8eoo coverage is 0.995633/1.000000 (query/target), and for 9hi4 it is 1.000000/0.987448. Thirteen complexes have identity ≥90%; this includes the four shared-position exact matches. No proxy hit is proof of absence from historical training.", "",
        "| Proxy stratum | Complexes / cases | Δ normalized overlap (Å²/atom) [95% CI] | Δ clashes/1,000 atoms [95% CI] | Δ maximum overlap (Å) | Δ minimum distance (Å) |",
        "|---|---:|---:|---:|---:|---:|"]
    for name in ("all","proxy_exact_shared_positions","proxy_90_to_below_100","proxy_below_90","proxy_at_least_90","exclude_proxy_exact_shared_positions","proxy_exact_full_coverage"):
        z=s[name][GEOM[0]]; out.append(f"| {name} | {z['complexes']} / {z['cases']} | {effect(z)} | {effect(s[name][GEOM[1]],3)} | {s[name][GEOM[2]]['effect_joint_minus_unary']:+.5f} | {s[name][GEOM[3]]['effect_joint_minus_unary']:+.5f} |")
    out += ["", "The first three disjoint relatedness strata contain 4 + 9 + 37 = 50 complexes. Every included complex retains all 72 cases. Original archived intervals are retained for the full cohort, exact-excluded subset and below-90% subset. New complementary-stratum intervals use 10,000 deterministic complex bootstrap resamples, base seed 20261106; the JSON stores each derived seed. Four- and two-complex strata provide limited independent evidence, and the two-complex bootstrap interval is particularly coarse. No additional confirmatory hypothesis tests are introduced.", "",
        "## Source-backed boundaries and verification", "",
        "- Main data: `results/diffab/main/paired_nested_cases.csv`, `raw/repair.csv`, `raw/physical.csv`; primary intervals: `main/endpoint_summary.csv`. CSV source lines for every matched case are in JSON.",
        "- Composition/same-sequence archive: `results/diffab/homology_sensitivity/`; size confounding: `structured_results/size_confounding/`.",
        "- Proxy definition and 4-versus-2 correction: `results/diffab/homology_proxy_audit/contract.json`, `per_complex_region_nearest_neighbor.csv`, and `VALIDATION_AND_INTERPRETATION_20260720.md:28–42`.",
        "- Composite score semantics: `code/repair_diffab_antibody_qubo_outputs.py:310–376,559`; `code/repair_diffab_rotamer_qubo_v2.py:333–338,372–386,678–696,890,905–920`. The base source uses NLL plus heuristics, not pure likelihood.",
        "- Fixed-AA intervention code: `code/run_diffab_fixed_sequence_rotamer_control.py:240–312,340–435`; fixed-AA feasible/raw fallback: `code/repair_diffab_rotamer_qubo_v2.py:638–660`. Executed version, unavailable denominator and hash-bound outputs: `structured_results/fixed_sequence_v3/ANALYSIS_RECEIPT.sanitized.json`; evaluator provenance: `EVALUATION_RECEIPT.sanitized.json` and `structured_results/shared_primary_cache/INDEPENDENT_FULL_AUDIT.sanitized.json`.",
        "- FlowPacker protocol/implementation evidence: `../review_20261106/antibody_protocol_evidence.md`, source labels S13–S19.",
        "", "All archive paths above are relative to `AAAI27_anonymous_reproducibility_code/`. SHA-256 for each input is recorded in `antibody_analysis.json`. No source artifacts or manuscript sections are edited.", "",
        "Reproduce: `python icml2027/paper_icml/review_20261106_attribution/antibody_analysis.py`. Assertions check four-arm key closure, 3,600 primary pairs, 72 cases/complex, physical formulas, sequence/atom-delta identity, archived summary point estimates, proxy strata, fixed-sequence identity and fallback contracts, missing-case masking, and all seven fixed-sequence output hashes.", "",
        "Spec review: assigned Python/JSON/Markdown deliverables only; no new experiments or figures; missing model scores explicit; original primary numbers retained. Quality review: post-treatment subsets distinguished from fixed-AA intervention; surrogate/composite scores distinguished from likelihood; proxy relatedness distinguished from confirmed training membership; equal-complex inference and denominator checks retained.", "",
        "Capability-use audit for controller: used research-writing paper-orchestration, peer-review and verification instructions; consumed task packet, current appendix, prior antibody protocol recovery and archived data/code; produced this report, reproducible analysis script and JSON; verification is the assertion-bearing full script run. Remaining risk: pure likelihood unavailable, historical geometry not regenerated, exact checkpoint training list unavailable. Controller should append this audit to plan/progress.md; this agent's write scope excludes that file.", ""]
    return "\n".join(out)


if __name__ == "__main__":
    result = analyze()
    (OUT / "antibody_analysis.json").write_text(json.dumps(result, indent=2, allow_nan=False)+"\n")
    (OUT / "antibody_evidence.md").write_text(report(result))
    print(json.dumps({"status": result["status"], "primary_cases":result["primary_cases"], "composition":result["composition"], "fixed_sequence_checks":result["fixed_sequence_control"]["checks"]}, indent=2))


==> anc/attribution/antibody_summary.json <==
{
  "status": "PASS",
  "analysis_date": "2026-11-06",
  "scope": "archive-only statistical reanalysis; no model or molecular rerun",
  "aggregation": "case values/differences averaged inside each complex, then equal-complex mean; conditional strata give equal weight to represented complexes",
  "inference": "archived intervals preserved where available; new strata/scores use 10000 percentile complex-bootstrap replicates with SHA256-derived seeds from 20261106; all added analyses descriptive, outside original Holm family",
  "primary_cases": 3600,
  "primary_complexes": 50,
  "nested_cases_per_complex": 72,
  "source_files": {
    "paired": {
      "path": "AAAI27_anonymous_reproducibility_code/results/diffab/main/paired_nested_cases.csv",
      "sha256": "34b82f0b1f26ca25e5d3c61559e15bd898f0f9feca469fec14ecaf7edf59d3a5"
    },
    "repair": {
      "path": "AAAI27_anonymous_reproducibility_code/results/diffab/main/raw/repair.csv",
      "sha256": "dae05f30ac4a4809a11d13ec96e82f4100783ecb60ecf73c274b1f90e1736bc9"
    },
    "physical": {
      "path": "AAAI27_anonymous_reproducibility_code/results/diffab/main/raw/physical.csv",
      "sha256": "d9ff2ec925580200f2df43f0986972b7f69fe8e4b0ff9234d14f8a4d7792e0dc"
    },
    "primary_summary": {
      "path": "AAAI27_anonymous_reproducibility_code/results/diffab/main/endpoint_summary.csv",
      "sha256": "e12750f7599372cd8f7a6d55dac7aab3bcd83622a66009f3838aaa5a49282ec9"
    },
    "proxy": {
      "path": "AAAI27_anonymous_reproducibility_code/results/diffab/homology_proxy_audit/per_complex_region_nearest_neighbor.csv",
      "sha256": "41b98acf1cfcf946c7c4e2e8226ad5267db90b80323132d3969fe2f913a2aa2a"
    },
    "proxy_contract": {
      "path": "AAAI27_anonymous_reproducibility_code/results/diffab/homology_proxy_audit/contract.json",
      "sha256": "cf890f776cd8b5bfb286d711d509e4b7ccdad4127b3c22b1863626fe0d11e9d7"
    },
    "proxy_interpretation": {
      "path": "AAAI27_anonymous_reproducibility_code/results/diffab/homology_proxy_audit/VALIDATION_AND_INTERPRETATION_20260720.md",
      "sha256": "87c2d70ad72817d5fdf25f1a0c325f03c5f831f56dc2bfe491e8df31a5660f06"
    },
    "composition_summary": {
      "path": "AAAI27_anonymous_reproducibility_code/results/diffab/homology_sensitivity/composition_edit_summary.csv",
      "sha256": "b8da342e8708b628f59dd7efa8ccadd4ce9f4c7189c097ef2cad7a24e47c9691"
    },
    "same_sequence_summary": {
      "path": "AAAI27_anonymous_reproducibility_code/results/diffab/homology_sensitivity/same_sequence_endpoint_summary.csv",
      "sha256": "dca6339713fa9181c5e029a79775f64f646c3f8d601636dc2f27afb068321aa9"
    },
    "homology_summary": {
      "path": "AAAI27_anonymous_reproducibility_code/results/diffab/homology_sensitivity/homology_endpoint_summary.csv",
      "sha256": "bbe5a0354c49da538284c937079a9f172cc77f1994929cd6444287b4d1e835ed"
    },
    "size_summary": {
      "path": "AAAI27_anonymous_reproducibility_code/structured_results/size_confounding/stratified_endpoint_summary.csv",
      "sha256": "6bb4369471608b730fe7f72456e9112bdf2d2e7f5abbbb89bc2f2774fd152bae"
    },
    "fixed_inventory": {
      "path": "AAAI27_anonymous_reproducibility_code/structured_results/fixed_sequence_v3/case_inventory.csv",
      "sha256": "eea97797a36b6361f0f908f57df209b3df06f362e79c71f978eedef6a77e4037"
    },
    "fixed_summary": {
      "path": "AAAI27_anonymous_reproducibility_code/structured_results/fixed_sequence_v3/endpoint_summary.csv",
      "sha256": "12df2ece97f9cd954fb5546cf9c31020ca99079c05e0133635d208dda8f46a63"
    },
    "fixed_contract": {
      "path": "AAAI27_anonymous_reproducibility_code/structured_results/fixed_sequence_v3/contract_audit.csv",
      "sha256": "1fd5b303743f77276aa2558a85178ab361fcc319129b94281a9ce0fccd8f74e9"
    },
    "fixed_receipt": {
      "path": "AAAI27_anonymous_reproducibility_code/structured_results/fixed_sequence_v3/ANALYSIS_RECEIPT.sanitized.json",
      "sha256": "8c6d3c8e5428eebb1c01cdb8d3b3e140c0c6820f72b2d94d9ed1e1037639a591"
    },
    "fixed_evaluation_receipt": {
      "path": "AAAI27_anonymous_reproducibility_code/structured_results/fixed_sequence_v3/EVALUATION_RECEIPT.sanitized.json",
      "sha256": "c4a279430e93bd47d5d3121aa86c386aa7a798bfaccb1132bdfbd8b87c9c9b1a"
    },
    "shared_cache_audit": {
      "path": "AAAI27_anonymous_reproducibility_code/structured_results/shared_primary_cache/INDEPENDENT_FULL_AUDIT.sanitized.json",
      "sha256": "d8c2de79ae3f8134a039e387f494ef806da29bec016513f3635436e3d37b0554"
    },
    "fixed_code": {
      "path": "AAAI27_anonymous_reproducibility_code/code/run_diffab_fixed_sequence_rotamer_control.py",
      "sha256": "543c2aa69c998b58c9004040928a83c1cc584acf1636fc3ca74d4b209dd074ae"
    },
    "objective_code": {
      "path": "AAAI27_anonymous_reproducibility_code/code/repair_diffab_rotamer_qubo_v2.py",
      "sha256": "00b4a9799929db7a65161b74d7fae3c8598bfd0bb665740dad6a4c936f34a306"
    },
    "base_score_code": {
      "path": "AAAI27_anonymous_reproducibility_code/code/repair_diffab_antibody_qubo_outputs.py",
      "sha256": "2933a9dc6effd3977a760b7f61b37357cb10eb9ceca7e34444791f87deb21e70"
    },
    "archive_manifest": {
      "path": "AAAI27_anonymous_reproducibility_code/MANIFEST.json",
      "sha256": "aa00cb4587aa5da014255627965960d534077e4ba92a6d80d55a3d13def11d1a"
    },
    "readme": {
      "path": "AAAI27_anonymous_reproducibility_code/README.md",
      "sha256": "ec7b101d93e4c53862770e6d3fc07802baf062005a8fa8ea4e5f7fbf1f7b659a"
    }
  },
  "model_score_availability": {
    "pure_model_nll_or_log_probability": null,
    "finite_pure_model_score_pairs": 0,
    "expected_pairs": 3600,
    "retained_diffab_generation_npz_count": 0,
    "reason": "No seq_logits, per-residue model scores, or component-separated NLL in retained primary CSV; no generation NPZ in archive. energy sums NLL and sequence heuristics; candidate_energy also includes steric costs. Neither is pure model likelihood.",
    "source_code": "base_score_code:310-376, 559; objective_code:333-338, 372-386, 678-696, 890, 905-920"
  },
  "composition": {
    "changed_sequence_cases": 762,
    "same_sequence_cases": 2838,
    "paired_residue_sites": 32496,
    "substitution_events": 1010,
    "pooled_site_substitution_fraction": 0.031080748399803054,
    "substitution_size_direction_counts": {
      "larger": 253,
      "smaller": 725,
      "same_size": 32
    },
    "net_sidechain_heavy_atom_change": -2372,
    "substitutions_unary_to_joint": {
      "Y>S": 167,
      "Y>G": 79,
      "D>G": 47,
      "G>S": 45,
      "G>D": 32,
      "F>G": 29,
      "H>L": 29,
      "Y>H": 28,
      "H>S": 27,
      "A>G": 27,
      "F>Y": 26,
      "A>S": 26,
      "F>L": 24,
      "S>G": 20,
      "Y>D": 18,
      "Y>F": 18,
      "H>Q": 18,
      "D>A": 17,
      "Y>N": 17,
      "D>S": 17,
      "N>S": 15,
      "L>R": 15,
      "G>Y": 13,
      "L>V": 11,
      "R>L": 10,
      "Y>L": 8,
      "I>V": 8,
      "A>D": 8,
      "T>S": 7,
      "G>A": 7,
      "F>S": 7,
      "T>P": 6,
      "F>V": 6,
      "V>L": 6,
      "R>S": 5,
      "D>E": 5,
      "R>G": 5,
      "L>Q": 5,
      "G>F": 5,
      "H>Y": 5,
      "Q>K": 5,
      "K>Q": 5,
      "Q>L": 5,
      "F>H": 5,
      "G>R": 4,
      "V>T": 4,
      "G>V": 4,
      "Y>A": 4,
      "F>T": 4,
      "Y>V": 4,
      "V>G": 4,
      "E>G": 3,
      "K>H": 3,
      "L>D": 3,
      "S>Y": 3,
      "Y>T": 3,
      "A>E": 3,
      "Y>R": 2,
      "W>Y": 2,
      "F>I": 2,
      "L>F": 2,
      "T>E": 2,
      "D>R": 2,
      "D>Y": 2,
      "H>K": 2,
      "Y>I": 2,
      "L>I": 2,
      "K>S": 2,
      "L>T": 2,
      "G>N": 2,
      "L>H": 2,
      "R>F": 2,
      "T>F": 2,
      "K>D": 2,
      "I>L": 2,
      "T>W": 2,
      "S>D": 2,
      "T>K": 1,
      "H>A": 1,
      "K>Y": 1,
      "M>F": 1,
      "N>D": 1,
      "L>Y": 1,
      "F>E": 1,
      "G>Q": 1,
      "S>A": 1,
      "C>A": 1,
      "R>T": 1,
      "V>S": 1,
      "K>T": 1,
      "T>L": 1,
      "G>E": 1,
      "Y>P": 1,
      "S>F": 1,
      "I>Q": 1,
      "H>E": 1,
      "A>N": 1,
      "W>A": 1,
      "G>K": 1,
      "D>N": 1,
      "W>S": 1,
      "H>N": 1,
      "Y>W": 1,
      "T>R": 1,
      "D>K": 1,
      "Q>H": 1,
      "S>T": 1,
      "T>V": 1,
      "S>Q": 1,
      "H>W": 1,
      "F>W": 1,
      "R>K": 1,
      "V>I": 1
    },
    "note": "Events are nested generated residue positions, not independent biological observations. Macro Hamming rate is separately reported in summaries/all/aa_hamming_rate."
  },
  "proxy": {
    "definition": "max matches/common Chothia-numbered positions among proxy candidates with >=0.80 coverage of both query and target",
    "exact_shared_positions_complexes": [
      "8eoo",
      "8z3a",
      "9hi4",
      "9sg2"
    ],
    "exact_full_coverage_complexes": [
      "8z3a",
      "9sg2"
    ],
    "at_least_90_complexes": [
      "7txw",
      "7ul0",
      "7wn2",
      "7ycn",
      "8bse",
      "8cwi",
      "8eoo",
      "8hn6",
      "8u08",
      "8z3a",
      "9dq4",
      "9hi4",
      "9sg2"
    ],
    "90_to_below_100_complexes": [
      "7txw",
      "7ul0",
      "7wn2",
      "7ycn",
      "8bse",
      "8cwi",
      "8hn6",
      "8u08",
      "9dq4"
    ],
    "below_90_complexes": [
      "7quh",
      "7x2h",
      "7zqt",
      "8acf",
      "8b7h",
      "8cwk",
      "8dxu",
      "8ee1",
      "8jeo",
      "8qrg",
      "8rwb",
      "8sdg",
      "8sja",
      "8tfl",
      "8ts0",
      "8tuz",
      "8v5q",
      "8vvl",
      "8w84",
      "8w86",
      "8ykt",
      "8yxi",
      "9bdi",
      "9c1s",
      "9cmc",
      "9fm0",
      "9gvn",
      "9jd1",
      "9jno",
      "9lra",
      "9ml8",
      "9mnu",
      "9ncd",
      "9npi",
      "9o3d",
      "9pd2",
      "9y0a"
    ],
    "per_complex_fv_rows": {
      "9bdi": {
        "cohort_slot": "1",
        "query_pdb": "9bdi",
        "query_H": "C",
        "query_L": "D",
        "region": "Fv",
        "selection_rule": "max_identity_both_coverage_ge_0.80",
        "comparable_proxy_entries": "9645",
        "cov80_proxy_entries": "7322",
        "nearest_entry_id": "7sbg_H_L_C__row04070",
        "nearest_pdb": "7sbg",
        "nearest_H": "H",
        "nearest_L": "L",
        "max_identity": "0.8378378378378378",
        "query_coverage": "0.9367088607594937",
        "target_coverage": "1.0",
        "homology_score": "0.7848101265822784",
        "matches": "186",
        "common_positions": "222",
        "query_positions": "237",
        "target_positions": "222",
        "unconditional_max_identity": "0.8773584905660378",
        "unconditional_query_coverage": "0.4472573839662447",
        "unconditional_target_coverage": "1.0",
        "unconditional_nearest_entry_id": "1f6l__L___row01840",
        "ge_050_cov80": "1",
        "ge_070_cov80": "1",
        "ge_080_cov80": "1",
        "ge_090_cov80": "0",
        "ge_095_cov80": "0",
        "ge_100_cov80": "0",
        "source_csv_line": 4
      },
      "9npi": {
        "cohort_slot": "2",
        "query_pdb": "9npi",
        "query_H": "C",
        "query_L": "B",
        "region": "Fv",
        "selection_rule": "max_identity_both_coverage_ge_0.80",
        "comparable_proxy_entries": "9645",
        "cov80_proxy_entries": "7326",
        "nearest_entry_id": "5i16_H_L___row00129",
        "nearest_pdb": "5i16",
        "nearest_H": "H",
        "nearest_L": "L",
        "max_identity": "0.8660714285714286",
        "query_coverage": "0.9781659388646288",
        "target_coverage": "1.0",
        "homology_score": "0.8471615720524017",
        "matches": "194",
        "common_positions": "224",
        "query_positions": "229",
        "target_positions": "224",
        "unconditional_max_identity": "0.9065420560747663",
        "unconditional_query_coverage": "0.4672489082969432",
        "unconditional_target_coverage": "0.9907407407407407",
        "unconditional_nearest_entry_id": "7sn3__E_A__row00656",
        "ge_050_cov80": "1",
        "ge_070_cov80": "1",
        "ge_080_cov80": "1",
        "ge_090_cov80": "0",
        "ge_095_cov80": "0",
        "ge_100_cov80": "0",
        "source_csv_line": 10
      },
      "8tuz": {
        "cohort_slot": "3",
        "query_pdb": "8tuz",
        "query_H": "H",
        "query_L": "L",
        "region": "Fv",
        "selection_rule": "max_identity_both_coverage_ge_0.80",
        "comparable_proxy_entries": "9645",
        "cov80_proxy_entries": "7326",
        "nearest_entry_id": "4kmt_H_L___row05911",
        "nearest_pdb": "4kmt",
        "nearest_H": "H",
        "nearest_L": "L",
        "max_identity": "0.8789237668161435",
        "query_coverage": "0.9780701754385965",
        "target_coverage": "0.9911111111111112",
        "homology_score": "0.8596491228070176",
        "matches": "196",
        "common_positions": "223",
        "query_positions": "228",
        "target_positions": "225",
        "unconditional_max_identity": "0.9166666666666666",
        "unconditional_query_coverage": "0.42105263157894735",
        "unconditional_target_coverage": "0.9896907216494846",
        "unconditional_nearest_entry_id": "2bx5__H___row04409",
        "ge_050_cov80": "1",
        "ge_070_cov80": "1",
        "ge_080_cov80": "1",
        "ge_090_cov80": "0",
        "ge_095_cov80": "0",
        "ge_100_cov80": "0",
        "source_csv_line": 16
      },
      "9ml8": {
        "cohort_slot": "4",
        "query_pdb": "9ml8",
        "query_H": "E",
        "query_L": "F",
        "region": "Fv",
        "selection_rule": "max_identity_both_coverage_ge_0.80",
        "comparable_proxy_entries": "9645",
        "cov80_proxy_entries": "7320",
        "nearest_entry_id": "6cjk_B_A___row01461",
        "nearest_pdb": "6cjk",
        "nearest_H": "B",
        "nearest_L": "A",
        "max_identity": "0.8119266055045872",
        "query_coverage": "0.9159663865546218",
        "target_coverage": "0.9775784753363229",
        "homology_score": "0.7436974789915967",
        "matches": "177",
        "common_positions": "218",
        "query_positions": "238",
        "target_positions": "223",
        "unconditional_max_identity": "0.8119266055045872",
        "unconditional_query_coverage": "0.9159663865546218",
        "unconditional_target_coverage": "0.9775784753363229",
        "unconditional_nearest_entry_id": "6cjk_B_A___row01461",
        "ge_050_cov80": "1",
        "ge_070_cov80": "1",
        "ge_080_cov80": "1",
        "ge_090_cov80": "0",
        "ge_095_cov80": "0",
        "ge_100_cov80": "0",
        "source_csv_line": 22
      },
      "8ts0": {
        "cohort_slot": "5",
        "query_pdb": "8ts0",
        "query_H": "H",
        "query_L": "L",
        "region": "Fv",
        "selection_rule": "max_identity_both_coverage_ge_0.80",
        "comparable_proxy_entries": "9645",
        "cov80_proxy_entries": "7326",
        "nearest_entry_id": "6iap_E_D_A__row11078",
        "nearest_pdb": "6iap",
        "nearest_H": "E",
        "nearest_L": "D",
        "max_identity": "0.852017937219731",
        "query_coverage": "0.9780701754385965",
        "target_coverage": "1.0",
        "homology_score": "0.8333333333333334",
        "matches": "190",
        "common_positions": "223",
        "query_positions": "228",
        "target_positions": "223",
        "unconditional_max_identity": "0.8865979381443299",
        "unconditional_query_coverage": "0.42543859649122806",
        "unconditional_target_coverage": "1.0",
        "unconditional_nearest_entry_id": "2bx5__H___row04409",
        "ge_050_cov80": "1",
        "ge_070_cov80": "1",
        "ge_080_cov80": "1",
        "ge_090_cov80": "0",
        "ge_095_cov80": "0",
        "ge_100_cov80": "0",
        "source_csv_line": 28
      },
      "8sdg": {
        "cohort_slot": "6",
        "query_pdb": "8sdg",
        "query_H": "A",
        "query_L": "B",
        "region": "Fv",
        "selection_rule": "max_identity_both_coverage_ge_0.80",
        "comparable_proxy_entries": "9645",
        "cov80_proxy_entries": "7326",
        "nearest_entry_id": "5vyf_H_L_F__row13023",
        "nearest_pdb": "5vyf",
        "nearest_H": "H",
        "nearest_L": "L",
        "max_identity": "0.7782805429864253",
        "query_coverage": "0.9525862068965517",
        "target_coverage": "1.0",
        "homology_score": "0.7413793103448276",
        "matches": "172",
        "common_positions": "221",
        "query_positions": "232",
        "target_positions": "221",
        "unconditional_max_identity": "0.845360824742268",
        "unconditional_query_coverage": "0.41810344827586204",
        "unconditional_target_coverage": "1.0",
        "unconditional_nearest_entry_id": "2bx5__H___row04409",
        "ge_050_cov80": "1",
        "ge_070_cov80": "1",
        "ge_080_cov80": "0",
        "ge_090_cov80": "0",
        "ge_095_cov80": "0",
        "ge_100_cov80": "0",
        "source_csv_line": 34
      },
      "8ee1": {
        "cohort_slot": "7",
        "query_pdb": "8ee1",
        "query_H": "G",
        "query_L": "H",
        "region": "Fv",
        "selection_rule": "max_identity_both_coverage_ge_0.80",
        "comparable_proxy_entries": "9645",
        "cov80_proxy_entries": "7327",
        "nearest_entry_id": "1qlr_D_C___row04990",
        "nearest_pdb": "1qlr",
        "nearest_H": "D",
        "nearest_L": "C",
        "max_identity": "0.8933333333333333",
        "query_coverage": "1.0",
        "target_coverage": "0.9911894273127754",
        "homology_score": "0.8854625550660793",
        "matches": "201",
        "common_positions": "225",
        "query_positions": "225",
        "target_positions": "227",
        "unconditional_max_identity": "0.8933333333333333",
        "unconditional_query_coverage": "1.0",
        "unconditional_target_coverage": "0.9911894273127754",
        "unconditional_nearest_entry_id": "1qlr_D_C___row04990",
        "ge_050_cov80": "1",
        "ge_070_cov80": "1",
        "ge_080_cov80": "1",
        "ge_090_cov80": "0",
        "ge_095_cov80": "0",
        "ge_100_cov80": "0",
        "source_csv_line": 40
      },
      "8yxi": {
        "cohort_slot": "8",
        "query_pdb": "8yxi",
        "query_H": "C",
        "query_L": "B",
        "region": "Fv",
        "selection_rule": "max_identity_both_coverage_ge_0.80",
        "comparable_proxy_entries": "9645",
        "cov80_proxy_entries": "7326",
        "nearest_entry_id": "6dg2_C_D___row09688",
        "nearest_pdb": "6dg2",
        "nearest_H": "C",
        "nearest_L": "D",
        "max_identity": "0.8026905829596412",
        "query_coverage": "0.9780701754385965",
        "target_coverage": "0.9955357142857143",
        "homology_score": "0.7850877192982456",
        "matches": "179",
        "common_positions": "223",
        "query_positions": "228",
        "target_positions": "224",
        "unconditional_max_identity": "0.8181818181818182",
        "unconditional_query_coverage": "0.09649122807017543",
        "unconditional_target_coverage": "1.0",
        "unconditional_nearest_entry_id": "1oau_K____row03275",
        "ge_050_cov80": "1",
        "ge_070_cov80": "1",
        "ge_080_cov80": "1",
        "ge_090_cov80": "0",
        "ge_095_cov80": "0",
        "ge_100_cov80": "0",
        "source_csv_line": 46
      },
      "8jeo": {
        "cohort_slot": "9",
        "query_pdb": "8jeo",
        "query_H": "B",
        "query_L": "C",
        "region": "Fv",
        "selection_rule": "max_identity_both_coverage_ge_0.80",
        "comparable_proxy_entries": "9645",
        "cov80_proxy_entries": "7321",
        "nearest_entry_id": "7o52_H_L_U__row12040",
        "nearest_pdb": "7o52",
        "nearest_H": "H",
        "nearest_L": "L",
        "max_identity": "0.8",
        "query_coverage": "0.9663865546218487",
        "target_coverage": "1.0",
        "homology_score": "0.773109243697479",
        "matches": "184",
        "common_positions": "230",
        "query_positions": "238",
        "target_positions": "230",
        "unconditional_max_identity": "0.9285714285714286",
        "unconditional_query_coverage": "0.47058823529411764",
        "unconditional_target_coverage": "1.0",
        "unconditional_nearest_entry_id": "2lve__A___row02143",
        "ge_050_cov80": "1",
        "ge_070_cov80": "1",
        "ge_080_cov80": "1",
        "ge_090_cov80": "0",
        "ge_095_cov80": "0",
        "ge_100_cov80": "0",
        "source_csv_line": 52
      },
      "8dxu": {
        "cohort_slot": "10",
        "query_pdb": "8dxu",
        "query_H": "A",
        "query_L": "B",
        "region": "Fv",
        "selection_rule": "max_identity_both_coverage_ge_0.80",
        "comparable_proxy_entries": "9645",
        "cov80_proxy_entries": "7326",
        "nearest_entry_id": "4hk0_A_B___row01891",
        "nearest_pdb": "4hk0",
        "nearest_H": "A",
        "nearest_L": "B",
        "max_identity": "0.8642533936651584",
        "query_coverage": "0.9650655021834061",
        "target_coverage": "0.973568281938326",
        "homology_score": "0.834061135371179",
        "matches": "191",
        "common_positions": "221",
        "query_positions": "229",
        "target_positions": "227",
        "unconditional_max_identity": "0.8642533936651584",
        "unconditional_query_coverage": "0.9650655021834061",
        "unconditional_target_coverage": "0.973568281938326",
        "unconditional_nearest_entry_id": "4hk0_A_B___row01891",
        "ge_050_cov80": "1",
        "ge_070_cov80": "1",
        "ge_080_cov80": "1",
        "ge_090_cov80": "0",
        "ge_095_cov80": "0",
        "ge_100_cov80": "0",
        "source_csv_line": 58
      },
      "8cwi": {
        "cohort_slot": "11",
        "query_pdb": "8cwi",
        "query_H": "H",
        "query_L": "L",
        "region": "Fv",
        "selection_rule": "max_identity_both_coverage_ge_0.80",
        "comparable_proxy_entries": "9645",
        "cov80_proxy_entries": "7328",
        "nearest_entry_id": "7e39_C_B_A__row05900",
        "nearest_pdb": "7e39",
        "nearest_H": "C",
        "nearest_L": "B",
        "max_identity": "0.9216589861751152",
        "query_coverage": "0.9819004524886877",
        "target_coverage": "0.9863636363636363",
        "homology_score": "0.9049773755656109",
        "matches": "200",
        "common_positions": "217",
        "query_positions": "221",
        "target_positions": "220",
        "unconditional_max_identity": "0.9216589861751152",
        "unconditional_query_coverage": "0.9819004524886877",
        "unconditional_target_coverage": "0.9863636363636363",
        "unconditional_nearest_entry_id": "7e39_C_B_A__row05900",
        "ge_050_cov80": "1",
        "ge_070_cov80": "1",
        "ge_080_cov80": "1",
        "ge_090_cov80": "1",
        "ge_095_cov80": "0",
        "ge_100_cov80": "0",
        "source_csv_line": 64
      },
      "8acf": {
        "cohort_slot": "12",
        "query_pdb": "8acf",
        "query_H": "H",
        "query_L": "L",
        "region": "Fv",
        "selection_rule": "max_identity_both_coverage_ge_0.80",
        "comparable_proxy_entries": "9645",
        "cov80_proxy_entries": "7326",
        "nearest_entry_id": "5if0_A_B_I__row06540",
        "nearest_pdb": "5if0",
        "nearest_H": "A",
        "nearest_L": "B",
        "max_identity": "0.7880184331797235",
        "query_coverage": "0.9517543859649122",
        "target_coverage": "0.9954128440366973",
        "homology_score": "0.75",
        "matches": "171",
        "common_positions": "217",
        "query_positions": "228",
        "target_positions": "218",
        "unconditional_max_identity": "0.8",
        "unconditional_query_coverage": "0.08771929824561403",
        "unconditional_target_coverage": "0.9523809523809523",
        "unconditional_nearest_entry_id": "1oau_I____row12140",
        "ge_050_cov80": "1",
        "ge_070_cov80": "1",
        "ge_080_cov80": "0",
        "ge_090_cov80": "0",
        "ge_095_cov80": "0",
        "ge_100_cov80": "0",
        "source_csv_line": 70
      },
      "7zqt": {
        "cohort_slot": "13",
        "query_pdb": "7zqt",
        "query_H": "C",
        "query_L": "D",
        "region": "Fv",
        "selection_rule": "max_identity_both_coverage_ge_0.80",
        "comparable_proxy_entries": "9645",
        "cov80_proxy_entries": "7327",
        "nearest_entry_id": "5i1e_H_L___row00026",
        "nearest_pdb": "5i1e",
        "nearest_H": "H",
        "nearest_L": "L",
        "max_identity": "0.8035714285714286",
        "query_coverage": "0.9911504424778761",
        "target_coverage": "1.0",
        "homology_score": "0.7964601769911505",
        "matches": "180",
        "common_positions": "224",
        "query_positions": "226",
        "target_positions": "224",
        "unconditional_max_identity": "1.0",
        "unconditional_query_coverage": "0.42920353982300885",
        "unconditional_target_coverage": "1.0",
        "unconditional_nearest_entry_id": "2bx5__H___row04409",
        "ge_050_cov80": "1",
        "ge_070_cov80": "1",
        "ge_080_cov80": "1",
        "ge_090_cov80": "0",
        "ge_095_cov80": "0",
        "ge_100_cov80": "0",
        "source_csv_line": 76
      },
      "8ykt": {
        "cohort_slot": "14",
        "query_pdb": "8ykt",
        "query_H": "H",
        "query_L": "L",
        "region": "Fv",
        "selection_rule": "max_identity_both_coverage_ge_0.80",
        "comparable_proxy_entries": "9645",
        "cov80_proxy_entries": "7326",
        "nearest_entry_id": "4odh_H_L___row02235",
        "nearest_pdb": "4odh",
        "nearest_H": "H",
        "nearest_L": "L",
        "max_identity": "0.847926267281106",
        "query_coverage": "0.9475982532751092",
        "target_coverage": "0.9517543859649122",
        "homology_score": "0.8034934497816594",
        "matches": "184",
        "common_positions": "217",
        "query_positions": "229",
        "target_positions": "228",
        "unconditional_max_identity": "0.8765432098765432",
        "unconditional_query_coverage": "0.3537117903930131",
        "unconditional_target_coverage": "1.0",
        "unconditional_nearest_entry_id": "5muh__B___row08390",
        "ge_050_cov80": "1",
        "ge_070_cov80": "1",
        "ge_080_cov80": "1",
        "ge_090_cov80": "0",
        "ge_095_cov80": "0",
        "ge_100_cov80": "0",
        "source_csv_line": 82
      },
      "7ul0": {
        "cohort_slot": "15",
        "query_pdb": "7ul0",
        "query_H": "H",
        "query_L": "L",
        "region": "Fv",
        "selection_rule": "max_identity_both_coverage_ge_0.80",
        "comparable_proxy_entries": "9645",
        "cov80_proxy_entries": "7326",
        "nearest_entry_id": "7ps6_C_D_E__row11952",
        "nearest_pdb": "7ps6",
        "nearest_H": "C",
        "nearest_L": "D",
        "max_identity": "0.9295154185022027",
        "query_coverage": "0.9956140350877193",
        "target_coverage": "1.0",
        "homology_score": "0.9254385964912281",
        "matches": "211",
        "common_positions": "227",
        "query_positions": "228",
        "target_positions": "227",
        "unconditional_max_identity": "0.9295154185022027",
        "unconditional_query_coverage": "0.9956140350877193",
        "unconditional_target_coverage": "1.0",
        "unconditional_nearest_entry_id": "7ps6_C_D_E__row11952",
        "ge_050_cov80": "1",
        "ge_070_cov80": "1",
        "ge_080_cov80": "1",
        "ge_090_cov80": "1",
        "ge_095_cov80": "0",
        "ge_100_cov80": "0",
        "source_csv_line": 88
      },
      "7wn2": {
        "cohort_slot": "16",
        "query_pdb": "7wn2",
        "query_H": "B",
        "query_L": "C",
        "region": "Fv",
        "selection_rule": "max_identity_both_coverage_ge_0.80",
        "comparable_proxy_entries": "9645",
        "cov80_proxy_entries": "7326",
        "nearest_entry_id": "7cdj_H_L_E__row12731",
        "nearest_pdb": "7cdj",
        "nearest_H": "H",
        "nearest_L": "L",
        "max_identity": "0.9111111111111111",
        "query_coverage": "0.9868421052631579",
        "target_coverage": "1.0",
        "homology_score": "0.8991228070175439",
        "matches": "205",
        "common_positions": "225",
        "query_positions": "228",
        "target_positions": "225",
        "unconditional_max_identity": "0.9381443298969072",
        "unconditional_query_coverage": "0.42543859649122806",
        "unconditional_target_coverage": "1.0",
        "unconditional_nearest_entry_id": "2bx5__H___row04409",
        "ge_050_cov80": "1",
        "ge_070_cov80": "1",
        "ge_080_cov80": "1",
        "ge_090_cov80": "1",
        "ge_095_cov80": "0",
        "ge_100_cov80": "0",
        "source_csv_line": 94
      },
      "8sja": {
        "cohort_slot": "17",
        "query_pdb": "8sja",
        "query_H": "D",
        "query_L": "C",
        "region": "Fv",
        "selection_rule": "max_identity_both_coverage_ge_0.80",
        "comparable_proxy_entries": "9645",
        "cov80_proxy_entries": "7327",
        "nearest_entry_id": "7rxl_H_L_E__row05577",
        "nearest_pdb": "7rxl",
        "nearest_H": "H",
        "nearest_L": "L",
        "max_identity": "0.7723214285714286",
        "query_coverage": "0.9911504424778761",
        "target_coverage": "1.0",
        "homology_score": "0.7654867256637168",
        "matches": "173",
        "common_positions": "224",
        "query_positions": "226",
        "target_positions": "224",
        "unconditional_max_identity": "0.8118811881188119",
        "unconditional_query_coverage": "0.4469026548672566",
        "unconditional_target_coverage": "0.9805825242718447",
        "unconditional_nearest_entry_id": "4aix__C___row02694",
        "ge_050_cov80": "1",
        "ge_070_cov80": "1",
        "ge_080_cov80": "0",
        "ge_090_cov80": "0",
        "ge_095_cov80": "0",
        "ge_100_cov80": "0",
        "source_csv_line": 100
      },
      "9hi4": {
        "cohort_slot": "18",
        "query_pdb": "9hi4",
        "query_H": "A",
        "query_L": "B",
        "region": "Fv",
        "selection_rule": "max_identity_both_coverage_ge_0.80",
        "comparable_proxy_entries": "9645",
        "cov80_proxy_entries": "7321",
        "nearest_entry_id": "3ztj_K_L_FE__row06166",
        "nearest_pdb": "3ztj",
        "nearest_H": "K",
        "nearest_L": "L",
        "max_identity": "1.0",
        "query_coverage": "1.0",
        "target_coverage": "0.9874476987447699",
        "homology_score": "0.9874476987447699",
        "matches": "236",
        "common_positions": "236",
        "query_positions": "236",
        "target_positions": "239",
        "unconditional_max_identity": "1.0",
        "unconditional_query_coverage": "1.0",
        "unconditional_target_coverage": "0.9874476987447699",
        "unconditional_nearest_entry_id": "3ztj_K_L_FE__row06166",
        "ge_050_cov80": "1",
        "ge_070_cov80": "1",
        "ge_080_cov80": "1",
        "ge_090_cov80": "1",
        "ge_095_cov80": "1",
        "ge_100_cov80": "1",
        "source_csv_line": 106
      },
      "8tfl": {
        "cohort_slot": "19",
        "query_pdb": "8tfl",
        "query_H": "H",
        "query_L": "L",
        "region": "Fv",
        "selection_rule": "max_identity_both_coverage_ge_0.80",
        "comparable_proxy_entries": "9645",
        "cov80_proxy_entries": "7326",
        "nearest_entry_id": "6p50_H_L_C__row05713",
        "nearest_pdb": "6p50",
        "nearest_H": "H",
        "nearest_L": "L",
        "max_identity": "0.8008849557522124",
        "query_coverage": "1.0",
        "target_coverage": "0.9955947136563876",
        "homology_score": "0.7973568281938326",
        "matches": "181",
        "common_positions": "226",
        "query_positions": "226",
        "target_positions": "227",
        "unconditional_max_identity": "0.8636363636363636",
        "unconditional_query_coverage": "0.09734513274336283",
        "unconditional_target_coverage": "1.0",
        "unconditional_nearest_entry_id": "1oau_K____row03275",
        "ge_050_cov80": "1",
        "ge_070_cov80": "1",
        "ge_080_cov80": "1",
        "ge_090_cov80": "0",
        "ge_095_cov80": "0",
        "ge_100_cov80": "0",
        "source_csv_line": 112
      },
      "9c1s": {
        "cohort_slot": "20",
        "query_pdb": "9c1s",
        "query_H": "A",
        "query_L": "B",
        "region": "Fv",
        "selection_rule": "max_identity_both_coverage_ge_0.80",
        "comparable_proxy_entries": "9645",
        "cov80_proxy_entries": "7326",
        "nearest_entry_id": "5gzo_H_L_A__row03034",
        "nearest_pdb": "5gzo",
        "nearest_H": "H",
        "nearest_L": "L",
        "max_identity": "0.88",
        "query_coverage": "0.982532751091703",
        "target_coverage": "1.0",
        "homology_score": "0.8646288209606987",
        "matches": "198",
        "common_positions": "225",
        "query_positions": "229",
        "target_positions": "225",
        "unconditional_max_identity": "0.9278350515463918",
        "unconditional_query_coverage": "0.42358078602620086",
        "unconditional_target_coverage": "1.0",
        "unconditional_nearest_entry_id": "2bx5__H___row04409",
        "ge_050_cov80": "1",
        "ge_070_cov80": "1",
        "ge_080_cov80": "1",
        "ge_090_cov80": "0",
        "ge_095_cov80": "0",
        "ge_100_cov80": "0",
        "source_csv_line": 118
      },
      "9fm0": {
        "cohort_slot": "21",
        "query_pdb": "9fm0",
        "query_H": "A",
        "query_L": "C",
        "region": "Fv",
        "selection_rule": "max_identity_both_coverage_ge_0.80",
        "comparable_proxy_entries": "9645",
        "cov80_proxy_entries": "7326",
        "nearest_entry_id": "5vyf_B_A_C__row06842",
        "nearest_pdb": "5vyf",
        "nearest_H": "B",
        "nearest_L": "A",
        "max_identity": "0.8318181818181818",
        "query_coverage": "0.9691629955947136",
        "target_coverage": "1.0",
        "homology_score": "0.8061674008810573",
        "matches": "183",
        "common_positions": "220",
        "query_positions": "227",
        "target_positions": "220",
        "unconditional_max_identity": "0.8969072164948454",
        "unconditional_query_coverage": "0.42731277533039647",
        "unconditional_target_coverage": "1.0",
        "unconditional_nearest_entry_id": "2bx5__H___row04409",
        "ge_050_cov80": "1",
        "ge_070_cov80": "1",
        "ge_080_cov80": "1",
        "ge_090_cov80": "0",
        "ge_095_cov80": "0",
        "ge_100_cov80": "0",
        "source_csv_line": 124
      },
      "8qrg": {
        "cohort_slot": "22",
        "query_pdb": "8qrg",
        "query_H": "H",
        "query_L": "L",
        "region": "Fv",
        "selection_rule": "max_identity_both_coverage_ge_0.80",
        "comparable_proxy_entries": "9645",
        "cov80_proxy_entries": "7327",
        "nearest_entry_id": "7nd3_H_L_B__row08753",
        "nearest_pdb": "7nd3",
        "nearest_H": "H",
        "nearest_L": "L",
        "max_identity": "0.8981481481481481",
        "query_coverage": "0.9642857142857143",
        "target_coverage": "0.9953917050691244",
        "homology_score": "0.8660714285714286",
        "matches": "194",
        "common_positions": "216",
        "query_positions": "224",
        "target_positions": "217",
        "unconditional_max_identity": "0.9230769230769231",
        "unconditional_query_coverage": "0.4642857142857143",
        "unconditional_target_coverage": "1.0",
        "unconditional_nearest_entry_id": "2q20__A___row11259",
        "ge_050_cov80": "1",
        "ge_070_cov80": "1",
        "ge_080_cov80": "1",
        "ge_090_cov80": "0",
        "ge_095_cov80": "0",
        "ge_100_cov80": "0",
        "source_csv_line": 130
      },
      "9o3d": {
        "cohort_slot": "23",
        "query_pdb": "9o3d",
        "query_H": "E",
        "query_L": "F",
        "region": "Fv",
        "selection_rule": "max_identity_both_coverage_ge_0.80",
        "comparable_proxy_entries": "9645",
        "cov80_proxy_entries": "7326",
        "nearest_entry_id": "4kq3_H_L___row04769",
        "nearest_pdb": "4kq3",
        "nearest_H": "H",
        "nearest_L": "L",
        "max_identity": "0.8416289592760181",
        "query_coverage": "0.9484978540772532",
        "target_coverage": "1.0",
        "homology_score": "0.7982832618025751",
        "matches": "186",
        "common_positions": "221",
        "query_positions": "233",
        "target_positions": "221",
        "unconditional_max_identity": "0.8962264150943396",
        "unconditional_query_coverage": "0.45493562231759654",
        "unconditional_target_coverage": "1.0",
        "unconditional_nearest_entry_id": "3cdf__F___row03598",
        "ge_050_cov80": "1",
        "ge_070_cov80": "1",
        "ge_080_cov80": "1",
        "ge_090_cov80": "0",
        "ge_095_cov80": "0",
        "ge_100_cov80": "0",
        "source_csv_line": 136
      },
      "8u08": {
        "cohort_slot": "24",
        "query_pdb": "8u08",
        "query_H": "H",
        "query_L": "L",
        "region": "Fv",
        "selection_rule": "max_identity_both_coverage_ge_0.80",
        "comparable_proxy_entries": "9645",
        "cov80_proxy_entries": "7321",
        "nearest_entry_id": "5jo5_H_L___row03838",
        "nearest_pdb": "5jo5",
        "nearest_H": "H",
        "nearest_L": "L",
        "max_identity": "0.9606986899563319",
        "query_coverage": "0.9662447257383966",
        "target_coverage": "0.9956521739130435",
        "homology_score": "0.9282700421940928",
        "matches": "220",
        "common_positions": "229",
        "query_positions": "237",
        "target_positions": "230",
        "unconditional_max_identity": "0.9606986899563319",
        "unconditional_query_coverage": "0.9662447257383966",
        "unconditional_target_coverage": "0.9956521739130435",
        "unconditional_nearest_entry_id": "5jo5_H_L___row03838",
        "ge_050_cov80": "1",
        "ge_070_cov80": "1",
        "ge_080_cov80": "1",
        "ge_090_cov80": "1",
        "ge_095_cov80": "1",
        "ge_100_cov80": "0",
        "source_csv_line": 142
      },
      "7quh": {
        "cohort_slot": "25",
        "query_pdb": "7quh",
        "query_H": "H",
        "query_L": "L",
        "region": "Fv",
        "selection_rule": "max_identity_both_coverage_ge_0.80",
        "comparable_proxy_entries": "9645",
        "cov80_proxy_entries": "7326",
        "nearest_entry_id": "3f12_B_A___row04397",
        "nearest_pdb": "3f12",
        "nearest_H": "B",
        "nearest_L": "A",
        "max_identity": "0.8084112149532711",
        "query_coverage": "0.9511111111111111",
        "target_coverage": "0.9683257918552036",
        "homology_score": "0.7688888888888888",
        "matches": "173",
        "common_positions": "214",
        "query_positions": "225",
        "target_positions": "221",
        "unconditional_max_identity": "0.8285714285714286",
        "unconditional_query_coverage": "0.4666666666666667",
        "unconditional_target_coverage": "0.9722222222222222",
        "unconditional_nearest_entry_id": "7sn3__E_A__row00656",
        "ge_050_cov80": "1",
        "ge_070_cov80": "1",
        "ge_080_cov80": "1",
        "ge_090_cov80": "0",
        "ge_095_cov80": "0",
        "ge_100_cov80": "0",
        "source_csv_line": 148
      },
      "9jd1": {
        "cohort_slot": "26",
        "query_pdb": "9jd1",
        "query_H": "B",
        "query_L": "A",
        "region": "Fv",
        "selection_rule": "max_identity_both_coverage_ge_0.80",
        "comparable_proxy_entries": "9645",
        "cov80_proxy_entries": "7320",
        "nearest_entry_id": "6ii8_H_L_C__row12491",
        "nearest_pdb": "6ii8",
        "nearest_H": "H",
        "nearest_L": "L",
        "max_identity": "0.8793103448275862",
        "query_coverage": "0.9830508474576272",
        "target_coverage": "0.9914529914529915",
        "homology_score": "0.864406779661017",
        "matches": "204",
        "common_positions": "232",
        "query_positions": "236",
        "target_positions": "234",
        "unconditional_max_identity": "0.9619047619047619",
        "unconditional_query_coverage": "0.4449152542372881",
        "unconditional_target_coverage": "0.9459459459459459",
        "unconditional_nearest_entry_id": "2w0l__D___row12602",
        "ge_050_cov80": "1",
        "ge_070_cov80": "1",
        "ge_080_cov80": "1",
        "ge_090_cov80": "0",
        "ge_095_cov80": "0",
        "ge_100_cov80": "0",
        "source_csv_line": 154
      },
      "9cmc": {
        "cohort_slot": "27",
        "query_pdb": "9cmc",
        "query_H": "F",
        "query_L": "G",
        "region": "Fv",
        "selection_rule": "max_identity_both_coverage_ge_0.80",
        "comparable_proxy_entries": "9645",
        "cov80_proxy_entries": "7324",
        "nearest_entry_id": "6wgb_C_D___row02795",
        "nearest_pdb": "6wgb",
        "nearest_H": "C",
        "nearest_L": "D",
        "max_identity": "0.8382352941176471",
        "query_coverage": "0.8947368421052632",
        "target_coverage": "0.9902912621359223",
        "homology_score": "0.75",
        "matches": "171",
        "common_positions": "204",
        "query_positions": "228",
        "target_positions": "206",
        "unconditional_max_identity": "0.8382352941176471",
        "unconditional_query_coverage": "0.8947368421052632",
        "unconditional_target_coverage": "0.9902912621359223",
        "unconditional_nearest_entry_id": "6wgb_C_D___row02795",
        "ge_050_cov80": "1",
        "ge_070_cov80": "1",
        "ge_080_cov80": "1",
        "ge_090_cov80": "0",
        "ge_095_cov80": "0",
        "ge_100_cov80": "0",
        "source_csv_line": 160
      },
      "9pd2": {
        "cohort_slot": "28",
        "query_pdb": "9pd2",
        "query_H": "H",
        "query_L": "L",
        "region": "Fv",
        "selection_rule": "max_identity_both_coverage_ge_0.80",
        "comparable_proxy_entries": "9645",
        "cov80_proxy_entries": "7328",
        "nearest_entry_id": "6vmj_M_L_W__row04847",
        "nearest_pdb": "6vmj",
        "nearest_H": "M",
        "nearest_L": "L",
        "max_identity": "0.8190045248868778",
        "query_coverage": "0.9866071428571429",
        "target_coverage": "1.0",
        "homology_score": "0.8080357142857143",
        "matches": "181",
        "common_positions": "221",
        "query_positions": "224",
        "target_positions": "221",
        "unconditional_max_identity": "0.845360824742268",
        "unconditional_query_coverage": "0.4330357142857143",
        "unconditional_target_coverage": "1.0",
        "unconditional_nearest_entry_id": "2bx5__H___row04409",
        "ge_050_cov80": "1",
        "ge_070_cov80": "1",
        "ge_080_cov80": "1",
        "ge_090_cov80": "0",
        "ge_095_cov80": "0",
        "ge_100_cov80": "0",
        "source_csv_line": 166
      },
      "9y0a": {
        "cohort_slot": "29",
        "query_pdb": "9y0a",
        "query_H": "A",
        "query_L": "B",
        "region": "Fv",
        "selection_rule": "max_identity_both_coverage_ge_0.80",
        "comparable_proxy_entries": "9645",
        "cov80_proxy_entries": "7326",
        "nearest_entry_id": "5adp_H_L___row08203",
        "nearest_pdb": "5adp",
        "nearest_H": "H",
        "nearest_L": "L",
        "max_identity": "0.8493150684931506",
        "query_coverage": "0.9399141630901288",
        "target_coverage": "1.0",
        "homology_score": "0.7982832618025751",
        "matches": "186",
        "common_positions": "219",
        "query_positions": "233",
        "target_positions": "219",
        "unconditional_max_identity": "0.8715596330275229",
        "unconditional_query_coverage": "0.4678111587982833",
        "unconditional_target_coverage": "1.0",
        "unconditional_nearest_entry_id": "5t93__A___row02402",
        "ge_050_cov80": "1",
        "ge_070_cov80": "1",
        "ge_080_cov80": "1",
        "ge_090_cov80": "0",
        "ge_095_cov80": "0",
        "ge_100_cov80": "0",
        "source_csv_line": 172
      },
      "8w86": {
        "cohort_slot": "30",
        "query_pdb": "8w86",
        "query_H": "A",
        "query_L": "B",
        "region": "Fv",
        "selection_rule": "max_identity_both_coverage_ge_0.80",
        "comparable_proxy_entries": "9645",
        "cov80_proxy_entries": "7327",
        "nearest_entry_id": "1hez_D_C_E__row10566",
        "nearest_pdb": "1hez",
        "nearest_H": "D",
        "nearest_L": "C",
        "max_identity": "0.7972972972972973",
        "query_coverage": "0.9955156950672646",
        "target_coverage": "0.9779735682819384",
        "homology_score": "0.7797356828193832",
        "matches": "177",
        "common_positions": "222",
        "query_positions": "223",
        "target_positions": "227",
        "unconditional_max_identity": "0.8350515463917526",
        "unconditional_query_coverage": "0.4349775784753363",
        "unconditional_target_coverage": "1.0",
        "unconditional_nearest_entry_id": "2bx5__H___row04409",
        "ge_050_cov80": "1",
        "ge_070_cov80": "1",
        "ge_080_cov80": "0",
        "ge_090_cov80": "0",
        "ge_095_cov80": "0",
        "ge_100_cov80": "0",
        "source_csv_line": 178
      },
      "8eoo": {
        "cohort_slot": "31",
        "query_pdb": "8eoo",
        "query_H": "A",
        "query_L": "B",
        "region": "Fv",
        "selection_rule": "max_identity_both_coverage_ge_0.80",
        "comparable_proxy_entries": "9645",
        "cov80_proxy_entries": "7324",
        "nearest_entry_id": "7n4m_H_L_A__row03256",
        "nearest_pdb": "7n4m",
        "nearest_H": "H",
        "nearest_L": "L",
        "max_identity": "1.0",
        "query_coverage": "0.9956331877729258",
        "target_coverage": "1.0",
        "homology_score": "0.9956331877729258",
        "matches": "228",
        "common_positions": "228",
        "query_positions": "229",
        "target_positions": "228",
        "unconditional_max_identity": "1.0",
        "unconditional_query_coverage": "0.9956331877729258",
        "unconditional_target_coverage": "1.0",
        "unconditional_nearest_entry_id": "7n4m_H_L_A__row03256",
        "ge_050_cov80": "1",
        "ge_070_cov80": "1",
        "ge_080_cov80": "1",
        "ge_090_cov80": "1",
        "ge_095_cov80": "1",
        "ge_100_cov80": "1",
        "source_csv_line": 184
      },
      "8v5q": {
        "cohort_slot": "32",
        "query_pdb": "8v5q",
        "query_H": "H",
        "query_L": "L",
        "region": "Fv",
        "selection_rule": "max_identity_both_coverage_ge_0.80",
        "comparable_proxy_entries": "9645",
        "cov80_proxy_entries": "7326",
        "nearest_entry_id": "6z3q_H_L_CAB__row04380",
        "nearest_pdb": "6z3q",
        "nearest_H": "H",
        "nearest_L": "L",
        "max_identity": "0.8488888888888889",
        "query_coverage": "0.9868421052631579",
        "target_coverage": "0.995575221238938",
        "homology_score": "0.8377192982456141",
        "matches": "191",
        "common_positions": "225",
        "query_positions": "228",
        "target_positions": "226",
        "unconditional_max_identity": "0.9072164948453608",
        "unconditional_query_coverage": "0.42543859649122806",
        "unconditional_target_coverage": "1.0",
        "unconditional_nearest_entry_id": "2bx5__H___row04409",
        "ge_050_cov80": "1",
        "ge_070_cov80": "1",
        "ge_080_cov80": "1",
        "ge_090_cov80": "0",
        "ge_095_cov80": "0",
        "ge_100_cov80": "0",
        "source_csv_line": 190
      },
      "9gvn": {
        "cohort_slot": "33",
        "query_pdb": "9gvn",
        "query_H": "C",
        "query_L": "D",
        "region": "Fv",
        "selection_rule": "max_identity_both_coverage_ge_0.80",
        "comparable_proxy_entries": "9645",
        "cov80_proxy_entries": "7324",
        "nearest_entry_id": "7d0d_H_L_A__row01453",
        "nearest_pdb": "7d0d",
        "nearest_H": "H",
        "nearest_L": "L",
        "max_identity": "0.7903930131004366",
        "query_coverage": "0.9913419913419913",
        "target_coverage": "0.9662447257383966",
        "homology_score": "0.7637130801687764",
        "matches": "181",
        "common_positions": "229",
        "query_positions": "231",
        "target_positions": "237",
        "unconditional_max_identity": "0.8928571428571429",
        "unconditional_query_coverage": "0.48484848484848486",
        "unconditional_target_coverage": "1.0",
        "unconditional_nearest_entry_id": "2lve__A___row02143",
        "ge_050_cov80": "1",
        "ge_070_cov80": "1",
        "ge_080_cov80": "0",
        "ge_090_cov80": "0",
        "ge_095_cov80": "0",
        "ge_100_cov80": "0",
        "source_csv_line": 196
      },
      "8hn6": {
        "cohort_slot": "34",
        "query_pdb": "8hn6",
        "query_H": "A",
        "query_L": "B",
        "region": "Fv",
        "selection_rule": "max_identity_both_coverage_ge_0.80",
        "comparable_proxy_entries": "9645",
        "cov80_proxy_entries": "7328",
        "nearest_entry_id": "7chp_H_L_E__row12222",
        "nearest_pdb": "7chp",
        "nearest_H": "H",
        "nearest_L": "L",
        "max_identity": "0.9144144144144144",
        "query_coverage": "1.0",
        "target_coverage": "0.9866666666666667",
        "homology_score": "0.9022222222222223",
        "matches": "203",
        "common_positions": "222",
        "query_positions": "222",
        "target_positions": "225",
        "unconditional_max_identity": "0.9144144144144144",
        "unconditional_query_coverage": "1.0",
        "unconditional_target_coverage": "0.9866666666666667",
        "unconditional_nearest_entry_id": "7chp_H_L_E__row12222",
        "ge_050_cov80": "1",
        "ge_070_cov80": "1",
        "ge_080_cov80": "1",
        "ge_090_cov80": "1",
        "ge_095_cov80": "0",
        "ge_100_cov80": "0",
        "source_csv_line": 202
      },
      "8b7h": {
        "cohort_slot": "35",
        "query_pdb": "8b7h",
        "query_H": "H",
        "query_L": "L",
        "region": "Fv",
        "selection_rule": "max_identity_both_coverage_ge_0.80",
        "comparable_proxy_entries": "9645",
        "cov80_proxy_entries": "7326",
        "nearest_entry_id": "5ifa_H_L___row12460",
        "nearest_pdb": "5ifa",
        "nearest_H": "H",
        "nearest_L": "L",
        "max_identity": "0.8409090909090909",
        "query_coverage": "0.9361702127659575",
        "target_coverage": "1.0",
        "homology_score": "0.7872340425531915",
        "matches": "185",
        "common_positions": "220",
        "query_positions": "235",
        "target_positions": "220",
        "unconditional_max_identity": "0.9369369369369369",
        "unconditional_query_coverage": "0.4723404255319149",
        "unconditional_target_coverage": "0.9910714285714286",
        "unconditional_nearest_entry_id": "2lve__A___row02143",
        "ge_050_cov80": "1",
        "ge_070_cov80": "1",
        "ge_080_cov80": "1",
        "ge_090_cov80": "0",
        "ge_095_cov80": "0",
        "ge_100_cov80": "0",
        "source_csv_line": 208
      },
      "8bse": {
        "cohort_slot": "36",
        "query_pdb": "8bse",
        "query_H": "H",
        "query_L": "L",
        "region": "Fv",
        "selection_rule": "max_identity_both_coverage_ge_0.80",
        "comparable_proxy_entries": "9645",
        "cov80_proxy_entries": "7328",
        "nearest_entry_id": "7kmh_A_B_C__row06495",
        "nearest_pdb": "7kmh",
        "nearest_H": "A",
        "nearest_L": "B",
        "max_identity": "0.9095022624434389",
        "query_coverage": "1.0",
        "target_coverage": "1.0",
        "homology_score": "0.9095022624434389",
        "matches": "201",
        "common_positions": "221",
        "query_positions": "221",
        "target_positions": "221",
        "unconditional_max_identity": "0.9095022624434389",
        "unconditional_query_coverage": "1.0",
        "unconditional_target_coverage": "1.0",
        "unconditional_nearest_entry_id": "7kmh_A_B_C__row06495",
        "ge_050_cov80": "1",
        "ge_070_cov80": "1",
        "ge_080_cov80": "1",
        "ge_090_cov80": "1",
        "ge_095_cov80": "0",
        "ge_100_cov80": "0",
        "source_csv_line": 214
      },
      "8rwb": {
        "cohort_slot": "37",
        "query_pdb": "8rwb",
        "query_H": "H",
        "query_L": "L",
        "region": "Fv",
        "selection_rule": "max_identity_both_coverage_ge_0.80",
        "comparable_proxy_entries": "9645",
        "cov80_proxy_entries": "7328",
        "nearest_entry_id": "6o1f_H_L_AI__row11741",
        "nearest_pdb": "6o1f",
        "nearest_H": "H",
        "nearest_L": "L",
        "max_identity": "0.8454545454545455",
        "query_coverage": "1.0",
        "target_coverage": "0.9821428571428571",
        "homology_score": "0.8303571428571429",
        "matches": "186",
        "common_positions": "220",
        "query_positions": "220",
        "target_positions": "224",
        "unconditional_max_identity": "0.8454545454545455",
        "unconditional_query_coverage": "1.0",
        "unconditional_target_coverage": "0.9821428571428571",
        "unconditional_nearest_entry_id": "6o1f_H_L_AI__row11741",
        "ge_050_cov80": "1",
        "ge_070_cov80": "1",
        "ge_080_cov80": "1",
        "ge_090_cov80": "0",
        "ge_095_cov80": "0",
        "ge_100_cov80": "0",
        "source_csv_line": 220
      },
      "9jno": {
        "cohort_slot": "38",
        "query_pdb": "9jno",
        "query_H": "D",
        "query_L": "B",
        "region": "Fv",
        "selection_rule": "max_identity_both_coverage_ge_0.80",
        "comparable_proxy_entries": "9645",
        "cov80_proxy_entries": "7326",
        "nearest_entry_id": "4kq3_H_L___row04769",
        "nearest_pdb": "4kq3",
        "nearest_H": "H",
        "nearest_L": "L",
        "max_identity": "0.8190045248868778",
        "query_coverage": "0.9525862068965517",
        "target_coverage": "1.0",
        "homology_score": "0.7801724137931034",
        "matches": "181",
        "common_positions": "221",
        "query_positions": "232",
        "target_positions": "221",
        "unconditional_max_identity": "0.8762886597938144",
        "unconditional_query_coverage": "0.41810344827586204",
        "unconditional_target_coverage": "1.0",
        "unconditional_nearest_entry_id": "2bx5__H___row04409",
        "ge_050_cov80": "1",
        "ge_070_cov80": "1",
        "ge_080_cov80": "1",
        "ge_090_cov80": "0",
        "ge_095_cov80": "0",
        "ge_100_cov80": "0",
        "source_csv_line": 226
      },
      "9sg2": {
        "cohort_slot": "39",
        "query_pdb": "9sg2",
        "query_H": "H",
        "query_L": "L",
        "region": "Fv",
        "selection_rule": "max_identity_both_coverage_ge_0.80",
        "comparable_proxy_entries": "9645",
        "cov80_proxy_entries": "7326",
        "nearest_entry_id": "6nov_C_D___row02409",
        "nearest_pdb": "6nov",
        "nearest_H": "C",
        "nearest_L": "D",
        "max_identity": "1.0",
        "query_coverage": "1.0",
        "target_coverage": "1.0",
        "homology_score": "1.0",
        "matches": "230",
        "common_positions": "230",
        "query_positions": "230",
        "target_positions": "230",
        "unconditional_max_identity": "1.0",
        "unconditional_query_coverage": "1.0",
        "unconditional_target_coverage": "1.0",
        "unconditional_nearest_entry_id": "6nov_C_D___row02409",
        "ge_050_cov80": "1",
        "ge_070_cov80": "1",
        "ge_080_cov80": "1",
        "ge_090_cov80": "1",
        "ge_095_cov80": "1",
        "ge_100_cov80": "1",
        "source_csv_line": 232
      },
      "9mnu": {
        "cohort_slot": "40",
        "query_pdb": "9mnu",
        "query_H": "H",
        "query_L": "L",
        "region": "Fv",
        "selection_rule": "max_identity_both_coverage_ge_0.80",
        "comparable_proxy_entries": "9645",
        "cov80_proxy_entries": "7326",
        "nearest_entry_id": "5i16_H_L___row00129",
        "nearest_pdb": "5i16",
        "nearest_H": "H",
        "nearest_L": "L",
        "max_identity": "0.7544642857142857",
        "query_coverage": "0.9531914893617022",
        "target_coverage": "1.0",
        "homology_score": "0.7191489361702128",
        "matches": "169",
        "common_positions": "224",
        "query_positions": "235",
        "target_positions": "224",
        "unconditional_max_identity": "0.8181818181818182",
        "unconditional_query_coverage": "0.09361702127659574",
        "unconditional_target_coverage": "1.0",
        "unconditional_nearest_entry_id": "1oau_K____row03275",
        "ge_050_cov80": "1",
        "ge_070_cov80": "1",
        "ge_080_cov80": "0",
        "ge_090_cov80": "0",
        "ge_095_cov80": "0",
        "ge_100_cov80": "0",
        "source_csv_line": 238
      },
      "8vvl": {
        "cohort_slot": "41",
        "query_pdb": "8vvl",
        "query_H": "H",
        "query_L": "L",
        "region": "Fv",
        "selection_rule": "max_identity_both_coverage_ge_0.80",
        "comparable_proxy_entries": "9645",
        "cov80_proxy_entries": "7326",
        "nearest_entry_id": "7mkm_H_L_A__row05188",
        "nearest_pdb": "7mkm",
        "nearest_H": "H",
        "nearest_L": "L",
        "max_identity": "0.8425925925925926",
        "query_coverage": "0.968609865470852",
        "target_coverage": "0.9908256880733946",
        "homology_score": "0.8161434977578476",
        "matches": "182",
        "common_positions": "216",
        "query_positions": "223",
        "target_positions": "218",
        "unconditional_max_identity": "0.8425925925925926",
        "unconditional_query_coverage": "0.968609865470852",
        "unconditional_target_coverage": "0.9908256880733946",
        "unconditional_nearest_entry_id": "7mkm_H_L_A__row05188",
        "ge_050_cov80": "1",
        "ge_070_cov80": "1",
        "ge_080_cov80": "1",
        "ge_090_cov80": "0",
        "ge_095_cov80": "0",
        "ge_100_cov80": "0",
        "source_csv_line": 244
      },
      "9dq4": {
        "cohort_slot": "42",
        "query_pdb": "9dq4",
        "query_H": "H",
        "query_L": "L",
        "region": "Fv",
        "selection_rule": "max_identity_both_coverage_ge_0.80",
        "comparable_proxy_entries": "9645",
        "cov80_proxy_entries": "7328",
        "nearest_entry_id": "7elx_h_l_c__row12689",
        "nearest_pdb": "7elx",
        "nearest_H": "h",
        "nearest_L": "l",
        "max_identity": "0.96",
        "query_coverage": "1.0",
        "target_coverage": "1.0",
        "homology_score": "0.96",
        "matches": "216",
        "common_positions": "225",
        "query_positions": "225",
        "target_positions": "225",
        "unconditional_max_identity": "0.96",
        "unconditional_query_coverage": "1.0",
        "unconditional_target_coverage": "1.0",
        "unconditional_nearest_entry_id": "7elx_h_l_c__row12689",
        "ge_050_cov80": "1",
        "ge_070_cov80": "1",
        "ge_080_cov80": "1",
        "ge_090_cov80": "1",
        "ge_095_cov80": "1",
        "ge_100_cov80": "0",
        "source_csv_line": 250
      },
      "7txw": {
        "cohort_slot": "43",
        "query_pdb": "7txw",
        "query_H": "H",
        "query_L": "L",
        "region": "Fv",
        "selection_rule": "max_identity_both_coverage_ge_0.80",
        "comparable_proxy_entries": "9645",
        "cov80_proxy_entries": "7324",
        "nearest_entry_id": "5mo9_H_L_X__row04700",
        "nearest_pdb": "5mo9",
        "nearest_H": "H",
        "nearest_L": "L",
        "max_identity": "0.9070796460176991",
        "query_coverage": "0.9955947136563876",
        "target_coverage": "1.0",
        "homology_score": "0.9030837004405287",
        "matches": "205",
        "common_positions": "226",
        "query_positions": "227",
        "target_positions": "226",
        "unconditional_max_identity": "0.9070796460176991",
        "unconditional_query_coverage": "0.9955947136563876",
        "unconditional_target_coverage": "1.0",
        "unconditional_nearest_entry_id": "5mo9_H_L_X__row04700",
        "ge_050_cov80": "1",
        "ge_070_cov80": "1",
        "ge_080_cov80": "1",
        "ge_090_cov80": "1",
        "ge_095_cov80": "0",
        "ge_100_cov80": "0",
        "source_csv_line": 256
      },
      "8cwk": {
        "cohort_slot": "44",
        "query_pdb": "8cwk",
        "query_H": "A",
        "query_L": "B",
        "region": "Fv",
        "selection_rule": "max_identity_both_coverage_ge_0.80",
        "comparable_proxy_entries": "9645",
        "cov80_proxy_entries": "7326",
        "nearest_entry_id": "6dsi_A_a___row07493",
        "nearest_pdb": "6dsi",
        "nearest_H": "A",
        "nearest_L": "a",
        "max_identity": "0.8839285714285714",
        "query_coverage": "0.986784140969163",
        "target_coverage": "1.0",
        "homology_score": "0.8722466960352423",
        "matches": "198",
        "common_positions": "224",
        "query_positions": "227",
        "target_positions": "224",
        "unconditional_max_identity": "0.9484536082474226",
        "unconditional_query_coverage": "0.42731277533039647",
        "unconditional_target_coverage": "1.0",
        "unconditional_nearest_entry_id": "2bx5__H___row04409",
        "ge_050_cov80": "1",
        "ge_070_cov80": "1",
        "ge_080_cov80": "1",
        "ge_090_cov80": "0",
        "ge_095_cov80": "0",
        "ge_100_cov80": "0",
        "source_csv_line": 262
      },
      "7ycn": {
        "cohort_slot": "45",
        "query_pdb": "7ycn",
        "query_H": "C",
        "query_L": "D",
        "region": "Fv",
        "selection_rule": "max_identity_both_coverage_ge_0.80",
        "comparable_proxy_entries": "9645",
        "cov80_proxy_entries": "7326",
        "nearest_entry_id": "7m7b_H_L_A__row03553",
        "nearest_pdb": "7m7b",
        "nearest_H": "H",
        "nearest_L": "L",
        "max_identity": "0.9118942731277533",
        "query_coverage": "0.9869565217391304",
        "target_coverage": "1.0",
        "homology_score": "0.9",
        "matches": "207",
        "common_positions": "227",
        "query_positions": "230",
        "target_positions": "227",
        "unconditional_max_identity": "0.9433962264150944",
        "unconditional_query_coverage": "0.4608695652173913",
        "unconditional_target_coverage": "0.9724770642201835",
        "unconditional_nearest_entry_id": "5c9k__H___row07104",
        "ge_050_cov80": "1",
        "ge_070_cov80": "1",
        "ge_080_cov80": "1",
        "ge_090_cov80": "1",
        "ge_095_cov80": "0",
        "ge_100_cov80": "0",
        "source_csv_line": 268
      },
      "8w84": {
        "cohort_slot": "46",
        "query_pdb": "8w84",
        "query_H": "A",
        "query_L": "B",
        "region": "Fv",
        "selection_rule": "max_identity_both_coverage_ge_0.80",
        "comparable_proxy_entries": "9645",
        "cov80_proxy_entries": "7326",
        "nearest_entry_id": "4p59_H_L_A__row05717",
        "nearest_pdb": "4p59",
        "nearest_H": "H",
        "nearest_L": "L",
        "max_identity": "0.7927927927927928",
        "query_coverage": "0.9652173913043478",
        "target_coverage": "1.0",
        "homology_score": "0.7652173913043478",
        "matches": "176",
        "common_positions": "222",
        "query_positions": "230",
        "target_positions": "222",
        "unconditional_max_identity": "0.845360824742268",
        "unconditional_query_coverage": "0.4217391304347826",
        "unconditional_target_coverage": "1.0",
        "unconditional_nearest_entry_id": "2bx5__H___row04409",
        "ge_050_cov80": "1",
        "ge_070_cov80": "1",
        "ge_080_cov80": "0",
        "ge_090_cov80": "0",
        "ge_095_cov80": "0",
        "ge_100_cov80": "0",
        "source_csv_line": 274
      },
      "7x2h": {
        "cohort_slot": "47",
        "query_pdb": "7x2h",
        "query_H": "C",
        "query_L": "D",
        "region": "Fv",
        "selection_rule": "max_identity_both_coverage_ge_0.80",
        "comparable_proxy_entries": "9645",
        "cov80_proxy_entries": "7326",
        "nearest_entry_id": "6amj_B_A___row10453",
        "nearest_pdb": "6amj",
        "nearest_H": "B",
        "nearest_L": "A",
        "max_identity": "0.8443396226415094",
        "query_coverage": "0.9298245614035088",
        "target_coverage": "1.0",
        "homology_score": "0.7850877192982456",
        "matches": "179",
        "common_positions": "212",
        "query_positions": "228",
        "target_positions": "212",
        "unconditional_max_identity": "0.8865979381443299",
        "unconditional_query_coverage": "0.42543859649122806",
        "unconditional_target_coverage": "1.0",
        "unconditional_nearest_entry_id": "2bx5__H___row04409",
        "ge_050_cov80": "1",
        "ge_070_cov80": "1",
        "ge_080_cov80": "1",
        "ge_090_cov80": "0",
        "ge_095_cov80": "0",
        "ge_100_cov80": "0",
        "source_csv_line": 280
      },
      "9lra": {
        "cohort_slot": "48",
        "query_pdb": "9lra",
        "query_H": "H",
        "query_L": "L",
        "region": "Fv",
        "selection_rule": "max_identity_both_coverage_ge_0.80",
        "comparable_proxy_entries": "9645",
        "cov80_proxy_entries": "7326",
        "nearest_entry_id": "3iu3_H_L_I__row06351",
        "nearest_pdb": "3iu3",
        "nearest_H": "H",
        "nearest_L": "L",
        "max_identity": "0.8440366972477065",
        "query_coverage": "0.956140350877193",
        "target_coverage": "1.0",
        "homology_score": "0.8070175438596491",
        "matches": "184",
        "common_positions": "218",
        "query_positions": "228",
        "target_positions": "218",
        "unconditional_max_identity": "0.8571428571428571",
        "unconditional_query_coverage": "0.09210526315789473",
        "unconditional_target_coverage": "1.0",
        "unconditional_nearest_entry_id": "1oau_I____row12140",
        "ge_050_cov80": "1",
        "ge_070_cov80": "1",
        "ge_080_cov80": "1",
        "ge_090_cov80": "0",
        "ge_095_cov80": "0",
        "ge_100_cov80": "0",
        "source_csv_line": 286
      },
      "9ncd": {
        "cohort_slot": "49",
        "query_pdb": "9ncd",
        "query_H": "H",
        "query_L": "L",
        "region": "Fv",
        "selection_rule": "max_identity_both_coverage_ge_0.80",
        "comparable_proxy_entries": "9645",
        "cov80_proxy_entries": "7326",
        "nearest_entry_id": "7ws7_K_J___row06856",
        "nearest_pdb": "7ws7",
        "nearest_H": "K",
        "nearest_L": "J",
        "max_identity": "0.7533632286995515",
        "query_coverage": "1.0",
        "target_coverage": "0.9695652173913043",
        "homology_score": "0.7304347826086957",
        "matches": "168",
        "common_positions": "223",
        "query_positions": "223",
        "target_positions": "230",
        "unconditional_max_identity": "0.776595744680851",
        "unconditional_query_coverage": "0.42152466367713004",
        "unconditional_target_coverage": "0.9690721649484536",
        "unconditional_nearest_entry_id": "2bx5__H___row04409",
        "ge_050_cov80": "1",
        "ge_070_cov80": "1",
        "ge_080_cov80": "0",
        "ge_090_cov80": "0",
        "ge_095_cov80": "0",
        "ge_100_cov80": "0",
        "source_csv_line": 292
      },
      "8z3a": {
        "cohort_slot": "50",
        "query_pdb": "8z3a",
        "query_H": "H",
        "query_L": "L",
        "region": "Fv",
        "selection_rule": "max_identity_both_coverage_ge_0.80",
        "comparable_proxy_entries": "9645",
        "cov80_proxy_entries": "7328",
        "nearest_entry_id": "3mxw_H_L_A__row11478",
        "nearest_pdb": "3mxw",
        "nearest_H": "H",
        "nearest_L": "L",
        "max_identity": "1.0",
        "query_coverage": "1.0",
        "target_coverage": "1.0",
        "homology_score": "1.0",
        "matches": "225",
        "common_positions": "225",
        "query_positions": "225",
        "target_positions": "225",
        "unconditional_max_identity": "1.0",
        "unconditional_query_coverage": "1.0",
        "unconditional_target_coverage": "1.0",
        "unconditional_nearest_entry_id": "3mxw_H_L_A__row11478",
        "ge_050_cov80": "1",
        "ge_070_cov80": "1",
        "ge_080_cov80": "1",
        "ge_090_cov80": "1",
        "ge_095_cov80": "1",
        "ge_100_cov80": "1",
        "source_csv_line": 298
      }
    },
    "limit": "SAbDab reconstructable potential-training proxy; exact historical checkpoint membership unavailable. Proxy hits are not confirmed training exposure and no hit does not prove disjointness."
  },
  "summaries": {
    "all": {
      "normalized_overlap_a2_per_atom": {
        "metric": "normalized_overlap_a2_per_atom",
        "stratum": "all",
        "cases": 3600,
        "complexes": 50,
        "joint_mean": 0.2616127815552224,
        "unary_mean": 0.32734444478866126,
        "effect_joint_minus_unary": -0.0657316632334389,
        "ci95": [
          -0.07845614744860736,
          -0.05400822015832796
        ],
        "ci_source": "archived results/diffab/main/endpoint_summary.csv:2",
        "case_delta_negative": 1070,
        "case_delta_zero": 2416,
        "case_delta_positive": 114,
        "complex_deltas": {
          "7quh": -0.02834004065868194,
          "7txw": -0.1232158612297096,
          "7ul0": -0.07272418648415618,
          "7wn2": -0.03997867716720714,
          "7x2h": -0.00744748667240323,
          "7ycn": -0.018878746009610033,
          "7zqt": -0.1179207623589768,
          "8acf": -0.18963399335274878,
          "8b7h": -0.05250338563293255,
          "8bse": -0.051589122930817084,
          "8cwi": -0.10226365547950765,
          "8cwk": -0.03393872335121376,
          "8dxu": -0.17038465792140794,
          "8ee1": -0.021531415536323015,
          "8eoo": -0.10475347583312031,
          "8hn6": -0.07140182500443601,
          "8jeo": -0.049602848038039875,
          "8qrg": -0.02295414360711505,
          "8rwb": -0.0346949969489567,
          "8sdg": -0.04235893586384165,
          "8sja": -0.06284956491714451,
          "8tfl": -0.059528450767322764,
          "8ts0": -0.07291648881302507,
          "8tuz": -0.03966457305771229,
          "8u08": -0.03509233474837979,
          "8v5q": -0.048245201037159485,
          "8vvl": -0.07747333964883787,
          "8w84": -0.010631322932054092,
          "8w86": -0.046070371354009584,
          "8ykt": -0.0774372912782648,
          "8yxi": -0.06201847371901334,
          "8z3a": -0.08433144473637157,
          "9bdi": -0.019413006145858634,
          "9c1s": -0.04028727529174908,
          "9cmc": -0.12680417824899448,
          "9dq4": -0.0981825202673174,
          "9fm0": -0.04223442047389719,
          "9gvn": -0.053489216696988334,
          "9hi4": -0.13198777916296295,
          "9jd1": -0.11963698759630789,
          "9jno": -0.04136753457322237,
          "9lra": -0.09251412879400395,
          "9ml8": -0.04472578063360414,
          "9mnu": -0.03485454291073661,
          "9ncd": -0.11608776096476325,
          "9npi": -0.02308312449006004,
          "9o3d": -0.014142484625397078,
          "9pd2": -0.015594163274878114,
          "9sg2": -0.18148951195889657,
          "9y0a": -0.058312948471806236
        }
      },
      "clashscore_per_1000": {
        "metric": "clashscore_per_1000",
        "stratum": "all",
        "cases": 3600,
        "complexes": 50,
        "joint_mean": 282.8594003263707,
        "unary_mean": 320.73292574471293,
        "effect_joint_minus_unary": -37.87352541834222,
        "ci95": [
          -44.410927348279024,
          -31.64309894305512
        ],
        "ci_source": "archived results/diffab/main/endpoint_summary.csv:3",
        "case_delta_negative": 1029,
        "case_delta_zero": 2458,
        "case_delta_positive": 113,
        "complex_deltas": {
          "7quh": -20.3345650698475,
          "7txw": -72.29351718493052,
          "7ul0": -43.91114333662189,
          "7wn2": -26.284530393399432,
          "7x2h": -5.487521360820406,
          "7ycn": -14.853962477750262,
          "7zqt": -58.79105922455613,
          "8acf": -110.41755388199577,
          "8b7h": -30.82178938167139,
          "8bse": -34.175602446721236,
          "8cwi": -59.07583090135414,
          "8cwk": -30.161926396877295,
          "8dxu": -85.33270971857019,
          "8ee1": -12.096127946049485,
          "8eoo": -65.14455953089397,
          "8hn6": -37.616276265861195,
          "8jeo": -35.051186242679634,
          "8qrg": -13.49362267621279,
          "8rwb": -18.113805802985794,
          "8sdg": -22.423708033647124,
          "8sja": -35.8979546536257,
          "8tfl": -41.254940148625415,
          "8ts0": -58.710332464098755,
          "8tuz": -23.96442286152522,
          "8u08": -18.45945610432296,
          "8v5q": -25.854234701165485,
          "8vvl": -41.34509535883522,
          "8w84": -6.320905469456252,
          "8w86": -28.03001002679476,
          "8ykt": -38.225455696532414,
          "8yxi": -43.743598259643235,
          "8z3a": -51.95293952686862,
          "9bdi": -13.95856007809963,
          "9c1s": -26.708719404917026,
          "9cmc": -72.52321819261365,
          "9dq4": -49.91060720035111,
          "9fm0": -23.34997538820294,
          "9gvn": -38.68077968595288,
          "9hi4": -64.57488853533843,
          "9jd1": -49.64008245913581,
          "9jno": -29.518649930112172,
          "9lra": -60.626688490418424,
          "9ml8": -21.070935383295062,
          "9mnu": -25.69294823945923,
          "9ncd": -50.81412209051257,
          "9npi": -9.370039642679972,
          "9o3d": -6.975884475652683,
          "9pd2": -10.91325317617153,
          "9sg2": -95.01456738849568,
          "9y0a": -34.692007610761976
        }
      },
      "max_overlap_a": {
        "metric": "max_overlap_a",
        "stratum": "all",
        "cases": 3600,
        "complexes": 50,
        "joint_mean": 1.236854070322348,
        "unary_mean": 1.3998627379918096,
        "effect_joint_minus_unary": -0.16300866766946182,
        "ci95": [
          -0.1956918147446558,
          -0.13272318779455758
        ],
        "ci_source": "archived results/diffab/main/endpoint_summary.csv:4",
        "case_delta_negative": 696,
        "case_delta_zero": 2883,
        "case_delta_positive": 21,
        "complex_deltas": {
          "7quh": -0.08020389164778084,
          "7txw": -0.3570463389413637,
          "7ul0": -0.31393813073127,
          "7wn2": -0.10244924794882647,
          "7x2h": -0.05101167302338486,
          "7ycn": -0.07840920855696826,
          "7zqt": -0.21253731233797574,
          "8acf": -0.3977402087445003,
          "8b7h": -0.10944076814437609,
          "8bse": -0.09339800876123526,
          "8cwi": -0.324612822215348,
          "8cwk": -0.12225016827424875,
          "8dxu": -0.3793751471239459,
          "8ee1": -0.07072956165652691,
          "8eoo": -0.2275165321138647,
          "8hn6": -0.07037125139334406,
          "8jeo": -0.11831785373253806,
          "8qrg": -0.07977849011960214,
          "8rwb": -0.1816811293401932,
          "8sdg": -0.08495970023235123,
          "8sja": -0.1930851822492978,
          "8tfl": -0.1409905679490907,
          "8ts0": -0.19014256510000999,
          "8tuz": -0.11177228076239297,
          "8u08": -0.08023913705984279,
          "8v5q": -0.0918011964362178,
          "8vvl": -0.1909753863811077,
          "8w84": -0.02547808020709534,
          "8w86": -0.061633469988335264,
          "8ykt": -0.14370468206462542,
          "8yxi": -0.15548007548875842,
          "8z3a": -0.15340489995257428,
          "9bdi": -0.04246178042449924,
          "9c1s": -0.1147073865313298,
          "9cmc": -0.3487686986458604,
          "9dq4": -0.18499280354919492,
          "9fm0": -0.12179824897826069,
          "9gvn": -0.12003716606460106,
          "9hi4": -0.37376143408738943,
          "9jd1": -0.37271120816733183,
          "9jno": -0.11954102164608872,
          "9lra": -0.29153070674885284,
          "9ml8": -0.10760418949040755,
          "9mnu": -0.0588050154162277,
          "9ncd": -0.19159233981563636,
          "9npi": -0.0013050016343337338,
          "9o3d": -0.054657142602916715,
          "9pd2": -0.07999297795159244,
          "9sg2": -0.4693239223291184,
          "9y0a": -0.10236737071045535
        }
      },
      "min_distance_a": {
        "metric": "min_distance_a",
        "stratum": "all",
        "cases": 3600,
        "complexes": 50,
        "joint_mean": 1.9328818869216027,
        "unary_mean": 1.7963113436972546,
        "effect_joint_minus_unary": 0.13657054322434833,
        "ci95": [
          0.10999088275101251,
          0.16617079387727915
        ],
        "ci_source": "archived results/diffab/main/endpoint_summary.csv:5",
        "case_delta_negative": 25,
        "case_delta_zero": 2946,
        "case_delta_positive": 629,
        "complex_deltas": {
          "7quh": 0.06751776877088765,
          "7txw": 0.3139849227779552,
          "7ul0": 0.285708652990849,
          "7wn2": 0.07905819907726669,
          "7x2h": 0.038527732426099304,
          "7ycn": 0.0620369927378699,
          "7zqt": 0.16423366925709543,
          "8acf": 0.3525173141543664,
          "8b7h": 0.10235391807402713,
          "8bse": 0.0730769038311129,
          "8cwi": 0.2587110449156051,
          "8cwk": 0.09407947821710191,
          "8dxu": 0.3265142243524258,
          "8ee1": 0.05906289498986025,
          "8eoo": 0.20113770744398143,
          "8hn6": 0.06495435045427761,
          "8jeo": 0.09386947767372486,
          "8qrg": 0.06619100177748166,
          "8rwb": 0.17747849229347476,
          "8sdg": 0.07370799313360754,
          "8sja": 0.1794112416151764,
          "8tfl": 0.11678151984939161,
          "8ts0": 0.11435612483993622,
          "8tuz": 0.08441903262968786,
          "8u08": 0.06448431394914242,
          "8v5q": 0.07391245910393657,
          "8vvl": 0.16255276785852543,
          "8w84": 0.01691358570161929,
          "8w86": 0.05414102298432385,
          "8ykt": 0.1174902555599033,
          "8yxi": 0.12033574421063047,
          "8z3a": 0.12972666071491945,
          "9bdi": 0.028029593671214777,
          "9c1s": 0.10208887701970301,
          "9cmc": 0.29738233665551433,
          "9dq4": 0.15277221317595713,
          "9fm0": 0.10639774526409534,
          "9gvn": 0.07953803439991537,
          "9hi4": 0.3118279413933659,
          "9jd1": 0.3202171760339929,
          "9jno": 0.07925088630772363,
          "9lra": 0.24139433035694902,
          "9ml8": 0.08529740538997466,
          "9mnu": 0.04418172042920495,
          "9ncd": 0.15548905937210844,
          "9npi": -0.003181853520290192,
          "9o3d": 0.044652387526244536,
          "9pd2": 0.07080773290568604,
          "9sg2": 0.43364895033277545,
          "9y0a": 0.08948515613701666
        }
      },
      "raw_total_clash_count": {
        "metric": "raw_total_clash_count",
        "stratum": "all",
        "cases": 3600,
        "complexes": 50,
        "joint_mean": 23.309444444444445,
        "unary_mean": 26.147499999999994,
        "effect_joint_minus_unary": -2.8380555555555556,
        "ci95": [
          -3.3244444444444445,
          -2.376666666666667
        ],
        "ci_source": "archived structured_results/size_confounding/stratified_endpoint_summary.csv:2",
        "case_delta_negative": 951,
        "case_delta_zero": 2581,
        "case_delta_positive": 68,
        "complex_deltas": {
          "7quh": -1.4444444444444444,
          "7txw": -8.055555555555555,
          "7ul0": -2.8333333333333335,
          "7wn2": -1.9305555555555556,
          "7x2h": -0.5694444444444444,
          "7ycn": -1.0,
          "7zqt": -3.7222222222222223,
          "8acf": -6.763888888888889,
          "8b7h": -2.138888888888889,
          "8bse": -2.3333333333333335,
          "8cwi": -3.7916666666666665,
          "8cwk": -2.4305555555555554,
          "8dxu": -5.986111111111111,
          "8ee1": -0.7638888888888888,
          "8eoo": -3.9027777777777777,
          "8hn6": -2.8055555555555554,
          "8jeo": -3.486111111111111,
          "8qrg": -0.9305555555555556,
          "8rwb": -0.875,
          "8sdg": -1.9583333333333333,
          "8sja": -2.513888888888889,
          "8tfl": -2.6944444444444446,
          "8ts0": -4.944444444444445,
          "8tuz": -2.236111111111111,
          "8u08": -1.7638888888888888,
          "8v5q": -2.486111111111111,
          "8vvl": -2.4166666666666665,
          "8w84": -0.5277777777777778,
          "8w86": -1.7361111111111112,
          "8ykt": -2.7916666666666665,
          "8yxi": -2.875,
          "8z3a": -3.9444444444444446,
          "9bdi": -1.7777777777777777,
          "9c1s": -1.7777777777777777,
          "9cmc": -5.833333333333333,
          "9dq4": -3.375,
          "9fm0": -1.5555555555555556,
          "9gvn": -3.4027777777777777,
          "9hi4": -5.041666666666667,
          "9jd1": -3.9166666666666665,
          "9jno": -2.5833333333333335,
          "9lra": -4.277777777777778,
          "9ml8": -2.2083333333333335,
          "9mnu": -3.013888888888889,
          "9ncd": -3.2777777777777777,
          "9npi": -1.1111111111111112,
          "9o3d": -0.375,
          "9pd2": -0.6527777777777778,
          "9sg2": -6.916666666666667,
          "9y0a": -2.1527777777777777
        }
      },
      "raw_context_clash_count": {
        "metric": "raw_context_clash_count",
        "stratum": "all",
        "cases": 3600,
        "complexes": 50,
        "joint_mean": 16.076666666666668,
        "unary_mean": 15.946944444444446,
        "effect_joint_minus_unary": 0.12972222222222224,
        "ci95": [
          0.08527777777777777,
          0.17611111111111113
        ],
        "ci_source": "archived structured_results/size_confounding/stratified_endpoint_summary.csv:3",
        "case_delta_negative": 100,
        "case_delta_zero": 3247,
        "case_delta_positive": 253,
        "complex_deltas": {
          "7quh": 0.125,
          "7txw": 0.013888888888888888,
          "7ul0": 0.18055555555555555,
          "7wn2": 0.3611111111111111,
          "7x2h": 0.013888888888888888,
          "7ycn": 0.0,
          "7zqt": 0.16666666666666666,
          "8acf": 0.06944444444444445,
          "8b7h": 0.2916666666666667,
          "8bse": 0.013888888888888888,
          "8cwi": 0.18055555555555555,
          "8cwk": -0.027777777777777776,
          "8dxu": 0.1388888888888889,
          "8ee1": 0.1388888888888889,
          "8eoo": 0.041666666666666664,
          "8hn6": 0.041666666666666664,
          "8jeo": 0.18055555555555555,
          "8qrg": 0.09722222222222222,
          "8rwb": 0.06944444444444445,
          "8sdg": 0.2638888888888889,
          "8sja": 0.1111111111111111,
          "8tfl": 0.013888888888888888,
          "8ts0": -0.06944444444444445,
          "8tuz": 0.1388888888888889,
          "8u08": 0.013888888888888888,
          "8v5q": 0.4027777777777778,
          "8vvl": 0.5694444444444444,
          "8w84": 0.041666666666666664,
          "8w86": -0.013888888888888888,
          "8ykt": 0.6666666666666666,
          "8yxi": 0.1388888888888889,
          "8z3a": 0.05555555555555555,
          "9bdi": -0.013888888888888888,
          "9c1s": 0.027777777777777776,
          "9cmc": 0.19444444444444445,
          "9dq4": 0.20833333333333334,
          "9fm0": 0.06944444444444445,
          "9gvn": 0.16666666666666666,
          "9hi4": 0.2638888888888889,
          "9jd1": 0.4027777777777778,
          "9jno": 0.041666666666666664,
          "9lra": 0.05555555555555555,
          "9ml8": 0.3472222222222222,
          "9mnu": 0.05555555555555555,
          "9ncd": 0.08333333333333333,
          "9npi": -0.041666666666666664,
          "9o3d": 0.18055555555555555,
          "9pd2": 0.09722222222222222,
          "9sg2": 0.2638888888888889,
          "9y0a": -0.3472222222222222
        }
      },
      "raw_internal_clash_count": {
        "metric": "raw_internal_clash_count",
        "stratum": "all",
        "cases": 3600,
        "complexes": 50,
        "joint_mean": 7.232777777777777,
        "unary_mean": 10.200555555555555,
        "effect_joint_minus_unary": -2.967777777777777,
        "ci95": [
          -3.4708402777777776,
          -2.503333333333333
        ],
        "ci_source": "archived structured_results/size_confounding/stratified_endpoint_summary.csv:4",
        "case_delta_negative": 965,
        "case_delta_zero": 2591,
        "case_delta_positive": 44,
        "complex_deltas": {
          "7quh": -1.5694444444444444,
          "7txw": -8.069444444444445,
          "7ul0": -3.013888888888889,
          "7wn2": -2.2916666666666665,
          "7x2h": -0.5833333333333334,
          "7ycn": -1.0,
          "7zqt": -3.888888888888889,
          "8acf": -6.833333333333333,
          "8b7h": -2.4305555555555554,
          "8bse": -2.3472222222222223,
          "8cwi": -3.9722222222222223,
          "8cwk": -2.4027777777777777,
          "8dxu": -6.125,
          "8ee1": -0.9027777777777778,
          "8eoo": -3.9444444444444446,
          "8hn6": -2.8472222222222223,
          "8jeo": -3.6666666666666665,
          "8qrg": -1.0277777777777777,
          "8rwb": -0.9444444444444444,
          "8sdg": -2.2222222222222223,
          "8sja": -2.625,
          "8tfl": -2.7083333333333335,
          "8ts0": -4.875,
          "8tuz": -2.375,
          "8u08": -1.7777777777777777,
          "8v5q": -2.888888888888889,
          "8vvl": -2.986111111111111,
          "8w84": -0.5694444444444444,
          "8w86": -1.7222222222222223,
          "8ykt": -3.4583333333333335,
          "8yxi": -3.013888888888889,
          "8z3a": -4.0,
          "9bdi": -1.7638888888888888,
          "9c1s": -1.8055555555555556,
          "9cmc": -6.027777777777778,
          "9dq4": -3.5833333333333335,
          "9fm0": -1.625,
          "9gvn": -3.5694444444444446,
          "9hi4": -5.305555555555555,
          "9jd1": -4.319444444444445,
          "9jno": -2.625,
          "9lra": -4.333333333333333,
          "9ml8": -2.5555555555555554,
          "9mnu": -3.0694444444444446,
          "9ncd": -3.361111111111111,
          "9npi": -1.0694444444444444,
          "9o3d": -0.5555555555555556,
          "9pd2": -0.75,
          "9sg2": -7.180555555555555,
          "9y0a": -1.8055555555555556
        }
      },
      "raw_total_squared_overlap_a2": {
        "metric": "raw_total_squared_overlap_a2",
        "stratum": "all",
        "cases": 3600,
        "complexes": 50,
        "joint_mean": 23.290381701631624,
        "unary_mean": 28.10583128434873,
        "effect_joint_minus_unary": -4.815449582717114,
        "ci95": [
          -5.746156614472326,
          -3.977102000674581
        ],
        "ci_source": "archived structured_results/size_confounding/stratified_endpoint_summary.csv:5",
        "case_delta_negative": 1025,
        "case_delta_zero": 2458,
        "case_delta_positive": 117,
        "complex_deltas": {
          "7quh": -2.1154177645913648,
          "7txw": -14.522480360954043,
          "7ul0": -4.609177886961218,
          "7wn2": -2.990626233371262,
          "7x2h": -0.8222269083518341,
          "7ycn": -1.2820109494053429,
          "7zqt": -6.955933910219276,
          "8acf": -11.464333484342458,
          "8b7h": -3.80866433141614,
          "8bse": -3.3288204366379435,
          "8cwi": -6.384787482530345,
          "8cwk": -2.8330425987590306,
          "8dxu": -11.794606812806864,
          "8ee1": -1.3979387027655563,
          "8eoo": -5.944684608049282,
          "8hn6": -5.096632782937373,
          "8jeo": -4.870167863949392,
          "8qrg": -1.6308951334565076,
          "8rwb": -1.5796848329060618,
          "8sdg": -3.662037391899086,
          "8sja": -4.371273342462071,
          "8tfl": -3.696215706183,
          "8ts0": -6.270563126597221,
          "8tuz": -3.7038422415004066,
          "8u08": -3.235187752452464,
          "8v5q": -4.648473758572679,
          "8vvl": -4.618255079089279,
          "8w84": -0.8787231150785223,
          "8w86": -2.8219394657957246,
          "8ykt": -5.710687255485208,
          "8yxi": -4.0260278959275615,
          "8z3a": -6.377582216414141,
          "9bdi": -2.6459248262996855,
          "9c1s": -2.5266266162181403,
          "9cmc": -10.10970678858691,
          "9dq4": -6.349065769583047,
          "9fm0": -2.6273109655863593,
          "9gvn": -4.516029071288008,
          "9hi4": -9.972556782143236,
          "9jd1": -8.729952075160345,
          "9jno": -3.5935917941096043,
          "9lra": -6.141578538507823,
          "9ml8": -4.494355987716517,
          "9mnu": -4.0479667711354494,
          "9ncd": -7.0516545210287696,
          "9npi": -2.5588079446573855,
          "9o3d": -0.6458788666947458,
          "9pd2": -0.9252028327160815,
          "9sg2": -12.879605071633993,
          "9y0a": -3.5037224809209113
        }
      },
      "raw_context_squared_overlap_a2": {
        "metric": "raw_context_squared_overlap_a2",
        "stratum": "all",
        "cases": 3600,
        "complexes": 50,
        "joint_mean": 17.615444413848813,
        "unary_mean": 17.548680758322845,
        "effect_joint_minus_unary": 0.06676365552596891,
        "ci95": [
          0.025152376281534113,
          0.1091146806375503
        ],
        "ci_source": "archived structured_results/size_confounding/stratified_endpoint_summary.csv:6",
        "case_delta_negative": 349,
        "case_delta_zero": 2731,
        "case_delta_positive": 520,
        "complex_deltas": {
          "7quh": 0.05138358987333624,
          "7txw": 6.242069315230383e-05,
          "7ul0": 0.05776840142388558,
          "7wn2": 0.26786526492401763,
          "7x2h": 0.0010095663898444611,
          "7ycn": 0.011874455907896929,
          "7zqt": 0.07202458703679623,
          "8acf": -0.08181216131968225,
          "8b7h": 0.20878652043450757,
          "8bse": -0.006623335041920429,
          "8cwi": 0.07865455021894123,
          "8cwk": -0.012952203399656685,
          "8dxu": 0.05674264616296148,
          "8ee1": 0.0705057580740834,
          "8eoo": 0.012687101291598283,
          "8hn6": 0.016382115820270368,
          "8jeo": 0.08006499421014969,
          "8qrg": 0.018666316114631286,
          "8rwb": 0.02348606712983603,
          "8sdg": 0.14104989904582793,
          "8sja": 0.030553156579448515,
          "8tfl": 0.011252750111874023,
          "8ts0": -0.014347823509760336,
          "8tuz": 0.028841812633008286,
          "8u08": 0.01539392512444443,
          "8v5q": 0.3570965523183918,
          "8vvl": 0.30416065244452456,
          "8w84": 0.023386059513203158,
          "8w86": -0.007002684067373973,
          "8ykt": 0.6762778367465304,
          "8yxi": 0.059355667803307,
          "8z3a": 0.03377735881805967,
          "9bdi": 0.006522104748492217,
          "9c1s": 0.016557315045777465,
          "9cmc": 0.09197762144981828,
          "9dq4": 0.08869146554149004,
          "9fm0": 0.02295197297782836,
          "9gvn": 0.07642843654999375,
          "9hi4": 0.10825844598258577,
          "9jd1": 0.19614017368140027,
          "9jno": 0.009816344068060166,
          "9lra": 0.035029316793674777,
          "9ml8": 0.33697557751865576,
          "9mnu": 0.03466342946480663,
          "9ncd": 0.03368227926517095,
          "9npi": -0.01129123319417996,
          "9o3d": 0.09559544395150357,
          "9pd2": 0.03542248772495914,
          "9sg2": 0.09277116421474076,
          "9y0a": -0.518381388992468
        }
      },
      "raw_internal_squared_overlap_a2": {
        "metric": "raw_internal_squared_overlap_a2",
        "stratum": "all",
        "cases": 3600,
        "complexes": 50,
        "joint_mean": 5.674937287782809,
        "unary_mean": 10.557150526025891,
        "effect_joint_minus_unary": -4.882213238243082,
        "ci95": [
          -5.800856913391409,
          -4.022584613174871
        ],
        "ci_source": "archived structured_results/size_confounding/stratified_endpoint_summary.csv:7",
        "case_delta_negative": 1024,
        "case_delta_zero": 2492,
        "case_delta_positive": 84,
        "complex_deltas": {
          "7quh": -2.1668013544647007,
          "7txw": -14.522542781647196,
          "7ul0": -4.666946288385104,
          "7wn2": -3.2584914982952795,
          "7x2h": -0.8232364747416789,
          "7ycn": -1.29388540531324,
          "7zqt": -7.027958497256071,
          "8acf": -11.382521323022777,
          "8b7h": -4.017450851850647,
          "8bse": -3.322197101596023,
          "8cwi": -6.463442032749286,
          "8cwk": -2.820090395359374,
          "8dxu": -11.851349458969827,
          "8ee1": -1.4684444608396396,
          "8eoo": -5.95737170934088,
          "8hn6": -5.113014898757644,
          "8jeo": -4.950232858159542,
          "8qrg": -1.6495614495711388,
          "8rwb": -1.6031709000358978,
          "8sdg": -3.803087290944914,
          "8sja": -4.401826499041518,
          "8tfl": -3.7074684562948743,
          "8ts0": -6.25621530308746,
          "8tuz": -3.732684054133416,
          "8u08": -3.2505816775769087,
          "8v5q": -5.005570310891071,
          "8vvl": -4.922415731533804,
          "8w84": -0.9021091745917253,
          "8w86": -2.814936781728351,
          "8ykt": -6.386965092231737,
          "8yxi": -4.085383563730868,
          "8z3a": -6.411359575232201,
          "9bdi": -2.6524469310481775,
          "9c1s": -2.5431839312639184,
          "9cmc": -10.201684410036727,
          "9dq4": -6.437757235124536,
          "9fm0": -2.6502629385641883,
          "9gvn": -4.592457507838002,
          "9hi4": -10.080815228125822,
          "9jd1": -8.926092248841744,
          "9jno": -3.603408138177664,
          "9lra": -6.176607855301496,
          "9ml8": -4.831331565235173,
          "9mnu": -4.082630200600256,
          "9ncd": -7.085336800293941,
          "9npi": -2.547516711463205,
          "9o3d": -0.7414743106462494,
          "9pd2": -0.9606253204410407,
          "9sg2": -12.972376235848733,
          "9y0a": -2.985341091928443
        }
      },
      "sidechain_heavy_atoms": {
        "metric": "sidechain_heavy_atoms",
        "stratum": "all",
        "cases": 3600,
        "complexes": 50,
        "joint_mean": 28.888888888888886,
        "unary_mean": 29.547777777777775,
        "effect_joint_minus_unary": -0.658888888888889,
        "ci95": [
          -0.7838888888888889,
          -0.5408333333333332
        ],
        "ci_source": "archived results/diffab/homology_sensitivity/composition_edit_summary.csv:3",
        "case_delta_negative": 563,
        "case_delta_zero": 2856,
        "case_delta_positive": 181,
        "complex_deltas": {
          "7quh": 0.0,
          "7txw": -1.6527777777777777,
          "7ul0": -0.9722222222222222,
          "7wn2": -0.375,
          "7x2h": -0.2638888888888889,
          "7ycn": -0.375,
          "7zqt": -0.5277777777777778,
          "8acf": -1.7777777777777777,
          "8b7h": -0.5833333333333334,
          "8bse": -0.8611111111111112,
          "8cwi": -0.3472222222222222,
          "8cwk": -0.6527777777777778,
          "8dxu": -1.6111111111111112,
          "8ee1": -0.16666666666666666,
          "8eoo": -1.0416666666666667,
          "8hn6": -0.6944444444444444,
          "8jeo": -0.6527777777777778,
          "8qrg": -0.06944444444444445,
          "8rwb": -0.125,
          "8sdg": -0.2222222222222222,
          "8sja": -0.6666666666666666,
          "8tfl": -0.7083333333333334,
          "8ts0": -1.75,
          "8tuz": -0.9166666666666666,
          "8u08": -0.06944444444444445,
          "8v5q": -0.2638888888888889,
          "8vvl": -0.5138888888888888,
          "8w84": -0.16666666666666666,
          "8w86": -0.4166666666666667,
          "8ykt": -0.6527777777777778,
          "8yxi": -0.2777777777777778,
          "8z3a": -0.9444444444444444,
          "9bdi": -0.5,
          "9c1s": -0.8194444444444444,
          "9cmc": -1.0972222222222223,
          "9dq4": -0.5694444444444444,
          "9fm0": -0.4305555555555556,
          "9gvn": -0.8611111111111112,
          "9hi4": -0.8888888888888888,
          "9jd1": -0.9166666666666666,
          "9jno": -1.0833333333333333,
          "9lra": -1.2638888888888888,
          "9ml8": -0.2638888888888889,
          "9mnu": -1.0694444444444444,
          "9ncd": -0.4166666666666667,
          "9npi": -0.3472222222222222,
          "9o3d": -0.4444444444444444,
          "9pd2": -0.3055555555555556,
          "9sg2": -0.9861111111111112,
          "9y0a": -0.3611111111111111
        }
      },
      "cdr_heavy_atoms": {
        "metric": "cdr_heavy_atoms",
        "stratum": "all",
        "cases": 3600,
        "complexes": 50,
        "joint_mean": 64.99555555555555,
        "unary_mean": 65.65444444444444,
        "effect_joint_minus_unary": -0.658888888888889,
        "ci95": [
          -0.7833333333333333,
          -0.5416666666666666
        ],
        "ci_source": "archived results/diffab/homology_sensitivity/composition_edit_summary.csv:4",
        "case_delta_negative": 563,
        "case_delta_zero": 2856,
        "case_delta_positive": 181,
        "complex_deltas": {
          "7quh": 0.0,
          "7txw": -1.6527777777777777,
          "7ul0": -0.9722222222222222,
          "7wn2": -0.375,
          "7x2h": -0.2638888888888889,
          "7ycn": -0.375,
          "7zqt": -0.5277777777777778,
          "8acf": -1.7777777777777777,
          "8b7h": -0.5833333333333334,
          "8bse": -0.8611111111111112,
          "8cwi": -0.3472222222222222,
          "8cwk": -0.6527777777777778,
          "8dxu": -1.6111111111111112,
          "8ee1": -0.16666666666666666,
          "8eoo": -1.0416666666666667,
          "8hn6": -0.6944444444444444,
          "8jeo": -0.6527777777777778,
          "8qrg": -0.06944444444444445,
          "8rwb": -0.125,
          "8sdg": -0.2222222222222222,
          "8sja": -0.6666666666666666,
          "8tfl": -0.7083333333333334,
          "8ts0": -1.75,
          "8tuz": -0.9166666666666666,
          "8u08": -0.06944444444444445,
          "8v5q": -0.2638888888888889,
          "8vvl": -0.5138888888888888,
          "8w84": -0.16666666666666666,
          "8w86": -0.4166666666666667,
          "8ykt": -0.6527777777777778,
          "8yxi": -0.2777777777777778,
          "8z3a": -0.9444444444444444,
          "9bdi": -0.5,
          "9c1s": -0.8194444444444444,
          "9cmc": -1.0972222222222223,
          "9dq4": -0.5694444444444444,
          "9fm0": -0.4305555555555556,
          "9gvn": -0.8611111111111112,
          "9hi4": -0.8888888888888888,
          "9jd1": -0.9166666666666666,
          "9jno": -1.0833333333333333,
          "9lra": -1.2638888888888888,
          "9ml8": -0.2638888888888889,
          "9mnu": -1.0694444444444444,
          "9ncd": -0.4166666666666667,
          "9npi": -0.3472222222222222,
          "9o3d": -0.4444444444444444,
          "9pd2": -0.3055555555555556,
          "9sg2": -0.9861111111111112,
          "9y0a": -0.3611111111111111
        }
      },
      "base_composite_energy": {
        "metric": "base_composite_energy",
        "stratum": "all",
        "cases": 3600,
        "complexes": 50,
        "joint_mean": 18.373556940620002,
        "unary_mean": 18.319815579441997,
        "effect_joint_minus_unary": 0.053741361178009275,
        "ci95": [
          0.043986215087068445,
          0.06442398474729222
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 4241863533,
        "case_delta_negative": 257,
        "case_delta_zero": 2838,
        "case_delta_positive": 505,
        "complex_deltas": {
          "7quh": 0.05234827753133161,
          "7txw": 0.06921764952888676,
          "7ul0": 0.05301098928704853,
          "7wn2": 0.0341035978459519,
          "7x2h": 0.0032714458549253735,
          "7ycn": 0.017987059357808817,
          "7zqt": 0.05075824828073867,
          "8acf": 0.1457504256870802,
          "8b7h": 0.055183591980981744,
          "8bse": 0.04599127023518654,
          "8cwi": 0.04202270800055209,
          "8cwk": 0.09204269021455261,
          "8dxu": 0.06714319954811256,
          "8ee1": -0.016135145207157864,
          "8eoo": 0.07522957544688971,
          "8hn6": 0.03225747109749576,
          "8jeo": 0.06781939029933974,
          "8qrg": 0.02916369505797816,
          "8rwb": 0.021374338599183165,
          "8sdg": 0.026874373699053815,
          "8sja": 0.08753198010766178,
          "8tfl": 0.05417690995078769,
          "8ts0": 0.1812036465731104,
          "8tuz": 0.02528828613089873,
          "8u08": 0.0182209130469536,
          "8v5q": 0.041710809406755214,
          "8vvl": 0.09291613521107234,
          "8w84": 0.02540957522542437,
          "8w86": 0.023631652417732314,
          "8ykt": 0.09873970442132249,
          "8yxi": 0.02028687448244584,
          "8z3a": 0.02312169345844015,
          "9bdi": 0.00518531053640952,
          "9c1s": 0.05864107802996816,
          "9cmc": 0.1062339306983789,
          "9dq4": 0.0565199273690789,
          "9fm0": 0.08100950406381635,
          "9gvn": 0.06577390947131447,
          "9hi4": 0.07654143668637246,
          "9jd1": 0.033542515278961904,
          "9jno": 0.07289727470915427,
          "9lra": 0.10725152149379485,
          "9ml8": 0.0076945959434757925,
          "9mnu": 0.0718209017338041,
          "9ncd": 0.08425676113682488,
          "9npi": 0.013483456966454414,
          "9o3d": 0.0276756668548442,
          "9pd2": 0.03378401531452026,
          "9sg2": 0.09773296874804453,
          "9y0a": 0.029370251086700685
        }
      },
      "full_candidate_energy": {
        "metric": "full_candidate_energy",
        "stratum": "all",
        "cases": 3600,
        "complexes": 50,
        "joint_mean": 69.01860528832047,
        "unary_mean": 97.97434204924262,
        "effect_joint_minus_unary": -28.95573676092214,
        "ci95": [
          -33.73315369344595,
          -24.430849431338014
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 1292712662,
        "case_delta_negative": 1181,
        "case_delta_zero": 2416,
        "case_delta_positive": 3,
        "complex_deltas": {
          "7quh": -14.205794909811289,
          "7txw": -76.86140017149566,
          "7ul0": -30.176862914088474,
          "7wn2": -19.723710549606817,
          "7x2h": -7.753917965743566,
          "7ycn": -9.065709430991385,
          "7zqt": -37.8871245162012,
          "8acf": -60.831674897177244,
          "8b7h": -26.618153209680756,
          "8bse": -22.393402173328575,
          "8cwi": -41.21889745554485,
          "8cwk": -21.594544332299137,
          "8dxu": -58.1353963233069,
          "8ee1": -10.520529225606206,
          "8eoo": -30.54996000366518,
          "8hn6": -26.544180510158736,
          "8jeo": -36.36042875885133,
          "8qrg": -13.661258942033804,
          "8rwb": -12.411639332657927,
          "8sdg": -22.057614740149013,
          "8sja": -28.972933210764268,
          "8tfl": -22.938181291239843,
          "8ts0": -39.89245667291594,
          "8tuz": -21.643473541306815,
          "8u08": -20.91627945518178,
          "8v5q": -30.170351897576047,
          "8vvl": -24.817580938325577,
          "8w84": -5.933312813035705,
          "8w86": -19.306636920123356,
          "8ykt": -31.44788078800859,
          "8yxi": -23.410157661517264,
          "8z3a": -40.40449580755984,
          "9bdi": -16.503935281418954,
          "9c1s": -16.068738124897532,
          "9cmc": -57.98713248551181,
          "9dq4": -41.506853447949894,
          "9fm0": -16.00309333574633,
          "9gvn": -31.830878627446182,
          "9hi4": -52.31331117637907,
          "9jd1": -51.34224019257249,
          "9jno": -21.846772920706467,
          "9lra": -38.78554486767693,
          "9ml8": -30.365053152099602,
          "9mnu": -30.884428495392942,
          "9ncd": -35.1848124172416,
          "9npi": -11.6117979641441,
          "9o3d": -5.831308201891006,
          "9pd2": -8.627829230309263,
          "9sg2": -76.51440067892464,
          "9y0a": -16.152766085845403
        }
      },
      "base_composite_energy_per_residue": {
        "metric": "base_composite_energy_per_residue",
        "stratum": "all",
        "cases": 3600,
        "complexes": 50,
        "joint_mean": 1.989967683751913,
        "unary_mean": 1.9838666339578324,
        "effect_joint_minus_unary": 0.006101049794080434,
        "ci95": [
          0.004848779461460891,
          0.007432560076563059
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 1399124093,
        "case_delta_negative": 257,
        "case_delta_zero": 2838,
        "case_delta_positive": 505,
        "complex_deltas": {
          "7quh": 0.0053934412418178606,
          "7txw": 0.005087953475915825,
          "7ul0": 0.006572793548827015,
          "7wn2": 0.0037074510201454505,
          "7x2h": 0.0002450637692553776,
          "7ycn": 0.0016088615754097245,
          "7zqt": 0.005915711951813766,
          "8acf": 0.018772378748880478,
          "8b7h": 0.005430196253196508,
          "8bse": 0.0061982657558860505,
          "8cwi": 0.005962799922065548,
          "8cwk": 0.011120769058285566,
          "8dxu": 0.007656477858373373,
          "8ee1": -0.0017129850902369754,
          "8eoo": 0.009671065799871632,
          "8hn6": 0.003531228666137044,
          "8jeo": 0.0051740227324448,
          "8qrg": 0.0031762271653521185,
          "8rwb": 0.0023126888268341916,
          "8sdg": 0.0023143692284178724,
          "8sja": 0.011098000062912759,
          "8tfl": 0.007344484242755396,
          "8ts0": 0.022614245434476002,
          "8tuz": 0.0025465405048934863,
          "8u08": 0.0010472323272864353,
          "8v5q": 0.004321683698297326,
          "8vvl": 0.011549414505261611,
          "8w84": 0.0023064869080065306,
          "8w86": 0.0028630186978121828,
          "8ykt": 0.012042248414718234,
          "8yxi": 0.003156550596995116,
          "8z3a": 0.0028081820504290236,
          "9bdi": 5.164430948465896e-05,
          "9c1s": 0.00678848164197658,
          "9cmc": 0.011488055696308393,
          "9dq4": 0.0063010960206583665,
          "9fm0": 0.008550195910455301,
          "9gvn": 0.005316861311701193,
          "9hi4": 0.008464973818958903,
          "9jd1": 0.004654852456077481,
          "9jno": 0.008636467345992181,
          "9lra": 0.013328682688292527,
          "9ml8": -0.0003433619586972963,
          "9mnu": 0.004857093005026212,
          "9ncd": 0.011144705773756067,
          "9npi": 0.0011972292062518955,
          "9o3d": 0.0041230023491266275,
          "9pd2": 0.004520796490046497,
          "9sg2": 0.010029774970963634,
          "9y0a": 0.00410506971510514
        }
      },
      "changed_rate_vs_generator": {
        "metric": "changed_rate_vs_generator",
        "stratum": "all",
        "cases": 3600,
        "complexes": 50,
        "joint_mean": 0.3020792643268133,
        "unary_mean": 0.29573670354246334,
        "effect_joint_minus_unary": 0.006342560784350001,
        "ci95": [
          0.0043960447374203505,
          0.00836242721625687
        ],
        "ci_source": "archived results/diffab/homology_sensitivity/composition_edit_summary.csv:5",
        "case_delta_negative": 133,
        "case_delta_zero": 3112,
        "case_delta_positive": 355,
        "complex_deltas": {
          "7quh": -0.00023148148148148106,
          "7txw": 0.00749559082892416,
          "7ul0": 0.0023809523809523825,
          "7wn2": -0.002289377289377292,
          "7x2h": 0.0001942501942501954,
          "7ycn": -0.001068376068376066,
          "7zqt": 0.006333172999839667,
          "8acf": 0.027094356261022925,
          "8b7h": 0.007883014316837847,
          "8bse": 0.004128587461920794,
          "8cwi": 0.011503928170594837,
          "8cwk": 0.017351090267756934,
          "8dxu": 0.008086820586820583,
          "8ee1": 0.00044091710758377347,
          "8eoo": 0.01558641975308642,
          "8hn6": 0.0033670033670033673,
          "8jeo": 0.006263616557734206,
          "8qrg": 0.008134920634920634,
          "8rwb": 0.004607583774250438,
          "8sdg": 0.007660742035742036,
          "8sja": 0.009479717813051146,
          "8tfl": 0.0057870370370370385,
          "8ts0": 0.02525869192535859,
          "8tuz": 0.011740574240574238,
          "8u08": 0.0020833333333333346,
          "8v5q": -0.009670075295075294,
          "8vvl": 0.003306878306878303,
          "8w84": 0.00637140637140637,
          "8w86": 0.006020021645021644,
          "8ykt": 0.0064352314352314356,
          "8yxi": 0.007275132275132277,
          "8z3a": 0.0025252525252525276,
          "9bdi": 0.006024531024531024,
          "9c1s": 0.007475048100048102,
          "9cmc": -0.00552524250440917,
          "9dq4": -0.0012676366843033472,
          "9fm0": 0.010351531184864517,
          "9gvn": 0.008410670665572627,
          "9hi4": -0.005081569664902995,
          "9jd1": 0.004628781712115046,
          "9jno": 0.0074502023031434795,
          "9lra": 0.016534391534391533,
          "9ml8": -0.00980701624083977,
          "9mnu": 0.01728670634920635,
          "9ncd": 0.014109347442680775,
          "9npi": 0.005704018204018204,
          "9o3d": 0.008928571428571432,
          "9pd2": 0.006824194324194322,
          "9sg2": 0.006181106701940034,
          "9y0a": 0.007363469863469864
        }
      },
      "native_edit_rate": {
        "metric": "native_edit_rate",
        "stratum": "all",
        "cases": 3600,
        "complexes": 50,
        "joint_mean": 0.5740989001466942,
        "unary_mean": 0.5711073686888637,
        "effect_joint_minus_unary": 0.002991531457830477,
        "ci95": [
          0.0015103940279491755,
          0.004486319300933272
        ],
        "ci_source": "archived results/diffab/homology_sensitivity/composition_edit_summary.csv:6",
        "case_delta_negative": 145,
        "case_delta_zero": 3213,
        "case_delta_positive": 242,
        "complex_deltas": {
          "7quh": -0.0007936507936507908,
          "7txw": 0.007109788359788359,
          "7ul0": -0.0017857142857142809,
          "7wn2": -3.391670058336944e-05,
          "7x2h": 0.00233100233100233,
          "7ycn": 0.011562203228869895,
          "7zqt": -0.0011022927689594364,
          "8acf": 0.0031746031746031703,
          "8b7h": 0.0024363912231559295,
          "8bse": 0.0036275452942119615,
          "8cwi": -0.003156565656565659,
          "8cwk": 0.001262626262626263,
          "8dxu": 0.0028721278721278703,
          "8ee1": 0.002028218694885362,
          "8eoo": 0.014199226699226698,
          "8hn6": 0.007435465768799104,
          "8jeo": -0.003858024691358025,
          "8qrg": 0.0027777777777777788,
          "8rwb": 0.00473985890652557,
          "8sdg": 0.0018575174825174842,
          "8sja": 0.009043811127144459,
          "8tfl": -0.003472222222222222,
          "8ts0": 0.007215007215007212,
          "8tuz": 0.004162504162504162,
          "8u08": 0.0009259259259259257,
          "8v5q": -0.006186406186406186,
          "8vvl": 0.007936507936507936,
          "8w84": 0.003914141414141416,
          "8w86": 0.008019179894179893,
          "8ykt": 0.01304898804898805,
          "8yxi": 0.0013127304793971496,
          "8z3a": -0.0012566137566137568,
          "9bdi": 0.008423520923520923,
          "9c1s": 0.00954184704184704,
          "9cmc": 0.004643408289241623,
          "9dq4": -0.0004960317460317473,
          "9fm0": 0.011283469616802953,
          "9gvn": 0.004226673834516974,
          "9hi4": 0.006183862433862434,
          "9jd1": 0.001036155202821872,
          "9jno": -0.0007262164124909212,
          "9lra": 0.015487213403880071,
          "9ml8": -0.005152629233511586,
          "9mnu": -0.0009837962962962975,
          "9ncd": 0.0059523809523809555,
          "9npi": -0.0012626262626262647,
          "9o3d": 0.003577441077441077,
          "9pd2": 0.002314814814814816,
          "9sg2": -0.007244819223985887,
          "9y0a": -0.00857583774250441
        }
      },
      "glycine_count": {
        "metric": "glycine_count",
        "stratum": "all",
        "cases": 3600,
        "complexes": 50,
        "joint_mean": 1.645,
        "unary_mean": 1.6175,
        "effect_joint_minus_unary": 0.027500000000000004,
        "ci95": [
          0.015277777777777779,
          0.04
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 459753782,
        "case_delta_negative": 93,
        "case_delta_zero": 3315,
        "case_delta_positive": 192,
        "complex_deltas": {
          "7quh": -0.06944444444444445,
          "7txw": 0.06944444444444445,
          "7ul0": 0.09722222222222222,
          "7wn2": -0.013888888888888888,
          "7x2h": 0.027777777777777776,
          "7ycn": 0.013888888888888888,
          "7zqt": 0.013888888888888888,
          "8acf": 0.1388888888888889,
          "8b7h": 0.013888888888888888,
          "8bse": 0.09722222222222222,
          "8cwi": -0.027777777777777776,
          "8cwk": 0.0,
          "8dxu": 0.041666666666666664,
          "8ee1": 0.027777777777777776,
          "8eoo": -0.041666666666666664,
          "8hn6": 0.06944444444444445,
          "8jeo": -0.027777777777777776,
          "8qrg": 0.013888888888888888,
          "8rwb": 0.0,
          "8sdg": 0.013888888888888888,
          "8sja": 0.041666666666666664,
          "8tfl": 0.013888888888888888,
          "8ts0": 0.08333333333333333,
          "8tuz": 0.05555555555555555,
          "8u08": -0.041666666666666664,
          "8v5q": -0.05555555555555555,
          "8vvl": 0.0,
          "8w84": 0.0,
          "8w86": 0.041666666666666664,
          "8ykt": 0.0,
          "8yxi": 0.0,
          "8z3a": 0.06944444444444445,
          "9bdi": 0.027777777777777776,
          "9c1s": 0.041666666666666664,
          "9cmc": 0.05555555555555555,
          "9dq4": 0.041666666666666664,
          "9fm0": 0.0,
          "9gvn": 0.027777777777777776,
          "9hi4": -0.013888888888888888,
          "9jd1": 0.05555555555555555,
          "9jno": 0.041666666666666664,
          "9lra": 0.1111111111111111,
          "9ml8": 0.041666666666666664,
          "9mnu": 0.06944444444444445,
          "9ncd": -0.027777777777777776,
          "9npi": 0.041666666666666664,
          "9o3d": 0.08333333333333333,
          "9pd2": 0.05555555555555555,
          "9sg2": 0.08333333333333333,
          "9y0a": -0.027777777777777776
        }
      },
      "aa_hamming_rate": {
        "metric": "aa_hamming_rate",
        "stratum": "all",
        "cases": 3600,
        "complexes": 50,
        "joint_mean": 0.030256923926654314,
        "unary_mean": 0.0,
        "effect_joint_minus_unary": 0.030256923926654314,
        "ci95": [
          0.026871369390073438,
          0.03369844923368207
        ],
        "ci_source": "archived results/diffab/homology_sensitivity/composition_edit_summary.csv:2",
        "case_delta_negative": 0,
        "case_delta_zero": 2838,
        "case_delta_positive": 762,
        "complex_deltas": {
          "7quh": 0.021252204585537917,
          "7txw": 0.047949735449735444,
          "7ul0": 0.03392857142857143,
          "7wn2": 0.030830280830280832,
          "7x2h": 0.005536130536130537,
          "7ycn": 0.01659883326549993,
          "7zqt": 0.011664261664261663,
          "8acf": 0.06410934744268076,
          "8b7h": 0.029059679427326488,
          "8bse": 0.0234688151354818,
          "8cwi": 0.02955397226230559,
          "8cwk": 0.025563171396504727,
          "8dxu": 0.04592629592629592,
          "8ee1": 0.017680776014109348,
          "8eoo": 0.03635191968525302,
          "8hn6": 0.022586980920314255,
          "8jeo": 0.030125012968150226,
          "8qrg": 0.0181657848324515,
          "8rwb": 0.017085537918871255,
          "8sdg": 0.013973873348873352,
          "8sja": 0.025568181818181816,
          "8tfl": 0.03463955026455026,
          "8ts0": 0.04515931599264932,
          "8tuz": 0.032007344507344514,
          "8u08": 0.013657407407407406,
          "8v5q": 0.04833384208384209,
          "8vvl": 0.03705908289241623,
          "8w84": 0.009149184149184149,
          "8w86": 0.022223725348725347,
          "8ykt": 0.03450993450993451,
          "8yxi": 0.032116802950136275,
          "8z3a": 0.036233365400032067,
          "9bdi": 0.021018217893217894,
          "9c1s": 0.030397226230559564,
          "9cmc": 0.043816137566137565,
          "9dq4": 0.04117063492063491,
          "9fm0": 0.026209515792849122,
          "9gvn": 0.03565793320695281,
          "9hi4": 0.05081569664902998,
          "9jd1": 0.027246133496133494,
          "9jno": 0.03889796659404502,
          "9lra": 0.05087081128747795,
          "9ml8": 0.03957466825113884,
          "9mnu": 0.033721891534391535,
          "9ncd": 0.026895943562610228,
          "9npi": 0.018234543234543234,
          "9o3d": 0.01608345358345358,
          "9pd2": 0.031956469456469454,
          "9sg2": 0.04799382716049382,
          "9y0a": 0.020216203549536883
        }
      }
    },
    "same_sequence": {
      "normalized_overlap_a2_per_atom": {
        "metric": "normalized_overlap_a2_per_atom",
        "stratum": "same_sequence",
        "cases": 2838,
        "complexes": 50,
        "joint_mean": 0.28085133827610975,
        "unary_mean": 0.30125155475698795,
        "effect_joint_minus_unary": -0.020400216480878225,
        "ci95": [
          -0.028099450934691596,
          -0.013443076721094382
        ],
        "ci_source": "archived results/diffab/homology_sensitivity/same_sequence_endpoint_summary.csv:2",
        "case_delta_negative": 402,
        "case_delta_zero": 2416,
        "case_delta_positive": 20,
        "complex_deltas": {
          "7quh": -0.001303536734375638,
          "7txw": -0.021960758079670243,
          "7ul0": -0.006636628427891605,
          "7wn2": -0.0017607504669909593,
          "7x2h": -0.0036190841298127034,
          "7ycn": -0.0007281276796795791,
          "7zqt": -0.09151898834169013,
          "8acf": -0.048607711212074065,
          "8b7h": -0.004376384704037816,
          "8bse": -0.002774488256720791,
          "8cwi": -0.08947962780215324,
          "8cwk": -0.004928617892436497,
          "8dxu": -0.030879114767822485,
          "8ee1": -0.00883041474230484,
          "8eoo": -0.0065075632545114484,
          "8hn6": -0.0011818023696953724,
          "8jeo": -0.018236820805942966,
          "8qrg": -0.0033588611877404173,
          "8rwb": -0.03526601312315516,
          "8sdg": -0.0008241913805027489,
          "8sja": -0.021428464550790796,
          "8tfl": -0.001591403981309976,
          "8ts0": -0.008694729395215312,
          "8tuz": -0.0022595608949468183,
          "8u08": -0.02471474796435934,
          "8v5q": -0.00036750398807298593,
          "8vvl": -0.03736485025758434,
          "8w84": -0.0007466543667217437,
          "8w86": -0.007723637135176233,
          "8ykt": -0.030691190446948045,
          "8yxi": -0.00966425165432661,
          "8z3a": -0.02499895958422602,
          "9bdi": -0.0023595771664855483,
          "9c1s": -0.0020040626556804904,
          "9cmc": -0.06070245245527325,
          "9dq4": -0.08112197845225824,
          "9fm0": -0.012432262236231733,
          "9gvn": -0.005111734890788399,
          "9hi4": -0.08649722277509454,
          "9jd1": -0.058818981093270786,
          "9jno": -0.0004507984830636533,
          "9lra": -0.025561975188432312,
          "9ml8": -0.004547181675667034,
          "9mnu": -0.0026582389075223947,
          "9ncd": -0.04455552850563,
          "9npi": -0.00015644724730462832,
          "9o3d": -0.0010547624019046986,
          "9pd2": -0.0021579089927351207,
          "9sg2": -0.0755490461238169,
          "9y0a": -0.0012452252138644476
        }
      },
      "clashscore_per_1000": {
        "metric": "clashscore_per_1000",
        "stratum": "same_sequence",
        "cases": 2838,
        "complexes": 50,
        "joint_mean": 299.3518678436808,
        "unary_mean": 311.00794463335274,
        "effect_joint_minus_unary": -11.656076789671912,
        "ci95": [
          -15.313292241688762,
          -8.271818872383959
        ],
        "ci_source": "archived results/diffab/homology_sensitivity/same_sequence_endpoint_summary.csv:3",
        "case_delta_negative": 365,
        "case_delta_zero": 2453,
        "case_delta_positive": 20,
        "complex_deltas": {
          "7quh": -2.2455984412506154,
          "7txw": -20.326065521392742,
          "7ul0": -6.0624701513199595,
          "7wn2": -3.83609034612754,
          "7x2h": -3.651995847004834,
          "7ycn": -0.8207829302374833,
          "7zqt": -44.152356279128526,
          "8acf": -30.74351126423308,
          "8b7h": -4.784434377239643,
          "8bse": -2.5466753579422416,
          "8cwi": -46.10634087132011,
          "8cwk": -5.823225781481861,
          "8dxu": -18.383932137284802,
          "8ee1": -4.951283397974574,
          "8eoo": -5.013464974745161,
          "8hn6": -2.325280388321124,
          "8jeo": -14.356010157854188,
          "8qrg": -2.3390134021665143,
          "8rwb": -15.572461495204093,
          "8sdg": -1.0577190551810576,
          "8sja": -13.505772991946492,
          "8tfl": -1.8669543926393246,
          "8ts0": -8.555685273552239,
          "8tuz": -1.4633719961133937,
          "8u08": -12.343237639732022,
          "8v5q": -0.3259452411994783,
          "8vvl": -18.053647471126652,
          "8w84": -1.1030091675252973,
          "8w86": -6.258990225091924,
          "8ykt": -16.109981490056743,
          "8yxi": -10.091108382785164,
          "8z3a": -18.399848394919854,
          "9bdi": -3.325051454248768,
          "9c1s": -2.0256395352303285,
          "9cmc": -30.67293775910965,
          "9dq4": -38.05813980585293,
          "9fm0": -7.602787602273956,
          "9gvn": -4.276128405405171,
          "9hi4": -37.31309661246422,
          "9jd1": -28.67735804946305,
          "9jno": -0.37707390648567124,
          "9lra": -18.090475851303356,
          "9ml8": -3.659469811592638,
          "9mnu": -2.038191621119222,
          "9ncd": -18.46055515551981,
          "9npi": -0.22675736961451257,
          "9o3d": -0.36924101880797394,
          "9pd2": -1.4990780125797551,
          "9sg2": -40.54615012365784,
          "9y0a": -2.4094425447680297
        }
      },
      "max_overlap_a": {
        "metric": "max_overlap_a",
        "stratum": "same_sequence",
        "cases": 2838,
        "complexes": 50,
        "joint_mean": 1.2418299086925633,
        "unary_mean": 1.3074832851381002,
        "effect_joint_minus_unary": -0.06565337644553677,
        "ci95": [
          -0.08738707833898138,
          -0.045884267595342206
        ],
        "ci_source": "archived results/diffab/homology_sensitivity/same_sequence_endpoint_summary.csv:4",
        "case_delta_negative": 241,
        "case_delta_zero": 2592,
        "case_delta_positive": 5,
        "complex_deltas": {
          "7quh": -0.008811389064472534,
          "7txw": -0.13712906920345797,
          "7ul0": -0.06795344692878122,
          "7wn2": -0.013335445283709915,
          "7x2h": -0.054012359671819256,
          "7ycn": -0.00825484898409407,
          "7zqt": -0.17579943686667046,
          "8acf": -0.1222490604159366,
          "8b7h": -0.00640556110983143,
          "8bse": -0.02067470685750337,
          "8cwi": -0.2990358891573543,
          "8cwk": -0.03367799074719597,
          "8dxu": -0.08043448058749732,
          "8ee1": -0.01638417281034167,
          "8eoo": -0.02173097686373285,
          "8hn6": -0.0019314953913856792,
          "8jeo": -0.04689613291994205,
          "8qrg": -0.0020089636285805243,
          "8rwb": -0.16589017981802875,
          "8sdg": 0.0,
          "8sja": -0.095722515492636,
          "8tfl": -0.016404024756508546,
          "8ts0": -0.034458498801626734,
          "8tuz": -0.005125003794564977,
          "8u08": -0.07759746987236422,
          "8v5q": 0.0,
          "8vvl": -0.08319805786831745,
          "8w84": -0.000638659596782123,
          "8w86": -0.009249769220852829,
          "8ykt": -0.0770280334680398,
          "8yxi": -0.037243876689889245,
          "8z3a": -0.08459591144004669,
          "9bdi": -0.03868799501632724,
          "9c1s": -0.01300073975666521,
          "9cmc": -0.19875963057199972,
          "9dq4": -0.1969143402594532,
          "9fm0": -0.04101017431242229,
          "9gvn": -0.04479748372017734,
          "9hi4": -0.22223250797764207,
          "9jd1": -0.2319262374569531,
          "9jno": -0.005617052331029023,
          "9lra": -0.08045707382424191,
          "9ml8": -0.02785530515043106,
          "9mnu": -0.00985576999014761,
          "9ncd": -0.08423510065704673,
          "9npi": -2.565851062195196e-05,
          "9o3d": 0.0,
          "9pd2": -0.01995511600292526,
          "9sg2": -0.2503749929866852,
          "9y0a": -0.013086216440105203
        }
      },
      "min_distance_a": {
        "metric": "min_distance_a",
        "stratum": "same_sequence",
        "cases": 2838,
        "complexes": 50,
        "joint_mean": 1.931999589342427,
        "unary_mean": 1.875597698233444,
        "effect_joint_minus_unary": 0.05640189110898336,
        "ci95": [
          0.03865767130046465,
          0.0755211718408492
        ],
        "ci_source": "archived results/diffab/homology_sensitivity/same_sequence_endpoint_summary.csv:5",
        "case_delta_negative": 5,
        "case_delta_zero": 2625,
        "case_delta_positive": 208,
        "complex_deltas": {
          "7quh": 0.00985780664057052,
          "7txw": 0.1240858230639289,
          "7ul0": 0.06619719172835185,
          "7wn2": 0.0071535039939450516,
          "7x2h": 0.04079406962763456,
          "7ycn": 0.006354569901867296,
          "7zqt": 0.1382802249580898,
          "8acf": 0.11778393967480279,
          "8b7h": 0.005077815513771562,
          "8bse": 0.02170062694096627,
          "8cwi": 0.24941697632498974,
          "8cwk": 0.02198886895462297,
          "8dxu": 0.06899444016159284,
          "8ee1": 0.01404042281034168,
          "8eoo": 0.016265190614948594,
          "8hn6": 0.0,
          "8jeo": 0.032307480906814186,
          "8qrg": 0.0007798778657047951,
          "8rwb": 0.16259049551758456,
          "8sdg": 0.0,
          "8sja": 0.09418318215626818,
          "8tfl": 0.014732012640324239,
          "8ts0": 0.02315085188930428,
          "8tuz": 0.0017287773794706425,
          "8u08": 0.06553486794970899,
          "8v5q": 0.0,
          "8vvl": 0.07413854265113579,
          "8w84": 0.0,
          "8w86": 0.00875883281603912,
          "8ykt": 0.06230076074076709,
          "8yxi": 0.030850169443308317,
          "8z3a": 0.07310225650956977,
          "9bdi": 0.02538068762575351,
          "9c1s": 0.009110205036087582,
          "9cmc": 0.1715653516577356,
          "9dq4": 0.16987812218439335,
          "9fm0": 0.03500454835028786,
          "9gvn": 0.04312014718105957,
          "9hi4": 0.19248828825851136,
          "9jd1": 0.18943351710928327,
          "9jno": 0.005617052331029023,
          "9lra": 0.06840921965933057,
          "9ml8": 0.01804474476890194,
          "9mnu": 0.007132825409388844,
          "9ncd": 0.06751037867338686,
          "9npi": -6.070736925920105e-05,
          "9o3d": 0.0,
          "9pd2": 0.0170726518464815,
          "9sg2": 0.2372571351108714,
          "9y0a": 0.010980808239500458
        }
      },
      "raw_total_clash_count": {
        "metric": "raw_total_clash_count",
        "stratum": "same_sequence",
        "cases": 2838,
        "complexes": 50,
        "joint_mean": 25.10542472382505,
        "unary_mean": 25.799818995178274,
        "effect_joint_minus_unary": -0.6943942713532197,
        "ci95": [
          -0.9197736517985018,
          -0.4957177719839118
        ],
        "ci_source": "archived structured_results/size_confounding/stratified_endpoint_summary.csv:11",
        "case_delta_negative": 365,
        "case_delta_zero": 2453,
        "case_delta_positive": 20,
        "complex_deltas": {
          "7quh": -0.18333333333333332,
          "7txw": -1.5106382978723405,
          "7ul0": -0.37735849056603776,
          "7wn2": -0.22580645161290322,
          "7x2h": -0.22058823529411764,
          "7ycn": -0.06451612903225806,
          "7zqt": -2.5692307692307694,
          "8acf": -1.7391304347826086,
          "8b7h": -0.39285714285714285,
          "8bse": -0.18032786885245902,
          "8cwi": -2.75,
          "8cwk": -0.3793103448275862,
          "8dxu": -0.8627450980392157,
          "8ee1": -0.265625,
          "8eoo": -0.34545454545454546,
          "8hn6": -0.109375,
          "8jeo": -1.2857142857142858,
          "8qrg": -0.11290322580645161,
          "8rwb": -0.7096774193548387,
          "8sdg": -0.09375,
          "8sja": -0.7931034482758621,
          "8tfl": -0.10714285714285714,
          "8ts0": -0.5434782608695652,
          "8tuz": -0.11320754716981132,
          "8u08": -0.7076923076923077,
          "8v5q": -0.019230769230769232,
          "8vvl": -1.0,
          "8w84": -0.06060606060606061,
          "8w86": -0.3,
          "8ykt": -0.9272727272727272,
          "8yxi": -0.603448275862069,
          "8z3a": -0.9056603773584906,
          "9bdi": -0.2033898305084746,
          "9c1s": -0.10909090909090909,
          "9cmc": -1.8076923076923077,
          "9dq4": -2.188679245283019,
          "9fm0": -0.43859649122807015,
          "9gvn": -0.21818181818181817,
          "9hi4": -2.148936170212766,
          "9jd1": -1.6607142857142858,
          "9jno": -0.019230769230769232,
          "9lra": -0.9347826086956522,
          "9ml8": -0.2727272727272727,
          "9mnu": -0.15384615384615385,
          "9ncd": -1.0526315789473684,
          "9npi": -0.015873015873015872,
          "9o3d": -0.046153846153846156,
          "9pd2": -0.08928571428571429,
          "9sg2": -2.7555555555555555,
          "9y0a": -0.14516129032258066
        }
      },
      "raw_context_clash_count": {
        "metric": "raw_context_clash_count",
        "stratum": "same_sequence",
        "cases": 2838,
        "complexes": 50,
        "joint_mean": 17.47968495459052,
        "unary_mean": 17.424147275103685,
        "effect_joint_minus_unary": 0.055537679486837466,
        "ci95": [
          0.04045041553864831,
          0.0718149678234152
        ],
        "ci_source": "archived structured_results/size_confounding/stratified_endpoint_summary.csv:12",
        "case_delta_negative": 5,
        "case_delta_zero": 2730,
        "case_delta_positive": 103,
        "complex_deltas": {
          "7quh": 0.016666666666666666,
          "7txw": 0.0851063829787234,
          "7ul0": 0.11320754716981132,
          "7wn2": 0.03225806451612903,
          "7x2h": 0.014705882352941176,
          "7ycn": 0.0,
          "7zqt": 0.2153846153846154,
          "8acf": 0.13043478260869565,
          "8b7h": 0.07142857142857142,
          "8bse": 0.04918032786885246,
          "8cwi": 0.10714285714285714,
          "8cwk": 0.05172413793103448,
          "8dxu": 0.058823529411764705,
          "8ee1": 0.03125,
          "8eoo": 0.10909090909090909,
          "8hn6": 0.015625,
          "8jeo": 0.03571428571428571,
          "8qrg": 0.03225806451612903,
          "8rwb": 0.08064516129032258,
          "8sdg": 0.046875,
          "8sja": 0.15517241379310345,
          "8tfl": 0.0,
          "8ts0": 0.021739130434782608,
          "8tuz": 0.018867924528301886,
          "8u08": 0.015384615384615385,
          "8v5q": 0.019230769230769232,
          "8vvl": 0.10526315789473684,
          "8w84": 0.015151515151515152,
          "8w86": 0.05,
          "8ykt": 0.03636363636363636,
          "8yxi": 0.034482758620689655,
          "8z3a": 0.03773584905660377,
          "9bdi": -0.03389830508474576,
          "9c1s": 0.0,
          "9cmc": 0.19230769230769232,
          "9dq4": 0.1509433962264151,
          "9fm0": 0.0,
          "9gvn": 0.05454545454545454,
          "9hi4": 0.06382978723404255,
          "9jd1": 0.21428571428571427,
          "9jno": 0.0,
          "9lra": 0.0,
          "9ml8": 0.0,
          "9mnu": 0.07692307692307693,
          "9ncd": 0.03508771929824561,
          "9npi": 0.0,
          "9o3d": 0.03076923076923077,
          "9pd2": 0.03571428571428571,
          "9sg2": 0.13333333333333333,
          "9y0a": 0.016129032258064516
        }
      },
      "raw_internal_clash_count": {
        "metric": "raw_internal_clash_count",
        "stratum": "same_sequence",
        "cases": 2838,
        "complexes": 50,
        "joint_mean": 7.625739769234529,
        "unary_mean": 8.375671720074587,
        "effect_joint_minus_unary": -0.7499319508400574,
        "ci95": [
          -0.9831817997950815,
          -0.5389196289426592
        ],
        "ci_source": "archived structured_results/size_confounding/stratified_endpoint_summary.csv:13",
        "case_delta_negative": 376,
        "case_delta_zero": 2452,
        "case_delta_positive": 10,
        "complex_deltas": {
          "7quh": -0.2,
          "7txw": -1.5957446808510638,
          "7ul0": -0.49056603773584906,
          "7wn2": -0.25806451612903225,
          "7x2h": -0.23529411764705882,
          "7ycn": -0.06451612903225806,
          "7zqt": -2.7846153846153845,
          "8acf": -1.8695652173913044,
          "8b7h": -0.4642857142857143,
          "8bse": -0.22950819672131148,
          "8cwi": -2.857142857142857,
          "8cwk": -0.43103448275862066,
          "8dxu": -0.9215686274509803,
          "8ee1": -0.296875,
          "8eoo": -0.45454545454545453,
          "8hn6": -0.125,
          "8jeo": -1.3214285714285714,
          "8qrg": -0.14516129032258066,
          "8rwb": -0.7903225806451613,
          "8sdg": -0.140625,
          "8sja": -0.9482758620689655,
          "8tfl": -0.10714285714285714,
          "8ts0": -0.5652173913043478,
          "8tuz": -0.1320754716981132,
          "8u08": -0.7230769230769231,
          "8v5q": -0.038461538461538464,
          "8vvl": -1.105263157894737,
          "8w84": -0.07575757575757576,
          "8w86": -0.35,
          "8ykt": -0.9636363636363636,
          "8yxi": -0.6379310344827587,
          "8z3a": -0.9433962264150944,
          "9bdi": -0.1694915254237288,
          "9c1s": -0.10909090909090909,
          "9cmc": -2.0,
          "9dq4": -2.339622641509434,
          "9fm0": -0.43859649122807015,
          "9gvn": -0.2727272727272727,
          "9hi4": -2.2127659574468086,
          "9jd1": -1.875,
          "9jno": -0.019230769230769232,
          "9lra": -0.9347826086956522,
          "9ml8": -0.2727272727272727,
          "9mnu": -0.23076923076923078,
          "9ncd": -1.087719298245614,
          "9npi": -0.015873015873015872,
          "9o3d": -0.07692307692307693,
          "9pd2": -0.125,
          "9sg2": -2.888888888888889,
          "9y0a": -0.16129032258064516
        }
      },
      "raw_total_squared_overlap_a2": {
        "metric": "raw_total_squared_overlap_a2",
        "stratum": "same_sequence",
        "cases": 2838,
        "complexes": 50,
        "joint_mean": 25.4672049650511,
        "unary_mean": 26.67138385733946,
        "effect_joint_minus_unary": -1.2041788922883614,
        "ci95": [
          -1.6548482169496077,
          -0.7915368375254196
        ],
        "ci_source": "archived structured_results/size_confounding/stratified_endpoint_summary.csv:14",
        "case_delta_negative": 402,
        "case_delta_zero": 2416,
        "case_delta_positive": 20,
        "complex_deltas": {
          "7quh": -0.10735837294872974,
          "7txw": -1.9786084546392682,
          "7ul0": -0.3956725803778506,
          "7wn2": -0.12141923349194775,
          "7x2h": -0.2187166344415321,
          "7ycn": -0.048950481848574375,
          "7zqt": -5.168498391829638,
          "8acf": -2.644410426140002,
          "8b7h": -0.43143746087986035,
          "8bse": -0.17365429518121359,
          "8cwi": -5.382879794202751,
          "8cwk": -0.31506788085476745,
          "8dxu": -1.4939221193452357,
          "8ee1": -0.5261973861631416,
          "8eoo": -0.44789747432990357,
          "8hn6": -0.0712603202545275,
          "8jeo": -1.678631824918553,
          "8qrg": -0.20793789280549757,
          "8rwb": -1.5871231786878532,
          "8sdg": -0.07242908478672451,
          "8sja": -1.263553863904242,
          "8tfl": -0.07185925424511475,
          "8ts0": -0.6178036424320462,
          "8tuz": -0.1847101684312483,
          "8u08": -1.44828011740991,
          "8v5q": -0.023267314617481175,
          "8vvl": -2.0277217290076353,
          "8w84": -0.045394254056107586,
          "8w86": -0.3872862063299063,
          "8ykt": -1.799249780916431,
          "8yxi": -0.585501010336208,
          "8z3a": -1.1944030270831316,
          "9bdi": -0.13571133665369173,
          "9c1s": -0.11490914786256262,
          "9cmc": -3.5814870976299717,
          "9dq4": -4.595463568239239,
          "9fm0": -0.7182324318989318,
          "9gvn": -0.2724334105744891,
          "9hi4": -4.956232627695088,
          "9jd1": -3.421131336161241,
          "9jno": -0.02299072263624632,
          "9lra": -1.1806964557415853,
          "9ml8": -0.32804584065233294,
          "9mnu": -0.19637536483914858,
          "9ncd": -2.5478945743436476,
          "9npi": -0.010937824241813608,
          "9o3d": -0.08488831614039563,
          "9pd2": -0.13294292140459119,
          "9sg2": -5.103937409234894,
          "9y0a": -0.08353057157116746
        }
      },
      "raw_context_squared_overlap_a2": {
        "metric": "raw_context_squared_overlap_a2",
        "stratum": "same_sequence",
        "cases": 2838,
        "complexes": 50,
        "joint_mean": 19.331993193481413,
        "unary_mean": 19.31034792549166,
        "effect_joint_minus_unary": 0.021645267989755454,
        "ci95": [
          0.01573240911801855,
          0.028298425741926998
        ],
        "ci_source": "archived structured_results/size_confounding/stratified_endpoint_summary.csv:15",
        "case_delta_negative": 64,
        "case_delta_zero": 2565,
        "case_delta_positive": 209,
        "complex_deltas": {
          "7quh": 0.005619929429241496,
          "7txw": 0.0168719015021328,
          "7ul0": 0.03417768913692315,
          "7wn2": 0.016337597792051378,
          "7x2h": 0.003995467916836526,
          "7ycn": 0.006395483872001059,
          "7zqt": 0.09248381096650664,
          "8acf": 0.05364356978540183,
          "8b7h": 0.014585949006751206,
          "8bse": 0.0064466226626171165,
          "8cwi": 0.05387565281251177,
          "8cwk": 0.015372024181709534,
          "8dxu": 0.006581434410501637,
          "8ee1": 0.03744304413121082,
          "8eoo": 0.02690510040255864,
          "8hn6": 0.007495328955641686,
          "8jeo": 0.025688158842545505,
          "8qrg": 0.00554979229567978,
          "8rwb": 0.02153720570627229,
          "8sdg": 0.015019188765853522,
          "8sja": 0.05140535269843957,
          "8tfl": 0.0053530958696383435,
          "8ts0": 0.009627811692882422,
          "8tuz": 0.002681809757279092,
          "8u08": 0.0032792748702602393,
          "8v5q": 0.007883304411656886,
          "8vvl": 0.03394770764854859,
          "8w84": 0.007871198522089173,
          "8w86": 0.007341604653198186,
          "8ykt": 0.017140678764475663,
          "8yxi": 0.015072822423785274,
          "8z3a": 0.01983653528136825,
          "9bdi": -0.0021450767711492075,
          "9c1s": -0.002726947233220807,
          "9cmc": 0.09355351433006767,
          "9dq4": 0.0759262888290986,
          "9fm0": 0.00510399728541276,
          "9gvn": 0.023963708743108728,
          "9hi4": 0.032282385707777306,
          "9jd1": 0.0761290953794113,
          "9jno": 0.0057570237797535525,
          "9lra": 0.016986958895316952,
          "9ml8": 0.002416123841173641,
          "9mnu": 0.02578571834772269,
          "9ncd": 0.0225064321024348,
          "9npi": -2.4829083806001403e-05,
          "9o3d": 0.008414421008212531,
          "9pd2": 0.013127399402633352,
          "9sg2": 0.03458595528057411,
          "9y0a": 0.0031550804746805477
        }
      },
      "raw_internal_squared_overlap_a2": {
        "metric": "raw_internal_squared_overlap_a2",
        "stratum": "same_sequence",
        "cases": 2838,
        "complexes": 50,
        "joint_mean": 6.135211771569683,
        "unary_mean": 7.361035931847798,
        "effect_joint_minus_unary": -1.225824160278117,
        "ci95": [
          -1.6835146132045173,
          -0.8132108797271318
        ],
        "ci_source": "archived structured_results/size_confounding/stratified_endpoint_summary.csv:16",
        "case_delta_negative": 407,
        "case_delta_zero": 2416,
        "case_delta_positive": 15,
        "complex_deltas": {
          "7quh": -0.11297830237797121,
          "7txw": -1.9954803561414007,
          "7ul0": -0.4298502695147738,
          "7wn2": -0.1377568312839993,
          "7x2h": -0.22271210235836872,
          "7ycn": -0.055345965720575416,
          "7zqt": -5.260982202796145,
          "8acf": -2.6980539959254037,
          "8b7h": -0.44602340988661143,
          "8bse": -0.1801009178438307,
          "8cwi": -5.436755447015263,
          "8cwk": -0.3304399050364769,
          "8dxu": -1.5005035537557372,
          "8ee1": -0.5636404302943525,
          "8eoo": -0.47480257473246223,
          "8hn6": -0.07875564921016917,
          "8jeo": -1.7043199837610987,
          "8qrg": -0.21348768510117747,
          "8rwb": -1.6086603843941254,
          "8sdg": -0.08744827355257792,
          "8sja": -1.3149592166026816,
          "8tfl": -0.0772123501147531,
          "8ts0": -0.6274314541249286,
          "8tuz": -0.18739197818852749,
          "8u08": -1.4515593922801702,
          "8v5q": -0.031150619029138047,
          "8vvl": -2.061669436656184,
          "8w84": -0.05326545257819675,
          "8w86": -0.3946278109831044,
          "8ykt": -1.8163904596809066,
          "8yxi": -0.6005738327599933,
          "8z3a": -1.2142395623645,
          "9bdi": -0.13356625988254253,
          "9c1s": -0.11218220062934185,
          "9cmc": -3.6750406119600387,
          "9dq4": -4.6713898570683385,
          "9fm0": -0.7233364291843444,
          "9gvn": -0.2963971193175978,
          "9hi4": -4.988515013402865,
          "9jd1": -3.4972604315406524,
          "9jno": -0.02874774641599987,
          "9lra": -1.1976834146369024,
          "9ml8": -0.3304619644935065,
          "9mnu": -0.2221610831868713,
          "9ncd": -2.570401006446082,
          "9npi": -0.010912995158007607,
          "9o3d": -0.09330273714860814,
          "9pd2": -0.14607032080722462,
          "9sg2": -5.1385233645154695,
          "9y0a": -0.08668565204584804
        }
      },
      "sidechain_heavy_atoms": {
        "metric": "sidechain_heavy_atoms",
        "stratum": "same_sequence",
        "cases": 2838,
        "complexes": 50,
        "joint_mean": 28.819796322917615,
        "unary_mean": 28.819796322917615,
        "effect_joint_minus_unary": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "ci_source": "archived results/diffab/homology_sensitivity/composition_edit_summary.csv:10",
        "case_delta_negative": 0,
        "case_delta_zero": 2838,
        "case_delta_positive": 0,
        "complex_deltas": {
          "7quh": 0.0,
          "7txw": 0.0,
          "7ul0": 0.0,
          "7wn2": 0.0,
          "7x2h": 0.0,
          "7ycn": 0.0,
          "7zqt": 0.0,
          "8acf": 0.0,
          "8b7h": 0.0,
          "8bse": 0.0,
          "8cwi": 0.0,
          "8cwk": 0.0,
          "8dxu": 0.0,
          "8ee1": 0.0,
          "8eoo": 0.0,
          "8hn6": 0.0,
          "8jeo": 0.0,
          "8qrg": 0.0,
          "8rwb": 0.0,
          "8sdg": 0.0,
          "8sja": 0.0,
          "8tfl": 0.0,
          "8ts0": 0.0,
          "8tuz": 0.0,
          "8u08": 0.0,
          "8v5q": 0.0,
          "8vvl": 0.0,
          "8w84": 0.0,
          "8w86": 0.0,
          "8ykt": 0.0,
          "8yxi": 0.0,
          "8z3a": 0.0,
          "9bdi": 0.0,
          "9c1s": 0.0,
          "9cmc": 0.0,
          "9dq4": 0.0,
          "9fm0": 0.0,
          "9gvn": 0.0,
          "9hi4": 0.0,
          "9jd1": 0.0,
          "9jno": 0.0,
          "9lra": 0.0,
          "9ml8": 0.0,
          "9mnu": 0.0,
          "9ncd": 0.0,
          "9npi": 0.0,
          "9o3d": 0.0,
          "9pd2": 0.0,
          "9sg2": 0.0,
          "9y0a": 0.0
        }
      },
      "cdr_heavy_atoms": {
        "metric": "cdr_heavy_atoms",
        "stratum": "same_sequence",
        "cases": 2838,
        "complexes": 50,
        "joint_mean": 64.23148687935013,
        "unary_mean": 64.23148687935013,
        "effect_joint_minus_unary": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "ci_source": "archived results/diffab/homology_sensitivity/composition_edit_summary.csv:11",
        "case_delta_negative": 0,
        "case_delta_zero": 2838,
        "case_delta_positive": 0,
        "complex_deltas": {
          "7quh": 0.0,
          "7txw": 0.0,
          "7ul0": 0.0,
          "7wn2": 0.0,
          "7x2h": 0.0,
          "7ycn": 0.0,
          "7zqt": 0.0,
          "8acf": 0.0,
          "8b7h": 0.0,
          "8bse": 0.0,
          "8cwi": 0.0,
          "8cwk": 0.0,
          "8dxu": 0.0,
          "8ee1": 0.0,
          "8eoo": 0.0,
          "8hn6": 0.0,
          "8jeo": 0.0,
          "8qrg": 0.0,
          "8rwb": 0.0,
          "8sdg": 0.0,
          "8sja": 0.0,
          "8tfl": 0.0,
          "8ts0": 0.0,
          "8tuz": 0.0,
          "8u08": 0.0,
          "8v5q": 0.0,
          "8vvl": 0.0,
          "8w84": 0.0,
          "8w86": 0.0,
          "8ykt": 0.0,
          "8yxi": 0.0,
          "8z3a": 0.0,
          "9bdi": 0.0,
          "9c1s": 0.0,
          "9cmc": 0.0,
          "9dq4": 0.0,
          "9fm0": 0.0,
          "9gvn": 0.0,
          "9hi4": 0.0,
          "9jd1": 0.0,
          "9jno": 0.0,
          "9lra": 0.0,
          "9ml8": 0.0,
          "9mnu": 0.0,
          "9ncd": 0.0,
          "9npi": 0.0,
          "9o3d": 0.0,
          "9pd2": 0.0,
          "9sg2": 0.0,
          "9y0a": 0.0
        }
      },
      "base_composite_energy": {
        "metric": "base_composite_energy",
        "stratum": "same_sequence",
        "cases": 2838,
        "complexes": 50,
        "joint_mean": 17.7670285381517,
        "unary_mean": 17.7670285381517,
        "effect_joint_minus_unary": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 1371026629,
        "case_delta_negative": 0,
        "case_delta_zero": 2838,
        "case_delta_positive": 0,
        "complex_deltas": {
          "7quh": 0.0,
          "7txw": 0.0,
          "7ul0": 0.0,
          "7wn2": 0.0,
          "7x2h": 0.0,
          "7ycn": 0.0,
          "7zqt": 0.0,
          "8acf": 0.0,
          "8b7h": 0.0,
          "8bse": 0.0,
          "8cwi": 0.0,
          "8cwk": 0.0,
          "8dxu": 0.0,
          "8ee1": 0.0,
          "8eoo": 0.0,
          "8hn6": 0.0,
          "8jeo": 0.0,
          "8qrg": 0.0,
          "8rwb": 0.0,
          "8sdg": 0.0,
          "8sja": 0.0,
          "8tfl": 0.0,
          "8ts0": 0.0,
          "8tuz": 0.0,
          "8u08": 0.0,
          "8v5q": 0.0,
          "8vvl": 0.0,
          "8w84": 0.0,
          "8w86": 0.0,
          "8ykt": 0.0,
          "8yxi": 0.0,
          "8z3a": 0.0,
          "9bdi": 0.0,
          "9c1s": 0.0,
          "9cmc": 0.0,
          "9dq4": 0.0,
          "9fm0": 0.0,
          "9gvn": 0.0,
          "9hi4": 0.0,
          "9jd1": 0.0,
          "9jno": 0.0,
          "9lra": 0.0,
          "9ml8": 0.0,
          "9mnu": 0.0,
          "9ncd": 0.0,
          "9npi": 0.0,
          "9o3d": 0.0,
          "9pd2": 0.0,
          "9sg2": 0.0,
          "9y0a": 0.0
        }
      },
      "full_candidate_energy": {
        "metric": "full_candidate_energy",
        "stratum": "same_sequence",
        "cases": 2838,
        "complexes": 50,
        "joint_mean": 79.65087284158196,
        "unary_mean": 87.80881173779285,
        "effect_joint_minus_unary": -8.157938896210913,
        "ci95": [
          -10.668266709353208,
          -5.872697081136667
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 2341797536,
        "case_delta_negative": 422,
        "case_delta_zero": 2416,
        "case_delta_positive": 0,
        "complex_deltas": {
          "7quh": -0.9590953608239218,
          "7txw": -17.078755057740935,
          "7ul0": -5.586403870216004,
          "7wn2": -0.9541388714004807,
          "7x2h": -4.179287706173443,
          "7ycn": -0.9206142033834381,
          "7zqt": -26.01531852804694,
          "8acf": -17.036244198085665,
          "8b7h": -4.520320372544232,
          "8bse": -1.9317897998174551,
          "8cwi": -32.141828839190374,
          "8cwk": -4.9270161155711865,
          "8dxu": -7.372192621313188,
          "8ee1": -4.036182560259129,
          "8eoo": -4.769336785660874,
          "8hn6": -2.500883491225239,
          "8jeo": -13.039436810479783,
          "8qrg": -3.713517100395161,
          "8rwb": -11.601795707186549,
          "8sdg": -0.1041310589020577,
          "8sja": -11.371445691014209,
          "8tfl": -1.0305716406890868,
          "8ts0": -6.9774142818001925,
          "8tuz": -2.336335341913118,
          "8u08": -9.215740008388606,
          "8v5q": -0.042494127788502714,
          "8vvl": -9.007608891073165,
          "8w84": -0.8103789211769115,
          "8w86": -5.210452453676983,
          "8ykt": -12.088318783747582,
          "8yxi": -3.947701464211456,
          "8z3a": -9.058832803427975,
          "9bdi": -2.8044902666246623,
          "9c1s": -1.27784833291829,
          "9cmc": -20.72487921393653,
          "9dq4": -28.024151890171854,
          "9fm0": -3.9219699571802398,
          "9gvn": -5.293434854231997,
          "9hi4": -25.82356968355672,
          "9jd1": -20.518191641870324,
          "9jno": -1.018923886450383,
          "9lra": -6.689530078251004,
          "9ml8": -4.458050949077437,
          "9mnu": -3.4656883904466484,
          "9ncd": -11.983562228548946,
          "9npi": -0.016047734376329878,
          "9o3d": -1.0003541749118854,
          "9pd2": -1.081424142350833,
          "9sg2": -33.526236631231235,
          "9y0a": -1.7830072870865556
        }
      },
      "base_composite_energy_per_residue": {
        "metric": "base_composite_energy_per_residue",
        "stratum": "same_sequence",
        "cases": 2838,
        "complexes": 50,
        "joint_mean": 1.9602031153117303,
        "unary_mean": 1.9602031153117303,
        "effect_joint_minus_unary": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 1887349194,
        "case_delta_negative": 0,
        "case_delta_zero": 2838,
        "case_delta_positive": 0,
        "complex_deltas": {
          "7quh": 0.0,
          "7txw": 0.0,
          "7ul0": 0.0,
          "7wn2": 0.0,
          "7x2h": 0.0,
          "7ycn": 0.0,
          "7zqt": 0.0,
          "8acf": 0.0,
          "8b7h": 0.0,
          "8bse": 0.0,
          "8cwi": 0.0,
          "8cwk": 0.0,
          "8dxu": 0.0,
          "8ee1": 0.0,
          "8eoo": 0.0,
          "8hn6": 0.0,
          "8jeo": 0.0,
          "8qrg": 0.0,
          "8rwb": 0.0,
          "8sdg": 0.0,
          "8sja": 0.0,
          "8tfl": 0.0,
          "8ts0": 0.0,
          "8tuz": 0.0,
          "8u08": 0.0,
          "8v5q": 0.0,
          "8vvl": 0.0,
          "8w84": 0.0,
          "8w86": 0.0,
          "8ykt": 0.0,
          "8yxi": 0.0,
          "8z3a": 0.0,
          "9bdi": 0.0,
          "9c1s": 0.0,
          "9cmc": 0.0,
          "9dq4": 0.0,
          "9fm0": 0.0,
          "9gvn": 0.0,
          "9hi4": 0.0,
          "9jd1": 0.0,
          "9jno": 0.0,
          "9lra": 0.0,
          "9ml8": 0.0,
          "9mnu": 0.0,
          "9ncd": 0.0,
          "9npi": 0.0,
          "9o3d": 0.0,
          "9pd2": 0.0,
          "9sg2": 0.0,
          "9y0a": 0.0
        }
      },
      "changed_rate_vs_generator": {
        "metric": "changed_rate_vs_generator",
        "stratum": "same_sequence",
        "cases": 2838,
        "complexes": 50,
        "joint_mean": 0.25968022529433,
        "unary_mean": 0.25968022529433,
        "effect_joint_minus_unary": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "ci_source": "archived results/diffab/homology_sensitivity/composition_edit_summary.csv:12",
        "case_delta_negative": 0,
        "case_delta_zero": 2838,
        "case_delta_positive": 0,
        "complex_deltas": {
          "7quh": 0.0,
          "7txw": 0.0,
          "7ul0": 0.0,
          "7wn2": 0.0,
          "7x2h": 0.0,
          "7ycn": 0.0,
          "7zqt": 0.0,
          "8acf": 0.0,
          "8b7h": 0.0,
          "8bse": 0.0,
          "8cwi": 0.0,
          "8cwk": 0.0,
          "8dxu": 0.0,
          "8ee1": 0.0,
          "8eoo": 0.0,
          "8hn6": 0.0,
          "8jeo": 0.0,
          "8qrg": 0.0,
          "8rwb": 0.0,
          "8sdg": 0.0,
          "8sja": 0.0,
          "8tfl": 0.0,
          "8ts0": 0.0,
          "8tuz": 0.0,
          "8u08": 0.0,
          "8v5q": 0.0,
          "8vvl": 0.0,
          "8w84": 0.0,
          "8w86": 0.0,
          "8ykt": 0.0,
          "8yxi": 0.0,
          "8z3a": 0.0,
          "9bdi": 0.0,
          "9c1s": 0.0,
          "9cmc": 0.0,
          "9dq4": 0.0,
          "9fm0": 0.0,
          "9gvn": 0.0,
          "9hi4": 0.0,
          "9jd1": 0.0,
          "9jno": 0.0,
          "9lra": 0.0,
          "9ml8": 0.0,
          "9mnu": 0.0,
          "9ncd": 0.0,
          "9npi": 0.0,
          "9o3d": 0.0,
          "9pd2": 0.0,
          "9sg2": 0.0,
          "9y0a": 0.0
        }
      },
      "native_edit_rate": {
        "metric": "native_edit_rate",
        "stratum": "same_sequence",
        "cases": 2838,
        "complexes": 50,
        "joint_mean": 0.5598310383211618,
        "unary_mean": 0.5598310383211618,
        "effect_joint_minus_unary": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "ci_source": "archived results/diffab/homology_sensitivity/composition_edit_summary.csv:13",
        "case_delta_negative": 0,
        "case_delta_zero": 2838,
        "case_delta_positive": 0,
        "complex_deltas": {
          "7quh": 0.0,
          "7txw": 0.0,
          "7ul0": 0.0,
          "7wn2": 0.0,
          "7x2h": 0.0,
          "7ycn": 0.0,
          "7zqt": 0.0,
          "8acf": 0.0,
          "8b7h": 0.0,
          "8bse": 0.0,
          "8cwi": 0.0,
          "8cwk": 0.0,
          "8dxu": 0.0,
          "8ee1": 0.0,
          "8eoo": 0.0,
          "8hn6": 0.0,
          "8jeo": 0.0,
          "8qrg": 0.0,
          "8rwb": 0.0,
          "8sdg": 0.0,
          "8sja": 0.0,
          "8tfl": 0.0,
          "8ts0": 0.0,
          "8tuz": 0.0,
          "8u08": 0.0,
          "8v5q": 0.0,
          "8vvl": 0.0,
          "8w84": 0.0,
          "8w86": 0.0,
          "8ykt": 0.0,
          "8yxi": 0.0,
          "8z3a": 0.0,
          "9bdi": 0.0,
          "9c1s": 0.0,
          "9cmc": 0.0,
          "9dq4": 0.0,
          "9fm0": 0.0,
          "9gvn": 0.0,
          "9hi4": 0.0,
          "9jd1": 0.0,
          "9jno": 0.0,
          "9lra": 0.0,
          "9ml8": 0.0,
          "9mnu": 0.0,
          "9ncd": 0.0,
          "9npi": 0.0,
          "9o3d": 0.0,
          "9pd2": 0.0,
          "9sg2": 0.0,
          "9y0a": 0.0
        }
      },
      "glycine_count": {
        "metric": "glycine_count",
        "stratum": "same_sequence",
        "cases": 2838,
        "complexes": 50,
        "joint_mean": 1.4864322649894524,
        "unary_mean": 1.4864322649894524,
        "effect_joint_minus_unary": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 1496107920,
        "case_delta_negative": 0,
        "case_delta_zero": 2838,
        "case_delta_positive": 0,
        "complex_deltas": {
          "7quh": 0.0,
          "7txw": 0.0,
          "7ul0": 0.0,
          "7wn2": 0.0,
          "7x2h": 0.0,
          "7ycn": 0.0,
          "7zqt": 0.0,
          "8acf": 0.0,
          "8b7h": 0.0,
          "8bse": 0.0,
          "8cwi": 0.0,
          "8cwk": 0.0,
          "8dxu": 0.0,
          "8ee1": 0.0,
          "8eoo": 0.0,
          "8hn6": 0.0,
          "8jeo": 0.0,
          "8qrg": 0.0,
          "8rwb": 0.0,
          "8sdg": 0.0,
          "8sja": 0.0,
          "8tfl": 0.0,
          "8ts0": 0.0,
          "8tuz": 0.0,
          "8u08": 0.0,
          "8v5q": 0.0,
          "8vvl": 0.0,
          "8w84": 0.0,
          "8w86": 0.0,
          "8ykt": 0.0,
          "8yxi": 0.0,
          "8z3a": 0.0,
          "9bdi": 0.0,
          "9c1s": 0.0,
          "9cmc": 0.0,
          "9dq4": 0.0,
          "9fm0": 0.0,
          "9gvn": 0.0,
          "9hi4": 0.0,
          "9jd1": 0.0,
          "9jno": 0.0,
          "9lra": 0.0,
          "9ml8": 0.0,
          "9mnu": 0.0,
          "9ncd": 0.0,
          "9npi": 0.0,
          "9o3d": 0.0,
          "9pd2": 0.0,
          "9sg2": 0.0,
          "9y0a": 0.0
        }
      },
      "aa_hamming_rate": {
        "metric": "aa_hamming_rate",
        "stratum": "same_sequence",
        "cases": 2838,
        "complexes": 50,
        "joint_mean": 0.0,
        "unary_mean": 0.0,
        "effect_joint_minus_unary": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "ci_source": "archived results/diffab/homology_sensitivity/composition_edit_summary.csv:9",
        "case_delta_negative": 0,
        "case_delta_zero": 2838,
        "case_delta_positive": 0,
        "complex_deltas": {
          "7quh": 0.0,
          "7txw": 0.0,
          "7ul0": 0.0,
          "7wn2": 0.0,
          "7x2h": 0.0,
          "7ycn": 0.0,
          "7zqt": 0.0,
          "8acf": 0.0,
          "8b7h": 0.0,
          "8bse": 0.0,
          "8cwi": 0.0,
          "8cwk": 0.0,
          "8dxu": 0.0,
          "8ee1": 0.0,
          "8eoo": 0.0,
          "8hn6": 0.0,
          "8jeo": 0.0,
          "8qrg": 0.0,
          "8rwb": 0.0,
          "8sdg": 0.0,
          "8sja": 0.0,
          "8tfl": 0.0,
          "8ts0": 0.0,
          "8tuz": 0.0,
          "8u08": 0.0,
          "8v5q": 0.0,
          "8vvl": 0.0,
          "8w84": 0.0,
          "8w86": 0.0,
          "8ykt": 0.0,
          "8yxi": 0.0,
          "8z3a": 0.0,
          "9bdi": 0.0,
          "9c1s": 0.0,
          "9cmc": 0.0,
          "9dq4": 0.0,
          "9fm0": 0.0,
          "9gvn": 0.0,
          "9hi4": 0.0,
          "9jd1": 0.0,
          "9jno": 0.0,
          "9lra": 0.0,
          "9ml8": 0.0,
          "9mnu": 0.0,
          "9ncd": 0.0,
          "9npi": 0.0,
          "9o3d": 0.0,
          "9pd2": 0.0,
          "9sg2": 0.0,
          "9y0a": 0.0
        }
      }
    },
    "different_sequence": {
      "normalized_overlap_a2_per_atom": {
        "metric": "normalized_overlap_a2_per_atom",
        "stratum": "different_sequence",
        "cases": 762,
        "complexes": 50,
        "joint_mean": 0.18594148074451522,
        "unary_mean": 0.4169048366770431,
        "effect_joint_minus_unary": -0.2309633559325278,
        "ci95": [
          -0.26564549038842133,
          -0.1985197951021017
        ],
        "ci_source": "archived structured_results/size_confounding/stratified_endpoint_summary.csv:27",
        "case_delta_negative": 668,
        "case_delta_zero": 0,
        "case_delta_positive": 94,
        "complex_deltas": {
          "7quh": -0.16352256028021347,
          "7txw": -0.31357545515178364,
          "7ul0": -0.25707369053584156,
          "7wn2": -0.27692982270854744,
          "7x2h": -0.07253032989644219,
          "7ycn": -0.13141257965517883,
          "7zqt": -0.363080092519496,
          "8acf": -0.43914203098625015,
          "8b7h": -0.2209478888840641,
          "8bse": -0.3222884606689874,
          "8cwi": -0.14700775235024804,
          "8cwk": -0.15412344596614816,
          "8dxu": -0.5091838341515439,
          "8ee1": -0.12313942188846844,
          "8eoo": -0.42260789888156075,
          "8hn6": -0.6331620060823612,
          "8jeo": -0.1593839433503791,
          "8qrg": -0.14444489460723778,
          "8rwb": -0.031154696668926212,
          "8sdg": -0.37463689173055287,
          "8sja": -0.2344512664348957,
          "8tfl": -0.2623081145183675,
          "8ts0": -0.18653960162915,
          "8tuz": -0.1440048701433212,
          "8u08": -0.13145564059999826,
          "8v5q": -0.17272721336478442,
          "8vvl": -0.22988559933560135,
          "8w84": -0.11936267715070993,
          "8w86": -0.23780404244817635,
          "8ykt": -0.22867467632076022,
          "8yxi": -0.2789145365584298,
          "8z3a": -0.24983785068709333,
          "9bdi": -0.09680933766762881,
          "9c1s": -0.1641447279378533,
          "9cmc": -0.2986686653126696,
          "9dq4": -0.14577245269879824,
          "9fm0": -0.1554826217770259,
          "9gvn": -0.21000459901116464,
          "9hi4": -0.21751002517215554,
          "9jd1": -0.3325000103569379,
          "9jno": -0.14775104840763503,
          "9lra": -0.21096793901924607,
          "9ml8": -0.17471536549751834,
          "9mnu": -0.11856493331909361,
          "9ncd": -0.3879102443094697,
          "9npi": -0.18356986518934792,
          "9o3d": -0.1356713338435406,
          "9pd2": -0.0626210532623786,
          "9sg2": -0.35805695501736257,
          "9y0a": -0.41213283267104533
        }
      },
      "clashscore_per_1000": {
        "metric": "clashscore_per_1000",
        "stratum": "different_sequence",
        "cases": 762,
        "complexes": 50,
        "joint_mean": 217.2314161438571,
        "unary_mean": 349.8461655805926,
        "effect_joint_minus_unary": -132.61474943673548,
        "ci95": [
          -150.32491127180742,
          -116.37093224506867
        ],
        "ci_source": "archived structured_results/size_confounding/stratified_endpoint_summary.csv:26",
        "case_delta_negative": 664,
        "case_delta_zero": 5,
        "case_delta_positive": 93,
        "complex_deltas": {
          "7quh": -110.77939821283194,
          "7txw": -169.99232631238155,
          "7ul0": -149.48902116930617,
          "7wn2": -165.46485868648512,
          "7x2h": -36.691455095685136,
          "7ycn": -101.85967567232947,
          "7zqt": -194.72187228924096,
          "8acf": -251.37932159034517,
          "8b7h": -121.95253189718247,
          "8bse": -209.5723799390411,
          "8cwi": -104.46904600647326,
          "8cwk": -130.9936860892298,
          "8dxu": -247.92259813026322,
          "8ee1": -69.25488433064876,
          "8eoo": -259.6863360360813,
          "8hn6": -319.94424328618175,
          "8jeo": -107.48430253956873,
          "8qrg": -82.65220017529971,
          "8rwb": -33.87014051123235,
          "8sdg": -193.35161986137564,
          "8sja": -128.66556439486814,
          "8tfl": -179.1128902945767,
          "8ts0": -147.44547749352722,
          "8tuz": -86.73051211767401,
          "8u08": -75.25291327552453,
          "8v5q": -92.22778729707711,
          "8vvl": -129.8525973321278,
          "8w84": -63.71776479069675,
          "8w86": -136.88510903530894,
          "8ykt": -109.7755193057184,
          "8yxi": -183.1610563209124,
          "8z3a": -145.54840426335724,
          "9bdi": -62.218329986345864,
          "9c1s": -106.56574251272693,
          "9cmc": -181.33394731972405,
          "9dq4": -82.97275309026709,
          "9fm0": -83.18928897473306,
          "9gvn": -149.98994559360722,
          "9hi4": -115.82705735034195,
          "9jd1": -123.00961789299049,
          "9jno": -105.28674759154107,
          "9lra": -135.88306469808356,
          "9ml8": -77.40214752703821,
          "9mnu": -87.19531544714326,
          "9ncd": -173.75767644348505,
          "9npi": -73.37301555413819,
          "9o3d": -68.32328800349642,
          "9pd2": -43.86286624874274,
          "9sg2": -185.79526282989207,
          "9y0a": -234.84391101992446
        }
      },
      "max_overlap_a": {
        "metric": "max_overlap_a",
        "stratum": "different_sequence",
        "cases": 762,
        "complexes": 50,
        "joint_mean": 1.228350545131659,
        "unary_mean": 1.731007624722668,
        "effect_joint_minus_unary": -0.5026570795910095,
        "ci95": [
          -0.5695533983892209,
          -0.4360281151808505
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 2756961459,
        "case_delta_negative": 455,
        "case_delta_zero": 291,
        "case_delta_positive": 16,
        "complex_deltas": {
          "7quh": -0.43716640456432243,
          "7txw": -0.7704908060486265,
          "7ul0": -1.0001059329171598,
          "7wn2": -0.6549548244725492,
          "7x2h": 0.0,
          "7ycn": -0.5133662379087882,
          "7zqt": -0.5536747274286676,
          "8acf": -0.8851476250181128,
          "8b7h": -0.4700639927652824,
          "8bse": -0.49668177386374845,
          "8cwi": -0.4141320879183259,
          "8cwk": -0.4891920466006102,
          "8dxu": -1.105373908712464,
          "8ee1": -0.5054926724260088,
          "8eoo": -0.8932933285113499,
          "8hn6": -0.617889299409011,
          "8jeo": -0.36829387657662394,
          "8qrg": -0.5619495543639361,
          "8rwb": -0.27958501637761285,
          "8sdg": -0.7646373020911611,
          "8sja": -0.5964448016697539,
          "8tfl": -0.5770434691231283,
          "8ts0": -0.4655836054740727,
          "8tuz": -0.40926205335686044,
          "8u08": -0.1047689038007152,
          "8v5q": -0.330484307170384,
          "8vvl": -0.6005292347297106,
          "8w84": -0.2987117069205407,
          "8w86": -0.32355197382574746,
          "8ykt": -0.359423251053579,
          "8yxi": -0.6453157562269307,
          "8z3a": -0.34534576264541444,
          "9bdi": -0.0595889603538952,
          "9c1s": -0.44375830256700927,
          "9cmc": -0.7387922756378981,
          "9dq4": -0.15173799062057974,
          "9fm0": -0.42879293270844665,
          "9gvn": -0.3634596677671484,
          "9hi4": -0.6586358151737147,
          "9jd1": -0.8654586056536573,
          "9jno": -0.4157433418652439,
          "9lra": -0.6649686726923952,
          "9ml8": -0.36561528588444914,
          "9mnu": -0.18607305352403597,
          "9ncd": -0.5995498486182769,
          "9npi": -0.010260403500316206,
          "9o3d": -0.5621877524871435,
          "9pd2": -0.29012549477192756,
          "9sg2": -0.8342388045665069,
          "9y0a": -0.6559105271866261
        }
      },
      "min_distance_a": {
        "metric": "min_distance_a",
        "stratum": "different_sequence",
        "cases": 762,
        "complexes": 50,
        "joint_mean": 1.9258892998511208,
        "unary_mean": 1.509833143638679,
        "effect_joint_minus_unary": 0.41605615621244246,
        "ci95": [
          0.35438555060559657,
          0.4792825989906488
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 374190592,
        "case_delta_negative": 20,
        "case_delta_zero": 321,
        "case_delta_positive": 421,
        "complex_deltas": {
          "7quh": 0.35581757942247333,
          "7txw": 0.6709952302403246,
          "7ul0": 0.8980300975651833,
          "7wn2": 0.5248673085938609,
          "7x2h": 0.0,
          "7ycn": 0.4072680143210861,
          "7zqt": 0.4052299377478619,
          "8acf": 0.767814822848979,
          "8b7h": 0.4428202770349217,
          "8bse": 0.35798171204010787,
          "8cwi": 0.2912402849827588,
          "8cwk": 0.3927405737330862,
          "8dxu": 0.9519194145301629,
          "8ee1": 0.41924267242600877,
          "8eoo": 0.7992546736555584,
          "8hn6": 0.5845891540884987,
          "8jeo": 0.3093364663579121,
          "8qrg": 0.47173997003049817,
          "8rwb": 0.26978407230399404,
          "8sdg": 0.6633719382024679,
          "8sja": 0.5324989165163677,
          "8tfl": 0.47395479508112737,
          "8ts0": 0.27571930006028506,
          "8tuz": 0.31508132359082014,
          "8u08": 0.05472916965816716,
          "8v5q": 0.26608485277417165,
          "8vvl": 0.49852682364660605,
          "8w84": 0.20296302841943148,
          "8w86": 0.2810519738257475,
          "8ykt": 0.2960445035041675,
          "8yxi": 0.49106169681810796,
          "8z3a": 0.2876789461298423,
          "9bdi": 0.04005155187753898,
          "9c1s": 0.40290222755492944,
          "9cmc": 0.624506497649739,
          "9dq4": 0.10505573015242455,
          "9fm0": 0.37769189353656374,
          "9gvn": 0.19736061069621358,
          "9hi4": 0.5361864892868924,
          "9jd1": 0.7779599822704768,
          "9jno": 0.27069885464712967,
          "9lra": 0.5474449108219662,
          "9ml8": 0.3028795426934452,
          "9mnu": 0.1405088474807268,
          "9ncd": 0.48980804602725037,
          "9npi": -0.02502987657750713,
          "9o3d": 0.4592817002699438,
          "9pd2": 0.25888051661290185,
          "9sg2": 0.7609686423692822,
          "9y0a": 0.5762121131016171
        }
      },
      "raw_total_clash_count": {
        "metric": "raw_total_clash_count",
        "stratum": "different_sequence",
        "cases": 762,
        "complexes": 50,
        "joint_mean": 16.248482787090218,
        "unary_mean": 26.7769110470598,
        "effect_joint_minus_unary": -10.528428259969592,
        "ci95": [
          -11.742582187654826,
          -9.332431663920017
        ],
        "ci_source": "archived structured_results/size_confounding/stratified_endpoint_summary.csv:20",
        "case_delta_negative": 586,
        "case_delta_zero": 128,
        "case_delta_positive": 48,
        "complex_deltas": {
          "7quh": -7.75,
          "7txw": -20.36,
          "7ul0": -9.68421052631579,
          "7wn2": -12.5,
          "7x2h": -6.5,
          "7ycn": -6.8,
          "7zqt": -14.428571428571429,
          "8acf": -15.653846153846153,
          "8b7h": -8.25,
          "8bse": -14.272727272727273,
          "8cwi": -7.4375,
          "8cwk": -10.928571428571429,
          "8dxu": -18.428571428571427,
          "8ee1": -4.75,
          "8eoo": -15.411764705882353,
          "8hn6": -24.375,
          "8jeo": -11.1875,
          "8qrg": -6.0,
          "8rwb": -1.9,
          "8sdg": -16.875,
          "8sja": -9.642857142857142,
          "8tfl": -11.75,
          "8ts0": -12.73076923076923,
          "8tuz": -8.157894736842104,
          "8u08": -11.571428571428571,
          "8v5q": -8.9,
          "8vvl": -7.8,
          "8w84": -5.666666666666667,
          "8w86": -8.916666666666666,
          "8ykt": -8.823529411764707,
          "8yxi": -12.285714285714286,
          "8z3a": -12.421052631578947,
          "9bdi": -8.923076923076923,
          "9c1s": -7.176470588235294,
          "9cmc": -16.3,
          "9dq4": -6.684210526315789,
          "9fm0": -5.8,
          "9gvn": -13.705882352941176,
          "9hi4": -10.48,
          "9jd1": -11.8125,
          "9jno": -9.25,
          "9lra": -10.192307692307692,
          "9ml8": -8.470588235294118,
          "9mnu": -10.45,
          "9ncd": -11.733333333333333,
          "9npi": -8.777777777777779,
          "9o3d": -3.4285714285714284,
          "9pd2": -2.625,
          "9sg2": -13.851851851851851,
          "9y0a": -14.6
        }
      },
      "raw_context_clash_count": {
        "metric": "raw_context_clash_count",
        "stratum": "different_sequence",
        "cases": 762,
        "complexes": 50,
        "joint_mean": 10.64706814966366,
        "unary_mean": 10.233115719923923,
        "effect_joint_minus_unary": 0.4139524297397362,
        "ci95": [
          0.18098004896720069,
          0.6472580758487295
        ],
        "ci_source": "archived structured_results/size_confounding/stratified_endpoint_summary.csv:21",
        "case_delta_negative": 95,
        "case_delta_zero": 517,
        "case_delta_positive": 150,
        "complex_deltas": {
          "7quh": 0.6666666666666666,
          "7txw": -0.12,
          "7ul0": 0.3684210526315789,
          "7wn2": 2.4,
          "7x2h": 0.0,
          "7ycn": 0.0,
          "7zqt": -0.2857142857142857,
          "8acf": -0.038461538461538464,
          "8b7h": 1.0625,
          "8bse": -0.18181818181818182,
          "8cwi": 0.4375,
          "8cwk": -0.35714285714285715,
          "8dxu": 0.3333333333333333,
          "8ee1": 1.0,
          "8eoo": -0.17647058823529413,
          "8hn6": 0.25,
          "8jeo": 0.6875,
          "8qrg": 0.5,
          "8rwb": 0.0,
          "8sdg": 2.0,
          "8sja": -0.07142857142857142,
          "8tfl": 0.0625,
          "8ts0": -0.23076923076923078,
          "8tuz": 0.47368421052631576,
          "8u08": 0.0,
          "8v5q": 1.4,
          "8vvl": 2.3333333333333335,
          "8w84": 0.3333333333333333,
          "8w86": -0.3333333333333333,
          "8ykt": 2.7058823529411766,
          "8yxi": 0.5714285714285714,
          "8z3a": 0.10526315789473684,
          "9bdi": 0.07692307692307693,
          "9c1s": 0.11764705882352941,
          "9cmc": 0.2,
          "9dq4": 0.3684210526315789,
          "9fm0": 0.3333333333333333,
          "9gvn": 0.5294117647058824,
          "9hi4": 0.64,
          "9jd1": 1.0625,
          "9jno": 0.15,
          "9lra": 0.15384615384615385,
          "9ml8": 1.4705882352941178,
          "9mnu": 0.0,
          "9ncd": 0.26666666666666666,
          "9npi": -0.3333333333333333,
          "9o3d": 1.5714285714285714,
          "9pd2": 0.3125,
          "9sg2": 0.48148148148148145,
          "9y0a": -2.6
        }
      },
      "raw_internal_clash_count": {
        "metric": "raw_internal_clash_count",
        "stratum": "different_sequence",
        "cases": 762,
        "complexes": 50,
        "joint_mean": 5.601414637426558,
        "unary_mean": 16.543795327135886,
        "effect_joint_minus_unary": -10.94238068970933,
        "ci95": [
          -12.182996546848834,
          -9.785358081851498
        ],
        "ci_source": "archived structured_results/size_confounding/stratified_endpoint_summary.csv:22",
        "case_delta_negative": 589,
        "case_delta_zero": 139,
        "case_delta_positive": 34,
        "complex_deltas": {
          "7quh": -8.416666666666666,
          "7txw": -20.24,
          "7ul0": -10.052631578947368,
          "7wn2": -14.9,
          "7x2h": -6.5,
          "7ycn": -6.8,
          "7zqt": -14.142857142857142,
          "8acf": -15.615384615384615,
          "8b7h": -9.3125,
          "8bse": -14.090909090909092,
          "8cwi": -7.875,
          "8cwk": -10.571428571428571,
          "8dxu": -18.761904761904763,
          "8ee1": -5.75,
          "8eoo": -15.235294117647058,
          "8hn6": -24.625,
          "8jeo": -11.875,
          "8qrg": -6.5,
          "8rwb": -1.9,
          "8sdg": -18.875,
          "8sja": -9.571428571428571,
          "8tfl": -11.8125,
          "8ts0": -12.5,
          "8tuz": -8.631578947368421,
          "8u08": -11.571428571428571,
          "8v5q": -10.3,
          "8vvl": -10.133333333333333,
          "8w84": -6.0,
          "8w86": -8.583333333333334,
          "8ykt": -11.529411764705882,
          "8yxi": -12.857142857142858,
          "8z3a": -12.526315789473685,
          "9bdi": -9.0,
          "9c1s": -7.294117647058823,
          "9cmc": -16.5,
          "9dq4": -7.052631578947368,
          "9fm0": -6.133333333333334,
          "9gvn": -14.235294117647058,
          "9hi4": -11.12,
          "9jd1": -12.875,
          "9jno": -9.4,
          "9lra": -10.346153846153847,
          "9ml8": -9.941176470588236,
          "9mnu": -10.45,
          "9ncd": -12.0,
          "9npi": -8.444444444444445,
          "9o3d": -5.0,
          "9pd2": -2.9375,
          "9sg2": -14.333333333333334,
          "9y0a": -12.0
        }
      },
      "raw_total_squared_overlap_a2": {
        "metric": "raw_total_squared_overlap_a2",
        "stratum": "different_sequence",
        "cases": 762,
        "complexes": 50,
        "joint_mean": 14.843223593958033,
        "unary_mean": 32.66706116730496,
        "effect_joint_minus_unary": -17.823837573346925,
        "ci95": [
          -20.23854251403623,
          -15.54438455428579
        ],
        "ci_source": "archived structured_results/size_confounding/stratified_endpoint_summary.csv:23",
        "case_delta_negative": 623,
        "case_delta_zero": 42,
        "case_delta_positive": 97,
        "complex_deltas": {
          "7quh": -12.155714722804538,
          "7txw": -38.10495954482581,
          "7ul0": -16.362640057956924,
          "7wn2": -20.779709632623014,
          "7x2h": -11.081901564826968,
          "7ycn": -8.926985848257308,
          "7zqt": -23.553549438123042,
          "8acf": -27.068812741162194,
          "8b7h": -15.628958378293119,
          "8bse": -20.825650857443446,
          "8cwi": -9.89146439167692,
          "8cwk": -13.264652144362406,
          "8dxu": -36.810555354070814,
          "8ee1": -8.371869235584873,
          "8eoo": -23.72840768772962,
          "8hn6": -45.29961248440014,
          "8jeo": -16.04054400055733,
          "8qrg": -10.453230025492768,
          "8rwb": -1.5335670890589561,
          "8sdg": -32.378903848797975,
          "8sja": -17.246111182201645,
          "8tfl": -16.381463287965598,
          "8ts0": -16.271599137043296,
          "8tuz": -13.52036855058806,
          "8u08": -19.82790150641904,
          "8v5q": -16.67401051285619,
          "8vvl": -14.462281809399524,
          "8w84": -10.045340586325084,
          "8w86": -14.995205763124817,
          "8ykt": -18.365337908501836,
          "8yxi": -18.279639279091743,
          "8z3a": -20.835924165600638,
          "9bdi": -14.038432202385348,
          "9c1s": -10.3292419550156,
          "9cmc": -27.083077985074947,
          "9dq4": -11.240692962805246,
          "9fm0": -9.881809393598585,
          "9gvn": -18.24530915006704,
          "9hi4": -19.403246192505755,
          "9jd1": -27.310824661657204,
          "9jno": -12.877154579940333,
          "9lra": -14.91852376186347,
          "9ml8": -17.973594698806522,
          "9mnu": -14.062104427505833,
          "9ncd": -24.16594231843224,
          "9npi": -20.393898787566386,
          "9o3d": -5.8550768361279975,
          "9pd2": -3.698112522306298,
          "9sg2": -25.839051175632488,
          "9y0a": -24.708912318889322
        }
      },
      "raw_context_squared_overlap_a2": {
        "metric": "raw_context_squared_overlap_a2",
        "stratum": "different_sequence",
        "cases": 762,
        "complexes": 50,
        "joint_mean": 11.066237704812979,
        "unary_mean": 10.841110502916738,
        "effect_joint_minus_unary": 0.22512720189624288,
        "ci95": [
          -0.011619635192767453,
          0.43740768155264925
        ],
        "ci_source": "archived structured_results/size_confounding/stratified_endpoint_summary.csv:24",
        "case_delta_negative": 285,
        "case_delta_zero": 166,
        "case_delta_positive": 311,
        "complex_deltas": {
          "7quh": 0.28020189209380997,
          "7txw": -0.03153940322773103,
          "7ul0": 0.12357407254014921,
          "7wn2": 1.827336801142208,
          "7x2h": -0.04975075956902064,
          "7ycn": 0.045844082530451316,
          "7zqt": -0.11795392088194315,
          "8acf": -0.3214646086594464,
          "8b7h": 0.8884885204316547,
          "8bse": -0.07910219140344682,
          "8cwi": 0.16538069114144435,
          "8cwk": -0.13029543195103102,
          "8dxu": 0.17856273184750682,
          "8ee1": 0.33500746961706396,
          "8eoo": -0.03331230759680287,
          "8hn6": 0.08747641073729984,
          "8jeo": 0.2703839179967643,
          "8qrg": 0.09998876379213065,
          "8rwb": 0.035569007955931195,
          "8sdg": 1.1492955812856234,
          "8sja": -0.05583451305637155,
          "8tfl": 0.031901539959698896,
          "8ts0": -0.056766255022128294,
          "8tuz": 0.10181445223372658,
          "8u08": 0.12788710605615475,
          "8v5q": 1.2650509968759027,
          "8vvl": 1.3309698426692333,
          "8w84": 0.19404953041545703,
          "8w86": -0.07872412767023478,
          "8ykt": 2.8087804066884727,
          "8yxi": 0.242813170089897,
          "8z3a": 0.0726649192098831,
          "9bdi": 0.04585777472224945,
          "9c1s": 0.07894757536018364,
          "9cmc": 0.0878802999611698,
          "9dq4": 0.12429959005500303,
          "9fm0": 0.09077428060900763,
          "9gvn": 0.24616726180756293,
          "9hi4": 0.2510934392992257,
          "9jd1": 0.6161789477383617,
          "9jno": 0.02037057681765736,
          "9lra": 0.06695041153692322,
          "9ml8": 1.4193738100046274,
          "9mnu": 0.057745478369224904,
          "9ncd": 0.07615049848356832,
          "9npi": -0.09015606196679767,
          "9o3d": 0.9051335141392061,
          "9pd2": 0.11345529685309938,
          "9sg2": 0.18974651243835186,
          "9y0a": -3.7519074996887887
        }
      },
      "raw_internal_squared_overlap_a2": {
        "metric": "raw_internal_squared_overlap_a2",
        "stratum": "different_sequence",
        "cases": 762,
        "complexes": 50,
        "joint_mean": 3.7769858891450507,
        "unary_mean": 21.82595066438822,
        "effect_joint_minus_unary": -18.048964775243167,
        "ci95": [
          -20.4303863423883,
          -15.803447593362657
        ],
        "ci_source": "archived structured_results/size_confounding/stratified_endpoint_summary.csv:25",
        "case_delta_negative": 617,
        "case_delta_zero": 76,
        "case_delta_positive": 69,
        "complex_deltas": {
          "7quh": -12.435916614898344,
          "7txw": -38.07342014159809,
          "7ul0": -16.486214130497075,
          "7wn2": -22.607046433765216,
          "7x2h": -11.03215080525795,
          "7ycn": -8.972829930787759,
          "7zqt": -23.435595517241097,
          "8acf": -26.747348132502744,
          "8b7h": -16.51744689872477,
          "8bse": -20.746548666040002,
          "8cwi": -10.056845082818363,
          "8cwk": -13.134356712411378,
          "8dxu": -36.98911808591832,
          "8ee1": -8.706876705201935,
          "8eoo": -23.695095380132816,
          "8hn6": -45.38708889513744,
          "8jeo": -16.310927918554093,
          "8qrg": -10.553218789284898,
          "8rwb": -1.5691360970148867,
          "8sdg": -33.5281994300836,
          "8sja": -17.19027666914527,
          "8tfl": -16.4133648279253,
          "8ts0": -16.214832882021167,
          "8tuz": -13.622183002821789,
          "8u08": -19.955788612475196,
          "8v5q": -17.9390615097321,
          "8vvl": -15.79325165206876,
          "8w84": -10.23939011674054,
          "8w86": -14.916481635454582,
          "8ykt": -21.174118315190306,
          "8yxi": -18.522452449181635,
          "8z3a": -20.90858908481052,
          "9bdi": -14.084289977107598,
          "9c1s": -10.408189530375784,
          "9cmc": -27.170958285036118,
          "9dq4": -11.36499255286025,
          "9fm0": -9.972583674207595,
          "9gvn": -18.491476411874604,
          "9hi4": -19.654339631804977,
          "9jd1": -27.927003609395562,
          "9jno": -12.89752515675799,
          "9lra": -14.985474173400394,
          "9ml8": -19.39296850881115,
          "9mnu": -14.119849905875057,
          "9ncd": -24.242092816915807,
          "9npi": -20.303742725599587,
          "9o3d": -6.7602103502672035,
          "9pd2": -3.811567819159397,
          "9sg2": -26.028797688070842,
          "9y0a": -20.957004819200534
        }
      },
      "sidechain_heavy_atoms": {
        "metric": "sidechain_heavy_atoms",
        "stratum": "different_sequence",
        "cases": 762,
        "complexes": 50,
        "joint_mean": 28.831315124183234,
        "unary_mean": 31.842454092501924,
        "effect_joint_minus_unary": -3.0111389683186895,
        "ci95": [
          -3.421599559540906,
          -2.6230134865036066
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 1074544978,
        "case_delta_negative": 563,
        "case_delta_zero": 18,
        "case_delta_positive": 181,
        "complex_deltas": {
          "7quh": 0.0,
          "7txw": -4.76,
          "7ul0": -3.6842105263157894,
          "7wn2": -2.7,
          "7x2h": -4.75,
          "7ycn": -2.7,
          "7zqt": -5.428571428571429,
          "8acf": -4.923076923076923,
          "8b7h": -2.625,
          "8bse": -5.636363636363637,
          "8cwi": -1.5625,
          "8cwk": -3.357142857142857,
          "8dxu": -5.523809523809524,
          "8ee1": -1.5,
          "8eoo": -4.411764705882353,
          "8hn6": -6.25,
          "8jeo": -2.9375,
          "8qrg": -0.5,
          "8rwb": -0.9,
          "8sdg": -2.0,
          "8sja": -3.4285714285714284,
          "8tfl": -3.1875,
          "8ts0": -4.846153846153846,
          "8tuz": -3.473684210526316,
          "8u08": -0.7142857142857143,
          "8v5q": -0.95,
          "8vvl": -2.466666666666667,
          "8w84": -2.0,
          "8w86": -2.5,
          "8ykt": -2.764705882352941,
          "8yxi": -1.4285714285714286,
          "8z3a": -3.5789473684210527,
          "9bdi": -2.769230769230769,
          "9c1s": -3.4705882352941178,
          "9cmc": -3.95,
          "9dq4": -2.1578947368421053,
          "9fm0": -2.066666666666667,
          "9gvn": -3.6470588235294117,
          "9hi4": -2.56,
          "9jd1": -4.125,
          "9jno": -3.9,
          "9lra": -3.5,
          "9ml8": -1.1176470588235294,
          "9mnu": -3.85,
          "9ncd": -2.0,
          "9npi": -2.7777777777777777,
          "9o3d": -4.571428571428571,
          "9pd2": -1.375,
          "9sg2": -2.6296296296296298,
          "9y0a": -2.6
        }
      },
      "cdr_heavy_atoms": {
        "metric": "cdr_heavy_atoms",
        "stratum": "different_sequence",
        "cases": 762,
        "complexes": 50,
        "joint_mean": 67.65458441853984,
        "unary_mean": 70.66572338685853,
        "effect_joint_minus_unary": -3.0111389683186895,
        "ci95": [
          -3.4133632499178668,
          -2.621604673071024
        ],
        "ci_source": "archived structured_results/size_confounding/stratified_endpoint_summary.csv:28",
        "case_delta_negative": 563,
        "case_delta_zero": 18,
        "case_delta_positive": 181,
        "complex_deltas": {
          "7quh": 0.0,
          "7txw": -4.76,
          "7ul0": -3.6842105263157894,
          "7wn2": -2.7,
          "7x2h": -4.75,
          "7ycn": -2.7,
          "7zqt": -5.428571428571429,
          "8acf": -4.923076923076923,
          "8b7h": -2.625,
          "8bse": -5.636363636363637,
          "8cwi": -1.5625,
          "8cwk": -3.357142857142857,
          "8dxu": -5.523809523809524,
          "8ee1": -1.5,
          "8eoo": -4.411764705882353,
          "8hn6": -6.25,
          "8jeo": -2.9375,
          "8qrg": -0.5,
          "8rwb": -0.9,
          "8sdg": -2.0,
          "8sja": -3.4285714285714284,
          "8tfl": -3.1875,
          "8ts0": -4.846153846153846,
          "8tuz": -3.473684210526316,
          "8u08": -0.7142857142857143,
          "8v5q": -0.95,
          "8vvl": -2.466666666666667,
          "8w84": -2.0,
          "8w86": -2.5,
          "8ykt": -2.764705882352941,
          "8yxi": -1.4285714285714286,
          "8z3a": -3.5789473684210527,
          "9bdi": -2.769230769230769,
          "9c1s": -3.4705882352941178,
          "9cmc": -3.95,
          "9dq4": -2.1578947368421053,
          "9fm0": -2.066666666666667,
          "9gvn": -3.6470588235294117,
          "9hi4": -2.56,
          "9jd1": -4.125,
          "9jno": -3.9,
          "9lra": -3.5,
          "9ml8": -1.1176470588235294,
          "9mnu": -3.85,
          "9ncd": -2.0,
          "9npi": -2.7777777777777777,
          "9o3d": -4.571428571428571,
          "9pd2": -1.375,
          "9sg2": -2.6296296296296298,
          "9y0a": -2.6
        }
      },
      "base_composite_energy": {
        "metric": "base_composite_energy",
        "stratum": "different_sequence",
        "cases": 762,
        "complexes": 50,
        "joint_mean": 20.865563465885256,
        "unary_mean": 20.621427371329528,
        "effect_joint_minus_unary": 0.24413609455572868,
        "ci95": [
          0.2087131021958419,
          0.280465357741674
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 3830542028,
        "case_delta_negative": 257,
        "case_delta_zero": 0,
        "case_delta_positive": 505,
        "complex_deltas": {
          "7quh": 0.31408966518798964,
          "7txw": 0.19934683064319386,
          "7ul0": 0.20088374887723653,
          "7wn2": 0.24554590449085367,
          "7x2h": 0.058886025388656726,
          "7ycn": 0.1295068273762235,
          "7zqt": 0.5220848394590263,
          "8acf": 0.4036165634411451,
          "8b7h": 0.24832616391441786,
          "8bse": 0.30103376881213006,
          "8cwi": 0.1891021860024844,
          "8cwk": 0.4733624068176991,
          "8dxu": 0.23020525559352875,
          "8ee1": -0.14521630686442077,
          "8eoo": 0.31861937836329757,
          "8hn6": 0.29031723987746183,
          "8jeo": 0.3051872563470288,
          "8qrg": 0.20997860441744276,
          "8rwb": 0.1538952379141188,
          "8sdg": 0.24186936329148434,
          "8sja": 0.4501644691251177,
          "8tfl": 0.24379609477854458,
          "8ts0": 0.501794713587075,
          "8tuz": 0.09582929481182677,
          "8u08": 0.18741510562580846,
          "8v5q": 0.15015891386431876,
          "8vvl": 0.4459974490131472,
          "8w84": 0.3049149027050924,
          "8w86": 0.1417899145063939,
          "8ykt": 0.41819168931383643,
          "8yxi": 0.10433249733829289,
          "8z3a": 0.08761904889514162,
          "9bdi": 0.028718642970883498,
          "9c1s": 0.24836221283280632,
          "9cmc": 0.3824421505141641,
          "9dq4": 0.21418077739861477,
          "9fm0": 0.38884561950631846,
          "9gvn": 0.2785718518785083,
          "9hi4": 0.2204393376567527,
          "9jd1": 0.15094131875532857,
          "9jno": 0.2624301889529554,
          "9lra": 0.2970042133674319,
          "9ml8": 0.03258887693707395,
          "9mnu": 0.25855524624169474,
          "9ncd": 0.40443245345675943,
          "9npi": 0.10786765573163531,
          "9o3d": 0.28466400193554037,
          "9pd2": 0.15202806891534115,
          "9sg2": 0.2606212499947854,
          "9y0a": 0.21146580782424493
        }
      },
      "full_candidate_energy": {
        "metric": "full_candidate_energy",
        "stratum": "different_sequence",
        "cases": 762,
        "complexes": 50,
        "joint_mean": 24.734201010169627,
        "unary_mean": 129.62417552522092,
        "effect_joint_minus_unary": -104.88997451505125,
        "ci95": [
          -116.08662657565134,
          -93.70807570978735
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 134353515,
        "case_delta_negative": 759,
        "case_delta_zero": 0,
        "case_delta_positive": 3,
        "complex_deltas": {
          "7quh": -80.43929265474813,
          "7txw": -189.25277298535457,
          "7ul0": -98.77130129962747,
          "7wn2": -136.0950549544861,
          "7x2h": -68.52263237843569,
          "7ycn": -59.56529984216068,
          "7zqt": -148.1253229776336,
          "8acf": -138.31589844172387,
          "8b7h": -103.96056813965859,
          "8bse": -135.86234351734478,
          "8cwi": -72.98863761278552,
          "8cwk": -90.64573265874351,
          "8dxu": -181.41746245672022,
          "8ee1": -62.39530254838281,
          "8eoo": -113.95785865014967,
          "8hn6": -218.8905566616267,
          "8jeo": -117.98390057815173,
          "8qrg": -75.33725836019339,
          "8rwb": -17.432669810580485,
          "8sdg": -197.68548419012464,
          "8sja": -101.89338150687168,
          "8tfl": -99.61481506816749,
          "8ts0": -98.12676244181306,
          "8tuz": -75.50022746593133,
          "8u08": -129.5641457468327,
          "8v5q": -108.50278209902365,
          "8vvl": -84.89547471788477,
          "8w84": -62.285585623482426,
          "8w86": -89.78755925235522,
          "8ykt": -94.08175786061774,
          "8yxi": -104.04033333606989,
          "8z3a": -127.84239787171715,
          "9bdi": -78.67833957933152,
          "9c1s": -63.9216168636539,
          "9cmc": -154.86899099160755,
          "9dq4": -79.116494635436,
          "9fm0": -61.911362174297466,
          "9gvn": -117.68731436431558,
          "9hi4": -102.11402518288509,
          "9jd1": -159.22641012003004,
          "9jno": -75.99918040977228,
          "9lra": -95.57080180281514,
          "9ml8": -114.18182498540659,
          "9mnu": -102.1731527682533,
          "9ncd": -123.3495631342737,
          "9npi": -92.7820495725185,
          "9o3d": -50.690167023839976,
          "9pd2": -35.04024703816377,
          "9sg2": -148.16134075841367,
          "9y0a": -105.24527063815023
        }
      },
      "base_composite_energy_per_residue": {
        "metric": "base_composite_energy_per_residue",
        "stratum": "different_sequence",
        "cases": 762,
        "complexes": 50,
        "joint_mean": 2.1157679097946547,
        "unary_mean": 2.0881699456839815,
        "effect_joint_minus_unary": 0.027597964110672963,
        "ci95": [
          0.02288516499339732,
          0.03225513158161739
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 2157773111,
        "case_delta_negative": 257,
        "case_delta_zero": 0,
        "case_delta_positive": 505,
        "complex_deltas": {
          "7quh": 0.032360647450907165,
          "7txw": 0.014653306010637577,
          "7ul0": 0.024907428185028686,
          "7wn2": 0.026693647345047245,
          "7x2h": 0.004411147846596797,
          "7ycn": 0.011583803342950016,
          "7zqt": 0.060847322932941594,
          "8acf": 0.051985048843053626,
          "8b7h": 0.024435883139384287,
          "8bse": 0.040570466765799604,
          "8cwi": 0.026832599649294964,
          "8cwk": 0.05719252658546863,
          "8dxu": 0.02625078122870871,
          "8ee1": -0.01541686581213278,
          "8eoo": 0.04095980809357397,
          "8hn6": 0.0317810579952334,
          "8jeo": 0.023283102296001598,
          "8qrg": 0.022868835590535253,
          "8rwb": 0.01665135955320618,
          "8sdg": 0.02082932305576085,
          "8sja": 0.0570754288949799,
          "8tfl": 0.03305017909239928,
          "8ts0": 0.06262406428008739,
          "8tuz": 0.009650048229070054,
          "8u08": 0.010771532509231907,
          "8v5q": 0.015558061313870376,
          "8vvl": 0.05543718962525574,
          "8w84": 0.02767784289607837,
          "8w86": 0.017178112186873096,
          "8ykt": 0.051002463874100755,
          "8yxi": 0.01623368878454631,
          "8z3a": 0.010641531980573143,
          "9bdi": 0.00028603002176118806,
          "9c1s": 0.028751216366018458,
          "9cmc": 0.04135700050671022,
          "9dq4": 0.02387783755196855,
          "9fm0": 0.04104094037018545,
          "9gvn": 0.022518471437793286,
          "9hi4": 0.02437912459860164,
          "9jd1": 0.020946836052348664,
          "9jno": 0.031091282445571855,
          "9lra": 0.036910198213733154,
          "9ml8": -0.0014542388838944314,
          "9mnu": 0.01748553481809436,
          "9ncd": 0.053494587714029124,
          "9npi": 0.009577833650015164,
          "9o3d": 0.04240802416244532,
          "9pd2": 0.020343584205209236,
          "9sg2": 0.026746066589236357,
          "9y0a": 0.02955650194875701
        }
      },
      "changed_rate_vs_generator": {
        "metric": "changed_rate_vs_generator",
        "stratum": "different_sequence",
        "cases": 762,
        "complexes": 50,
        "joint_mean": 0.4792223878714178,
        "unary_mean": 0.44765874841230724,
        "effect_joint_minus_unary": 0.031563639459110525,
        "ci95": [
          0.02328044316500924,
          0.039867265551667634
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 1866291855,
        "case_delta_negative": 133,
        "case_delta_zero": 274,
        "case_delta_positive": 355,
        "complex_deltas": {
          "7quh": -0.0013888888888888863,
          "7txw": 0.021587301587301586,
          "7ul0": 0.009022556390977451,
          "7wn2": -0.0164835164835165,
          "7x2h": 0.003496503496503517,
          "7ycn": -0.007692307692307676,
          "7zqt": 0.06514120799835087,
          "8acf": 0.07503052503052501,
          "8b7h": 0.03547356442577031,
          "8bse": 0.027023481568936105,
          "8cwi": 0.05176767676767677,
          "8cwk": 0.0892341785198928,
          "8dxu": 0.02772624201195628,
          "8ee1": 0.003968253968253961,
          "8eoo": 0.06601307189542482,
          "8hn6": 0.030303030303030304,
          "8jeo": 0.028186274509803926,
          "8qrg": 0.058571428571428566,
          "8rwb": 0.033174603174603155,
          "8sdg": 0.06894667832167832,
          "8sja": 0.048752834467120185,
          "8tfl": 0.02604166666666667,
          "8ts0": 0.0699471468702238,
          "8tuz": 0.04449059712217605,
          "8u08": 0.02142857142857144,
          "8v5q": -0.03481227106227106,
          "8vvl": 0.015873015873015858,
          "8w84": 0.07645687645687643,
          "8w86": 0.036120129870129865,
          "8ykt": 0.02725509784333314,
          "8yxi": 0.037414965986394565,
          "8z3a": 0.00956937799043063,
          "9bdi": 0.03336663336663336,
          "9c1s": 0.03165902724726255,
          "9cmc": -0.019890873015873018,
          "9dq4": -0.004803675856307421,
          "9fm0": 0.04968734968734969,
          "9gvn": 0.035621663995366426,
          "9hi4": -0.014634920634920626,
          "9jd1": 0.020829517704517707,
          "9jno": 0.026820728291316525,
          "9lra": 0.04578754578754578,
          "9ml8": -0.04153559819649784,
          "9mnu": 0.06223214285714285,
          "9ncd": 0.06772486772486772,
          "9npi": 0.04563214563214563,
          "9o3d": 0.09183673469387757,
          "9pd2": 0.03070887445887445,
          "9sg2": 0.016482951205173426,
          "9y0a": 0.05301698301698302
        }
      },
      "native_edit_rate": {
        "metric": "native_edit_rate",
        "stratum": "different_sequence",
        "cases": 762,
        "complexes": 50,
        "joint_mean": 0.6434126168587432,
        "unary_mean": 0.6272667694211185,
        "effect_joint_minus_unary": 0.016145847437624858,
        "ci95": [
          0.008546231355384919,
          0.023793198533555233
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 2033389784,
        "case_delta_negative": 145,
        "case_delta_zero": 375,
        "case_delta_positive": 242,
        "complex_deltas": {
          "7quh": -0.004761904761904745,
          "7txw": 0.02047619047619047,
          "7ul0": -0.0067669172932330645,
          "7wn2": -0.00024420024420026,
          "7x2h": 0.04195804195804194,
          "7ycn": 0.08324786324786324,
          "7zqt": -0.01133786848072563,
          "8acf": 0.00879120879120878,
          "8b7h": 0.010963760504201683,
          "8bse": 0.02374393283484193,
          "8cwi": -0.014204545454545466,
          "8cwk": 0.006493506493506496,
          "8dxu": 0.00984729556158127,
          "8ee1": 0.01825396825396826,
          "8eoo": 0.0601379013143719,
          "8hn6": 0.06691919191919193,
          "8jeo": -0.017361111111111112,
          "8qrg": 0.020000000000000007,
          "8rwb": 0.0341269841269841,
          "8sdg": 0.016717657342657358,
          "8sja": 0.04651102865388578,
          "8tfl": -0.015625,
          "8ts0": 0.019980019980019977,
          "8tuz": 0.015773699984226296,
          "8u08": 0.009523809523809521,
          "8v5q": -0.02227106227106227,
          "8vvl": 0.03809523809523809,
          "8w84": 0.046969696969696995,
          "8w86": 0.04811507936507936,
          "8ykt": 0.05526630232512586,
          "8yxi": 0.006751185322613913,
          "8z3a": -0.004761904761904762,
          "9bdi": 0.046653346653346646,
          "9c1s": 0.040412528647822764,
          "9cmc": 0.016716269841269844,
          "9dq4": -0.0018796992481203059,
          "9fm0": 0.05416065416065418,
          "9gvn": 0.01790120682854248,
          "9hi4": 0.01780952380952381,
          "9jd1": 0.004662698412698424,
          "9jno": -0.0026143790849673166,
          "9lra": 0.04288766788766789,
          "9ml8": -0.02182290028310789,
          "9mnu": -0.003541666666666671,
          "9ncd": 0.028571428571428584,
          "9npi": -0.010101010101010117,
          "9o3d": 0.03679653679653679,
          "9pd2": 0.010416666666666671,
          "9sg2": -0.01931951793062903,
          "9y0a": -0.06174603174603175
        }
      },
      "glycine_count": {
        "metric": "glycine_count",
        "stratum": "different_sequence",
        "cases": 762,
        "complexes": 50,
        "joint_mean": 2.2993422311835623,
        "unary_mean": 2.168811604294112,
        "effect_joint_minus_unary": 0.1305306268894504,
        "ci95": [
          0.06537765481293734,
          0.19728453420676328
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 658772578,
        "case_delta_negative": 93,
        "case_delta_zero": 477,
        "case_delta_positive": 192,
        "complex_deltas": {
          "7quh": -0.4166666666666667,
          "7txw": 0.2,
          "7ul0": 0.3684210526315789,
          "7wn2": -0.1,
          "7x2h": 0.5,
          "7ycn": 0.1,
          "7zqt": 0.14285714285714285,
          "8acf": 0.38461538461538464,
          "8b7h": 0.0625,
          "8bse": 0.6363636363636364,
          "8cwi": -0.125,
          "8cwk": 0.0,
          "8dxu": 0.14285714285714285,
          "8ee1": 0.25,
          "8eoo": -0.17647058823529413,
          "8hn6": 0.625,
          "8jeo": -0.125,
          "8qrg": 0.1,
          "8rwb": 0.0,
          "8sdg": 0.125,
          "8sja": 0.21428571428571427,
          "8tfl": 0.0625,
          "8ts0": 0.23076923076923078,
          "8tuz": 0.21052631578947367,
          "8u08": -0.42857142857142855,
          "8v5q": -0.2,
          "8vvl": 0.0,
          "8w84": 0.0,
          "8w86": 0.25,
          "8ykt": 0.0,
          "8yxi": 0.0,
          "8z3a": 0.2631578947368421,
          "9bdi": 0.15384615384615385,
          "9c1s": 0.17647058823529413,
          "9cmc": 0.2,
          "9dq4": 0.15789473684210525,
          "9fm0": 0.0,
          "9gvn": 0.11764705882352941,
          "9hi4": -0.04,
          "9jd1": 0.25,
          "9jno": 0.15,
          "9lra": 0.3076923076923077,
          "9ml8": 0.17647058823529413,
          "9mnu": 0.25,
          "9ncd": -0.13333333333333333,
          "9npi": 0.3333333333333333,
          "9o3d": 0.8571428571428571,
          "9pd2": 0.25,
          "9sg2": 0.2222222222222222,
          "9y0a": -0.2
        }
      },
      "aa_hamming_rate": {
        "metric": "aa_hamming_rate",
        "stratum": "different_sequence",
        "cases": 762,
        "complexes": 50,
        "joint_mean": 0.14241689821637635,
        "unary_mean": 0.0,
        "effect_joint_minus_unary": 0.14241689821637635,
        "ci95": [
          0.1364280029178553,
          0.148922297719802
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 1149662791,
        "case_delta_negative": 0,
        "case_delta_zero": 0,
        "case_delta_positive": 762,
        "complex_deltas": {
          "7quh": 0.1275132275132275,
          "7txw": 0.1380952380952381,
          "7ul0": 0.1285714285714286,
          "7wn2": 0.221978021978022,
          "7x2h": 0.09965034965034966,
          "7ycn": 0.11951159951159951,
          "7zqt": 0.11997526283240569,
          "8acf": 0.1775335775335775,
          "8b7h": 0.13076855742296917,
          "8bse": 0.15361406270497177,
          "8cwi": 0.13299287518037517,
          "8cwk": 0.13146773861059577,
          "8dxu": 0.15746158603301458,
          "8ee1": 0.15912698412698412,
          "8eoo": 0.15396107160813044,
          "8hn6": 0.2032828282828283,
          "8jeo": 0.13556255835667602,
          "8qrg": 0.13079365079365082,
          "8rwb": 0.12301587301587302,
          "8sdg": 0.12576486013986016,
          "8sja": 0.1314935064935065,
          "8tfl": 0.1558779761904762,
          "8ts0": 0.12505656736425969,
          "8tuz": 0.12129098971204232,
          "8u08": 0.14047619047619048,
          "8v5q": 0.17400183150183152,
          "8vvl": 0.1778835978835979,
          "8w84": 0.1097902097902098,
          "8w86": 0.1333423520923521,
          "8ykt": 0.14615972263031085,
          "8yxi": 0.1651721294578437,
          "8z3a": 0.13730538467380574,
          "9bdi": 0.1164085914085914,
          "9c1s": 0.1287411934470758,
          "9cmc": 0.15773809523809523,
          "9dq4": 0.15601503759398497,
          "9fm0": 0.12580567580567578,
          "9gvn": 0.15102183475885897,
          "9hi4": 0.14634920634920634,
          "9jd1": 0.12260760073260073,
          "9jno": 0.1400326797385621,
          "9lra": 0.14087301587301587,
          "9ml8": 0.16761035965188212,
          "9mnu": 0.12139880952380952,
          "9ncd": 0.1291005291005291,
          "9npi": 0.14587634587634585,
          "9o3d": 0.16542980828695114,
          "9pd2": 0.14380411255411257,
          "9sg2": 0.1279835390946502,
          "9y0a": 0.14555666555666552
        }
      }
    },
    "atom_shrink": {
      "normalized_overlap_a2_per_atom": {
        "metric": "normalized_overlap_a2_per_atom",
        "stratum": "atom_shrink",
        "cases": 563,
        "complexes": 50,
        "joint_mean": 0.20036430899241947,
        "unary_mean": 0.4807267732460832,
        "effect_joint_minus_unary": -0.28036246425366373,
        "ci95": [
          -0.3224592844290061,
          -0.24054039497539295
        ],
        "ci_source": "archived structured_results/size_confounding/stratified_endpoint_summary.csv:36",
        "case_delta_negative": 517,
        "case_delta_zero": 0,
        "case_delta_positive": 46,
        "complex_deltas": {
          "7quh": -0.2325606437806364,
          "7txw": -0.4050120371760748,
          "7ul0": -0.265698792124527,
          "7wn2": -0.2255550909970265,
          "7x2h": -0.0966048783465605,
          "7ycn": -0.1456600455875542,
          "7zqt": -0.363080092519496,
          "8acf": -0.47372092850404884,
          "8b7h": -0.2964591530322763,
          "8bse": -0.3541570976907783,
          "8cwi": -0.2069137306456553,
          "8cwk": -0.19619449606157194,
          "8dxu": -0.6101732576723184,
          "8ee1": -0.10510363615746258,
          "8eoo": -0.5124282294651853,
          "8hn6": -0.7192061386152027,
          "8jeo": -0.23151416892920032,
          "8qrg": -0.12195125400228225,
          "8rwb": -0.01790669075559877,
          "8sdg": -0.4324800330097762,
          "8sja": -0.21378364839695554,
          "8tfl": -0.3399555967523757,
          "8ts0": -0.20190546518241212,
          "8tuz": -0.19428231411143929,
          "8u08": -0.23107930624174125,
          "8v5q": -0.290573266619738,
          "8vvl": -0.21544662546514626,
          "8w84": -0.17045352343971246,
          "8w86": -0.3275807403691794,
          "8ykt": -0.2554203646412745,
          "8yxi": -0.47617648690558545,
          "8z3a": -0.3208600109101933,
          "9bdi": -0.13435185059479376,
          "9c1s": -0.21471863521771337,
          "9cmc": -0.3425575986029133,
          "9dq4": -0.24601719630289834,
          "9fm0": -0.1444669866351037,
          "9gvn": -0.2817995440499602,
          "9hi4": -0.2416701143668899,
          "9jd1": -0.38003415938412566,
          "9jno": -0.19833429239254088,
          "9lra": -0.2325449582961379,
          "9ml8": -0.14637787152062393,
          "9mnu": -0.11389807867977982,
          "9ncd": -0.422503417378743,
          "9npi": -0.3066396206627271,
          "9o3d": -0.1356713338435406,
          "9pd2": -0.10366660671323617,
          "9sg2": -0.4387732936619857,
          "9y0a": -0.684199910270488
        }
      },
      "clashscore_per_1000": {
        "metric": "clashscore_per_1000",
        "stratum": "atom_shrink",
        "cases": 563,
        "complexes": 50,
        "joint_mean": 225.729427123108,
        "unary_mean": 390.03206153626087,
        "effect_joint_minus_unary": -164.30263441315287,
        "ci95": [
          -186.06892206899582,
          -143.39840313901013
        ],
        "ci_source": "archived structured_results/size_confounding/stratified_endpoint_summary.csv:35",
        "case_delta_negative": 506,
        "case_delta_zero": 0,
        "case_delta_positive": 57,
        "complex_deltas": {
          "7quh": -153.61169178899124,
          "7txw": -220.93714856565907,
          "7ul0": -157.5316559489286,
          "7wn2": -189.5930375598164,
          "7x2h": -48.36659025716182,
          "7ycn": -112.23592249630089,
          "7zqt": -194.72187228924096,
          "8acf": -271.28746638657566,
          "8b7h": -173.47862576070517,
          "8bse": -229.80610372105895,
          "8cwi": -143.76388570657474,
          "8cwk": -167.285078578114,
          "8dxu": -293.3364102384601,
          "8ee1": -61.94592465293644,
          "8eoo": -314.3529258811427,
          "8hn6": -359.1436131493069,
          "8jeo": -153.3924148380543,
          "8qrg": -55.56569404373575,
          "8rwb": -28.015089380827582,
          "8sdg": -225.29039130154072,
          "8sja": -119.97289639240704,
          "8tfl": -228.57453669183462,
          "8ts0": -158.9336986922631,
          "8tuz": -114.69378379422544,
          "8u08": -142.94553293286418,
          "8v5q": -160.99748175956861,
          "8vvl": -144.2317869094615,
          "8w84": -91.32440945274374,
          "8w86": -188.56167982740882,
          "8ykt": -134.54164060828887,
          "8yxi": -309.41416605734713,
          "8z3a": -182.5058099135327,
          "9bdi": -84.73960531629079,
          "9c1s": -140.2942924516594,
          "9cmc": -208.94277717701672,
          "9dq4": -142.75660993381814,
          "9fm0": -80.05560974331317,
          "9gvn": -197.24926771155225,
          "9hi4": -129.35721196286798,
          "9jd1": -138.90513117593477,
          "9jno": -143.16477797163816,
          "9lra": -153.41676520329537,
          "9ml8": -96.48313824398093,
          "9mnu": -86.69104873815066,
          "9ncd": -199.66760030987916,
          "9npi": -125.42972737847218,
          "9o3d": -68.32328800349642,
          "9pd2": -76.14977534073697,
          "9sg2": -227.0860421488406,
          "9y0a": -386.06008626962233
        }
      },
      "max_overlap_a": {
        "metric": "max_overlap_a",
        "stratum": "atom_shrink",
        "cases": 563,
        "complexes": 50,
        "joint_mean": 1.2778916051417626,
        "unary_mean": 1.8674261546409476,
        "effect_joint_minus_unary": -0.589534549499185,
        "ci95": [
          -0.664824946075964,
          -0.5138439456428094
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 3048051851,
        "case_delta_negative": 396,
        "case_delta_zero": 164,
        "case_delta_positive": 3,
        "complex_deltas": {
          "7quh": -0.6797408033989825,
          "7txw": -0.979845866555781,
          "7ul0": -0.9282157657762172,
          "7wn2": -0.48845382382525415,
          "7x2h": 0.0,
          "7ycn": -0.5704069310097647,
          "7zqt": -0.5536747274286676,
          "8acf": -0.9463797950956335,
          "8b7h": -0.5779384620366294,
          "8bse": -0.5463499512501233,
          "8cwi": -0.584278582720713,
          "8cwk": -0.6226080593098676,
          "8dxu": -1.2592015984182192,
          "8ee1": -0.48277721822830727,
          "8eoo": -1.0847133274780678,
          "8hn6": -0.706159199324584,
          "8jeo": -0.6110314158522402,
          "8qrg": -0.4977874247054587,
          "8rwb": -0.09446230899738772,
          "8sdg": -0.8788392103155951,
          "8sja": -0.47392992232387776,
          "8tfl": -0.7266797408215533,
          "8ts0": -0.5043822392635787,
          "8tuz": -0.5554270724128821,
          "8u08": -0.1833455816512516,
          "8v5q": -0.5118072334008867,
          "8vvl": -0.5402871053102933,
          "8w84": -0.44084872441200856,
          "8w86": -0.4456322632534379,
          "8ykt": -0.5188355950330639,
          "8yxi": -1.0015907739156429,
          "8z3a": -0.4427512640238963,
          "9bdi": -0.0968320605750797,
          "9c1s": -0.5802993187414738,
          "9cmc": -0.7871672384886093,
          "9dq4": -0.33123153338917327,
          "9fm0": -0.39073416573691455,
          "9gvn": -0.5548344227559373,
          "9hi4": -0.7850531339881415,
          "9jd1": -0.9890955493184654,
          "9jno": -0.5555661554651382,
          "9lra": -0.7072957746909216,
          "9ml8": -0.3098620725673672,
          "9mnu": -0.17576195408135126,
          "9ncd": -0.5351513130725694,
          "9npi": -0.1628177501414975,
          "9o3d": -0.5621877524871435,
          "9pd2": -0.4706853959093931,
          "9sg2": -0.9505856840225041,
          "9y0a": -1.0931842119777102
        }
      },
      "min_distance_a": {
        "metric": "min_distance_a",
        "stratum": "atom_shrink",
        "cases": 563,
        "complexes": 50,
        "joint_mean": 1.878644895197093,
        "unary_mean": 1.3920362957946153,
        "effect_joint_minus_unary": 0.48660859940247725,
        "ci95": [
          0.41947820094392735,
          0.5580154304449025
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 3822406494,
        "case_delta_negative": 3,
        "case_delta_zero": 194,
        "case_delta_positive": 366,
        "complex_deltas": {
          "7quh": 0.5145713888700981,
          "7txw": 0.8719763967954037,
          "7ul0": 0.8261128463699635,
          "7wn2": 0.34975737256998524,
          "7x2h": 0.0,
          "7ycn": 0.4525200159123179,
          "7zqt": 0.4052299377478619,
          "8acf": 0.8184673401471237,
          "8b7h": 0.5504384620366293,
          "8bse": 0.3937798832441186,
          "8cwi": 0.40463212081713007,
          "8cwk": 0.5021569495433922,
          "8dxu": 1.0837578114871413,
          "8ee1": 0.4027772182283072,
          "8eoo": 0.9705235322960348,
          "8hn6": 0.6681018903868555,
          "8jeo": 0.5347678369110213,
          "8qrg": 0.4953542113299883,
          "8rwb": 0.05762259979849205,
          "8sdg": 0.7673930801570885,
          "8sja": 0.40326308059018495,
          "8tfl": 0.6217281754322187,
          "8ts0": 0.29869590839864213,
          "8tuz": 0.4276103677303987,
          "8u08": 0.09577604690179253,
          "8v5q": 0.4127311497144062,
          "8vvl": 0.4222063484816404,
          "8w84": 0.28972570666034464,
          "8w86": 0.40438226325343796,
          "8ykt": 0.43725025791124617,
          "8yxi": 0.757086806106986,
          "8z3a": 0.37520344160990554,
          "9bdi": 0.06508377180100083,
          "9c1s": 0.5298063106633525,
          "9cmc": 0.6687862011710636,
          "9dq4": 0.2669085548377674,
          "9fm0": 0.3346350046853766,
          "9gvn": 0.33420134013194125,
          "9hi4": 0.6476517639247068,
          "9jd1": 0.8890971225948306,
          "9jno": 0.3762826056068732,
          "9lra": 0.5721621612303258,
          "9ml8": 0.24053160011208916,
          "9mnu": 0.13383468236410526,
          "9ncd": 0.4255816420875251,
          "9npi": 0.1098823300247625,
          "9o3d": 0.4592817002699438,
          "9pd2": 0.42525816786678394,
          "9sg2": 0.875491041475228,
          "9y0a": 0.9603535218360286
        }
      },
      "raw_total_clash_count": {
        "metric": "raw_total_clash_count",
        "stratum": "atom_shrink",
        "cases": 563,
        "complexes": 50,
        "joint_mean": 17.33603214106155,
        "unary_mean": 31.014463601757722,
        "effect_joint_minus_unary": -13.678431460696167,
        "ci95": [
          -15.233987905558493,
          -12.142981351573264
        ],
        "ci_source": "archived structured_results/size_confounding/stratified_endpoint_summary.csv:29",
        "case_delta_negative": 515,
        "case_delta_zero": 40,
        "case_delta_positive": 8,
        "complex_deltas": {
          "7quh": -13.0,
          "7txw": -26.45,
          "7ul0": -10.571428571428571,
          "7wn2": -18.142857142857142,
          "7x2h": -8.666666666666666,
          "7ycn": -7.555555555555555,
          "7zqt": -14.428571428571429,
          "8acf": -17.0,
          "8b7h": -12.833333333333334,
          "8bse": -15.7,
          "8cwi": -10.8,
          "8cwk": -14.0,
          "8dxu": -21.88235294117647,
          "8ee1": -4.5,
          "8eoo": -18.714285714285715,
          "8hn6": -27.428571428571427,
          "8jeo": -15.5,
          "8qrg": -4.5,
          "8rwb": -2.142857142857143,
          "8sdg": -19.714285714285715,
          "8sja": -10.0,
          "8tfl": -15.166666666666666,
          "8ts0": -13.791666666666666,
          "8tuz": -10.928571428571429,
          "8u08": -21.25,
          "8v5q": -17.53846153846154,
          "8vvl": -11.090909090909092,
          "8w84": -8.25,
          "8w86": -13.0,
          "8ykt": -11.181818181818182,
          "8yxi": -22.285714285714285,
          "8z3a": -15.928571428571429,
          "9bdi": -12.875,
          "9c1s": -9.461538461538462,
          "9cmc": -19.266666666666666,
          "9dq4": -11.333333333333334,
          "9fm0": -6.111111111111111,
          "9gvn": -17.692307692307693,
          "9hi4": -13.0,
          "9jd1": -13.428571428571429,
          "9jno": -12.6,
          "9lra": -11.681818181818182,
          "9ml8": -13.625,
          "9mnu": -10.941176470588236,
          "9ncd": -14.555555555555555,
          "9npi": -14.0,
          "9o3d": -3.4285714285714284,
          "9pd2": -4.7,
          "9sg2": -17.11111111111111,
          "9y0a": -24.166666666666668
        }
      },
      "raw_context_clash_count": {
        "metric": "raw_context_clash_count",
        "stratum": "atom_shrink",
        "cases": 563,
        "complexes": 50,
        "joint_mean": 11.843031657884598,
        "unary_mean": 11.785800016976488,
        "effect_joint_minus_unary": 0.057231640908111496,
        "ci95": [
          -0.18442338837632954,
          0.25236026261320366
        ],
        "ci_source": "archived structured_results/size_confounding/stratified_endpoint_summary.csv:30",
        "case_delta_negative": 91,
        "case_delta_zero": 381,
        "case_delta_positive": 91,
        "complex_deltas": {
          "7quh": 0.2857142857142857,
          "7txw": -0.4,
          "7ul0": 0.0,
          "7wn2": 0.14285714285714285,
          "7x2h": 0.0,
          "7ycn": 0.0,
          "7zqt": -0.2857142857142857,
          "8acf": -0.20833333333333334,
          "8b7h": -0.16666666666666666,
          "8bse": -0.2,
          "8cwi": 0.6,
          "8cwk": -0.45454545454545453,
          "8dxu": 0.23529411764705882,
          "8ee1": 0.5,
          "8eoo": -0.21428571428571427,
          "8hn6": 0.0,
          "8jeo": 0.9166666666666666,
          "8qrg": 0.5,
          "8rwb": 0.0,
          "8sdg": 1.5714285714285714,
          "8sja": -0.36363636363636365,
          "8tfl": 0.0,
          "8ts0": -0.25,
          "8tuz": 0.6428571428571429,
          "8u08": 0.0,
          "8v5q": 0.5384615384615384,
          "8vvl": -0.5454545454545454,
          "8w84": 0.25,
          "8w86": -0.5,
          "8ykt": 0.09090909090909091,
          "8yxi": 0.7142857142857143,
          "8z3a": 0.14285714285714285,
          "9bdi": 0.125,
          "9c1s": 0.15384615384615385,
          "9cmc": -0.4,
          "9dq4": 0.16666666666666666,
          "9fm0": 0.2222222222222222,
          "9gvn": 0.6153846153846154,
          "9hi4": 0.3888888888888889,
          "9jd1": 1.2857142857142858,
          "9jno": 0.06666666666666667,
          "9lra": 0.045454545454545456,
          "9ml8": -0.125,
          "9mnu": -0.35294117647058826,
          "9ncd": 0.1111111111111111,
          "9npi": -0.5,
          "9o3d": 1.5714285714285714,
          "9pd2": 0.0,
          "9sg2": 0.2777777777777778,
          "9y0a": -4.333333333333333
        }
      },
      "raw_internal_clash_count": {
        "metric": "raw_internal_clash_count",
        "stratum": "atom_shrink",
        "cases": 563,
        "complexes": 50,
        "joint_mean": 5.493000483176953,
        "unary_mean": 19.22866358478123,
        "effect_joint_minus_unary": -13.73566310160428,
        "ci95": [
          -15.241726035728975,
          -12.243823321694645
        ],
        "ci_source": "archived structured_results/size_confounding/stratified_endpoint_summary.csv:31",
        "case_delta_negative": 511,
        "case_delta_zero": 48,
        "case_delta_positive": 4,
        "complex_deltas": {
          "7quh": -13.285714285714286,
          "7txw": -26.05,
          "7ul0": -10.571428571428571,
          "7wn2": -18.285714285714285,
          "7x2h": -8.666666666666666,
          "7ycn": -7.555555555555555,
          "7zqt": -14.142857142857142,
          "8acf": -16.791666666666668,
          "8b7h": -12.666666666666666,
          "8bse": -15.5,
          "8cwi": -11.4,
          "8cwk": -13.545454545454545,
          "8dxu": -22.11764705882353,
          "8ee1": -5.0,
          "8eoo": -18.5,
          "8hn6": -27.428571428571427,
          "8jeo": -16.416666666666668,
          "8qrg": -5.0,
          "8rwb": -2.142857142857143,
          "8sdg": -21.285714285714285,
          "8sja": -9.636363636363637,
          "8tfl": -15.166666666666666,
          "8ts0": -13.541666666666666,
          "8tuz": -11.571428571428571,
          "8u08": -21.25,
          "8v5q": -18.076923076923077,
          "8vvl": -10.545454545454545,
          "8w84": -8.5,
          "8w86": -12.5,
          "8ykt": -11.272727272727273,
          "8yxi": -23.0,
          "8z3a": -16.071428571428573,
          "9bdi": -13.0,
          "9c1s": -9.615384615384615,
          "9cmc": -18.866666666666667,
          "9dq4": -11.5,
          "9fm0": -6.333333333333333,
          "9gvn": -18.307692307692307,
          "9hi4": -13.38888888888889,
          "9jd1": -14.714285714285714,
          "9jno": -12.666666666666666,
          "9lra": -11.727272727272727,
          "9ml8": -13.5,
          "9mnu": -10.588235294117647,
          "9ncd": -14.666666666666666,
          "9npi": -13.5,
          "9o3d": -5.0,
          "9pd2": -4.7,
          "9sg2": -17.38888888888889,
          "9y0a": -19.833333333333332
        }
      },
      "raw_total_squared_overlap_a2": {
        "metric": "raw_total_squared_overlap_a2",
        "stratum": "atom_shrink",
        "cases": 563,
        "complexes": 50,
        "joint_mean": 16.539434668785496,
        "unary_mean": 38.91301798833117,
        "effect_joint_minus_unary": -22.373583319545673,
        "ci95": [
          -25.432036283011538,
          -19.436915765503695
        ],
        "ci_source": "archived structured_results/size_confounding/stratified_endpoint_summary.csv:32",
        "case_delta_negative": 543,
        "case_delta_zero": 12,
        "case_delta_positive": 8,
        "complex_deltas": {
          "7quh": -19.081178817669787,
          "7txw": -48.92931973937056,
          "7ul0": -17.494511093375944,
          "7wn2": -20.96658546048743,
          "7x2h": -14.792948344149108,
          "7ycn": -9.94261265365471,
          "7zqt": -23.553549438123042,
          "8acf": -29.24548165784937,
          "8b7h": -21.76343514387915,
          "8bse": -22.90821594318779,
          "8cwi": -14.699044579703138,
          "8cwk": -16.91441529757825,
          "8dxu": -44.05877945109748,
          "8ee1": -7.258290587154281,
          "8eoo": -28.821845078541514,
          "8hn6": -51.480536061816075,
          "8jeo": -22.301192470036543,
          "8qrg": -8.8856854414178,
          "8rwb": -1.3855820250825597,
          "8sdg": -37.42167973436893,
          "8sja": -17.37169191459339,
          "8tfl": -21.321506936750207,
          "8ts0": -17.632181412515628,
          "8tuz": -18.338583704823453,
          "8u08": -35.003486638627535,
          "8v5q": -30.6340876563664,
          "8vvl": -15.532605490860396,
          "8w84": -14.506013177872395,
          "8w86": -21.426128384129356,
          "8ykt": -19.233781892525347,
          "8yxi": -32.9373633485465,
          "8z3a": -27.075003699341107,
          "9bdi": -20.351900274478943,
          "9c1s": -13.5255185127384,
          "9cmc": -31.539917076894504,
          "9dq4": -18.540130838719275,
          "9fm0": -9.466104496833559,
          "9gvn": -23.85952629578092,
          "9hi4": -23.574636226301322,
          "9jd1": -31.223227495713846,
          "9jno": -17.283625160869782,
          "9lra": -16.668039812142027,
          "9ml8": -20.586267435060172,
          "9mnu": -14.230833382233577,
          "9ncd": -27.670514869489953,
          "9npi": -32.28756552121465,
          "9o3d": -5.8550768361279975,
          "9pd2": -6.187037444775843,
          "9sg2": -31.76695058635336,
          "9y0a": -41.14497043606019
        }
      },
      "raw_context_squared_overlap_a2": {
        "metric": "raw_context_squared_overlap_a2",
        "stratum": "atom_shrink",
        "cases": 563,
        "complexes": 50,
        "joint_mean": 12.984207275417992,
        "unary_mean": 13.039835680002627,
        "effect_joint_minus_unary": -0.05562840458463518,
        "ci95": [
          -0.3495581301124378,
          0.12674256253583313
        ],
        "ci_source": "archived structured_results/size_confounding/stratified_endpoint_summary.csv:33",
        "case_delta_negative": 268,
        "case_delta_zero": 109,
        "case_delta_positive": 186,
        "complex_deltas": {
          "7quh": 0.10232094647540743,
          "7txw": -0.1901651686930655,
          "7ul0": -0.055895842619430446,
          "7wn2": 0.1674811271674362,
          "7x2h": -0.08341393713851157,
          "7ycn": 0.04773831107522241,
          "7zqt": -0.11795392088194315,
          "8acf": -0.4317876742710706,
          "8b7h": -0.07232478086217226,
          "8bse": -0.0870124105437915,
          "8cwi": 0.19751673505517156,
          "8cwk": -0.16370609224654442,
          "8dxu": 0.12565095599213041,
          "8ee1": 0.03423908463928815,
          "8eoo": -0.04883558118581346,
          "8hn6": -0.02319642019686644,
          "8jeo": 0.35406369033753676,
          "8qrg": 0.04102019085562739,
          "8rwb": 0.0031166088377870033,
          "8sdg": 1.0614881764375008,
          "8sja": -0.19332487703235673,
          "8tfl": 0.0016469710114861609,
          "8ts0": -0.06149677627397232,
          "8tuz": 0.13267250134664135,
          "8u08": 0.2034814280229051,
          "8v5q": 0.305832083073962,
          "8vvl": -0.18636979369292375,
          "8w84": 0.25492652087736845,
          "8w86": -0.1337527771997884,
          "8ykt": -0.009851283337883432,
          "8yxi": 0.30931466243053113,
          "8z3a": 0.09595330609717591,
          "9bdi": 0.053961721523626216,
          "9c1s": 0.08872942544928514,
          "9cmc": -0.17696570197416914,
          "9dq4": 0.07892668907836982,
          "9fm0": 0.06094639682355618,
          "9gvn": 0.3185724693243434,
          "9hi4": 0.09793551808000758,
          "9jd1": 0.6933494472317233,
          "9jno": -0.022616747425375887,
          "9lra": 0.006897685002432596,
          "9ml8": -0.05219475804750062,
          "9mnu": -0.1178260200820534,
          "9ncd": -0.030084919897131086,
          "9npi": -0.15568066949231932,
          "9o3d": 0.9051335141392061,
          "9pd2": 0.040123089321573505,
          "9sg2": 0.10317299173160382,
          "9y0a": -6.253176323575982
        }
      },
      "raw_internal_squared_overlap_a2": {
        "metric": "raw_internal_squared_overlap_a2",
        "stratum": "atom_shrink",
        "cases": 563,
        "complexes": 50,
        "joint_mean": 3.5552273933675043,
        "unary_mean": 25.87318230832854,
        "effect_joint_minus_unary": -22.31795491496104,
        "ci95": [
          -25.34318399663078,
          -19.463181894411317
        ],
        "ci_source": "archived structured_results/size_confounding/stratified_endpoint_summary.csv:34",
        "case_delta_negative": 532,
        "case_delta_zero": 24,
        "case_delta_positive": 7,
        "complex_deltas": {
          "7quh": -19.1834997641452,
          "7txw": -48.73915457067749,
          "7ul0": -17.438615250756516,
          "7wn2": -21.134066587654864,
          "7x2h": -14.7095344070106,
          "7ycn": -9.990350964729933,
          "7zqt": -23.435595517241097,
          "8acf": -28.813693983578304,
          "8b7h": -21.691110363016975,
          "8bse": -22.821203532644,
          "8cwi": -14.89656131475831,
          "8cwk": -16.750709205331706,
          "8dxu": -44.18443040708961,
          "8ee1": -7.29252967179357,
          "8eoo": -28.773009497355698,
          "8hn6": -51.45733964161921,
          "8jeo": -22.65525616037408,
          "8qrg": -8.926705632273428,
          "8rwb": -1.3886986339203464,
          "8sdg": -38.483167910806436,
          "8sja": -17.178367037561035,
          "8tfl": -21.323153907761682,
          "8ts0": -17.570684636241655,
          "8tuz": -18.471256206170093,
          "8u08": -35.20696806665044,
          "8v5q": -30.93991973944037,
          "8vvl": -15.34623569716747,
          "8w84": -14.760939698749763,
          "8w86": -21.292375606929568,
          "8ykt": -19.223930609187462,
          "8yxi": -33.246678010977035,
          "8z3a": -27.170957005438282,
          "9bdi": -20.405861996002567,
          "9c1s": -13.614247938187685,
          "9cmc": -31.362951374920335,
          "9dq4": -18.619057527797647,
          "9fm0": -9.527050893657117,
          "9gvn": -24.178098765105265,
          "9hi4": -23.672571744381326,
          "9jd1": -31.91657694294557,
          "9jno": -17.261008413444404,
          "9lra": -16.674937497144462,
          "9ml8": -20.534072677012674,
          "9mnu": -14.113007362151524,
          "9ncd": -27.64042994959282,
          "9npi": -32.131884851722326,
          "9o3d": -6.7602103502672035,
          "9pd2": -6.227160534097418,
          "9sg2": -31.870123578084968,
          "9y0a": -34.89179411248421
        }
      },
      "sidechain_heavy_atoms": {
        "metric": "sidechain_heavy_atoms",
        "stratum": "atom_shrink",
        "cases": 563,
        "complexes": 50,
        "joint_mean": 29.920663581516525,
        "unary_mean": 34.99899963108787,
        "effect_joint_minus_unary": -5.078336049571344,
        "ci95": [
          -5.4037548081003965,
          -4.753974721112221
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 275144629,
        "case_delta_negative": 563,
        "case_delta_zero": 0,
        "case_delta_positive": 0,
        "complex_deltas": {
          "7quh": -4.428571428571429,
          "7txw": -6.75,
          "7ul0": -5.285714285714286,
          "7wn2": -7.571428571428571,
          "7x2h": -6.666666666666667,
          "7ycn": -3.888888888888889,
          "7zqt": -5.428571428571429,
          "8acf": -5.916666666666667,
          "8b7h": -4.583333333333333,
          "8bse": -6.4,
          "8cwi": -3.3,
          "8cwk": -4.818181818181818,
          "8dxu": -7.352941176470588,
          "8ee1": -2.6666666666666665,
          "8eoo": -5.928571428571429,
          "8hn6": -7.285714285714286,
          "8jeo": -5.166666666666667,
          "8qrg": -3.3333333333333335,
          "8rwb": -2.142857142857143,
          "8sdg": -2.4285714285714284,
          "8sja": -4.909090909090909,
          "8tfl": -5.166666666666667,
          "8ts0": -5.458333333333333,
          "8tuz": -5.5,
          "8u08": -5.25,
          "8v5q": -4.384615384615385,
          "8vvl": -5.363636363636363,
          "8w84": -3.25,
          "8w86": -5.0,
          "8ykt": -6.090909090909091,
          "8yxi": -4.428571428571429,
          "8z3a": -5.642857142857143,
          "9bdi": -6.125,
          "9c1s": -5.0,
          "9cmc": -6.0,
          "9dq4": -4.916666666666667,
          "9fm0": -4.444444444444445,
          "9gvn": -5.615384615384615,
          "9hi4": -4.944444444444445,
          "9jd1": -5.0,
          "9jno": -6.0,
          "9lra": -4.454545454545454,
          "9ml8": -6.5,
          "9mnu": -4.823529411764706,
          "9ncd": -4.555555555555555,
          "9npi": -5.166666666666667,
          "9o3d": -4.571428571428571,
          "9pd2": -3.4,
          "9sg2": -5.277777777777778,
          "9y0a": -5.333333333333333
        }
      },
      "cdr_heavy_atoms": {
        "metric": "cdr_heavy_atoms",
        "stratum": "atom_shrink",
        "cases": 563,
        "complexes": 50,
        "joint_mean": 69.97100901386196,
        "unary_mean": 75.04934506343331,
        "effect_joint_minus_unary": -5.078336049571344,
        "ci95": [
          -5.406074180558004,
          -4.747444276801628
        ],
        "ci_source": "archived structured_results/size_confounding/stratified_endpoint_summary.csv:37",
        "case_delta_negative": 563,
        "case_delta_zero": 0,
        "case_delta_positive": 0,
        "complex_deltas": {
          "7quh": -4.428571428571429,
          "7txw": -6.75,
          "7ul0": -5.285714285714286,
          "7wn2": -7.571428571428571,
          "7x2h": -6.666666666666667,
          "7ycn": -3.888888888888889,
          "7zqt": -5.428571428571429,
          "8acf": -5.916666666666667,
          "8b7h": -4.583333333333333,
          "8bse": -6.4,
          "8cwi": -3.3,
          "8cwk": -4.818181818181818,
          "8dxu": -7.352941176470588,
          "8ee1": -2.6666666666666665,
          "8eoo": -5.928571428571429,
          "8hn6": -7.285714285714286,
          "8jeo": -5.166666666666667,
          "8qrg": -3.3333333333333335,
          "8rwb": -2.142857142857143,
          "8sdg": -2.4285714285714284,
          "8sja": -4.909090909090909,
          "8tfl": -5.166666666666667,
          "8ts0": -5.458333333333333,
          "8tuz": -5.5,
          "8u08": -5.25,
          "8v5q": -4.384615384615385,
          "8vvl": -5.363636363636363,
          "8w84": -3.25,
          "8w86": -5.0,
          "8ykt": -6.090909090909091,
          "8yxi": -4.428571428571429,
          "8z3a": -5.642857142857143,
          "9bdi": -6.125,
          "9c1s": -5.0,
          "9cmc": -6.0,
          "9dq4": -4.916666666666667,
          "9fm0": -4.444444444444445,
          "9gvn": -5.615384615384615,
          "9hi4": -4.944444444444445,
          "9jd1": -5.0,
          "9jno": -6.0,
          "9lra": -4.454545454545454,
          "9ml8": -6.5,
          "9mnu": -4.823529411764706,
          "9ncd": -4.555555555555555,
          "9npi": -5.166666666666667,
          "9o3d": -4.571428571428571,
          "9pd2": -3.4,
          "9sg2": -5.277777777777778,
          "9y0a": -5.333333333333333
        }
      },
      "base_composite_energy": {
        "metric": "base_composite_energy",
        "stratum": "atom_shrink",
        "cases": 563,
        "complexes": 50,
        "joint_mean": 21.849063392377694,
        "unary_mean": 21.52010469722719,
        "effect_joint_minus_unary": 0.3289586951504997,
        "ci95": [
          0.2910826755174936,
          0.3652696831870865
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 2236748455,
        "case_delta_negative": 101,
        "case_delta_zero": 0,
        "case_delta_positive": 462,
        "complex_deltas": {
          "7quh": 0.4891360165273874,
          "7txw": 0.39108793794517094,
          "7ul0": 0.41635290712995676,
          "7wn2": 0.27164175879268526,
          "7x2h": 0.0898161253261307,
          "7ycn": 0.14810589980718783,
          "7zqt": 0.5220848394590263,
          "8acf": 0.4707448123386053,
          "8b7h": 0.29604278046824817,
          "8bse": 0.33425209396736266,
          "8cwi": 0.3245213626816147,
          "8cwk": 0.6117117948722531,
          "8dxu": 0.3066038314750962,
          "8ee1": -0.06162249909101725,
          "8eoo": 0.39225745513790183,
          "8hn6": 0.34869084943506073,
          "8jeo": 0.4136527501589657,
          "8qrg": 0.25364270008770234,
          "8rwb": 0.2291416396592825,
          "8sdg": 0.39294394041912234,
          "8sja": 0.45165220962616975,
          "8tfl": 0.2871516472371507,
          "8ts0": 0.5463143729294987,
          "8tuz": 0.13737560343231894,
          "8u08": 0.17820429099407598,
          "8v5q": 0.2573582969585424,
          "8vvl": 0.4428382694892475,
          "8w84": 0.37857243247974726,
          "8w86": 0.21234007752221418,
          "8ykt": 0.5309894238165707,
          "8yxi": 0.31554280092384196,
          "8z3a": 0.12590788587839302,
          "9bdi": 0.07996801819587596,
          "9c1s": 0.335291977303239,
          "9cmc": 0.41201663641801595,
          "9dq4": 0.26716222761134967,
          "9fm0": 0.6020882973171765,
          "9gvn": 0.32705035735130367,
          "9hi4": 0.3509022712992846,
          "9jd1": 0.17741704055595875,
          "9jno": 0.36521606544980567,
          "9lra": 0.37928714452740137,
          "9ml8": 0.2470068376184993,
          "9mnu": 0.3056020987399213,
          "9ncd": 0.47198349273527423,
          "9npi": 0.22473811450916692,
          "9o3d": 0.28466400193554037,
          "9pd2": 0.3267262562052135,
          "9sg2": 0.419548581213434,
          "9y0a": 0.3662090306530086
        }
      },
      "full_candidate_energy": {
        "metric": "full_candidate_energy",
        "stratum": "atom_shrink",
        "cases": 563,
        "complexes": 50,
        "joint_mean": 23.735155590496767,
        "unary_mean": 153.47160786612412,
        "effect_joint_minus_unary": -129.73645227562736,
        "ci95": [
          -143.94344496672684,
          -116.17904625229822
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 2585400607,
        "case_delta_negative": 563,
        "case_delta_zero": 0,
        "case_delta_positive": 0,
        "complex_deltas": {
          "7quh": -109.88818207177853,
          "7txw": -243.81759792427178,
          "7ul0": -102.01236194329883,
          "7wn2": -147.36868821171575,
          "7x2h": -91.35220841310633,
          "7ycn": -66.17945706634492,
          "7zqt": -148.1253229776336,
          "8acf": -145.38082491273937,
          "8b7h": -130.5787370629822,
          "8bse": -149.44546292080526,
          "8cwi": -104.27898074767367,
          "8cwk": -115.35715313522945,
          "8dxu": -211.38324569394894,
          "8ee1": -54.430992731793104,
          "8eoo": -138.37203729377072,
          "8hn6": -242.70550387218788,
          "8jeo": -157.30513102917274,
          "8qrg": -76.0767115928921,
          "8rwb": -8.356321289190102,
          "8sdg": -225.91599515742405,
          "8sja": -102.09272879550468,
          "8tfl": -127.1397890039143,
          "8ts0": -106.3012892120873,
          "8tuz": -102.39388116268667,
          "8u08": -226.69631283561193,
          "8v5q": -192.95912121517497,
          "8vvl": -86.76409838240785,
          "8w84": -80.19258370273798,
          "8w86": -124.64244763750321,
          "8ykt": -115.49167033177672,
          "8yxi": -176.3028418722582,
          "8z3a": -163.0311931334508,
          "9bdi": -114.90148941843074,
          "9c1s": -83.52982875777283,
          "9cmc": -177.7991315362809,
          "9dq4": -120.48242272956001,
          "9fm0": -58.960191630231456,
          "9gvn": -144.19408592875172,
          "9hi4": -124.46778724892346,
          "9jd1": -181.96629551208613,
          "9jno": -101.32070534717747,
          "9lra": -107.51412574207293,
          "9ml8": -144.89842341853563,
          "9mnu": -104.67445969727936,
          "9ncd": -151.81068704897243,
          "9npi": -139.15774039184092,
          "9o3d": -50.690167023839976,
          "9pd2": -56.004418216564865,
          "9sg2": -176.72052659110585,
          "9y0a": -175.3912542088675
        }
      },
      "base_composite_energy_per_residue": {
        "metric": "base_composite_energy_per_residue",
        "stratum": "atom_shrink",
        "cases": 563,
        "complexes": 50,
        "joint_mean": 2.1470202232329,
        "unary_mean": 2.110100386115214,
        "effect_joint_minus_unary": 0.0369198371176859,
        "ci95": [
          0.03194424218659326,
          0.04190025975549278
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 37826971,
        "case_delta_negative": 101,
        "case_delta_zero": 0,
        "case_delta_positive": 462,
        "complex_deltas": {
          "7quh": 0.05162637788805502,
          "7txw": 0.03502349525728711,
          "7ul0": 0.05430630617276032,
          "7wn2": 0.023823338801038613,
          "7x2h": 0.006908932717394715,
          "7ycn": 0.013194694522102202,
          "7zqt": 0.060847322932941594,
          "8acf": 0.06003864016634864,
          "8b7h": 0.026873569768920375,
          "8bse": 0.045072506052953785,
          "8cwi": 0.046271791129622895,
          "8cwk": 0.07392079102850685,
          "8dxu": 0.034868010769163606,
          "8ee1": -0.005656837158387791,
          "8eoo": 0.05032451413703165,
          "8hn6": 0.03819895559813543,
          "8jeo": 0.03200648044651555,
          "8qrg": 0.028337260109950635,
          "8rwb": 0.02530099149225719,
          "8sdg": 0.034397832539077085,
          "8sja": 0.05531511389408114,
          "8tfl": 0.03947261629967128,
          "8ts0": 0.06815110847680195,
          "8tuz": 0.0139741594052558,
          "8u08": 0.007344722292823236,
          "8v5q": 0.026432516482250774,
          "8vvl": 0.05308739294945801,
          "8w84": 0.03322137960599003,
          "8w86": 0.025772246097531898,
          "8ykt": 0.07141847479632696,
          "8yxi": 0.041638544130843176,
          "8z3a": 0.01520467647521373,
          "9bdi": 0.004530033738769507,
          "9c1s": 0.03874940468858981,
          "9cmc": 0.04403333860381316,
          "9dq4": 0.028453547477209424,
          "9fm0": 0.06199230097793726,
          "9gvn": 0.02694810999892746,
          "9hi4": 0.03773938343515858,
          "9jd1": 0.024503017280709045,
          "9jno": 0.043850694177738465,
          "9lra": 0.04753351412023836,
          "9ml8": 0.01712546315061847,
          "9mnu": 0.020708260225194543,
          "9ncd": 0.06053606463236415,
          "9npi": 0.02032566195334118,
          "9o3d": 0.04240802416244532,
          "9pd2": 0.042966485849503536,
          "9sg2": 0.04597543602415426,
          "9y0a": 0.05089519010965934
        }
      },
      "changed_rate_vs_generator": {
        "metric": "changed_rate_vs_generator",
        "stratum": "atom_shrink",
        "cases": 563,
        "complexes": 50,
        "joint_mean": 0.5115870313292952,
        "unary_mean": 0.4604174033681805,
        "effect_joint_minus_unary": 0.051169627961114655,
        "ci95": [
          0.043847382934569294,
          0.058556381364767096
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 3843555722,
        "case_delta_negative": 58,
        "case_delta_zero": 221,
        "case_delta_positive": 284,
        "complex_deltas": {
          "7quh": 0.018027210884353745,
          "7txw": 0.046428571428571416,
          "7ul0": 0.045918367346938785,
          "7wn2": 0.04395604395604393,
          "7x2h": -0.025641025641025623,
          "7ycn": -0.008547008547008529,
          "7zqt": 0.06514120799835087,
          "8acf": 0.07665343915343914,
          "8b7h": 0.05583566760037348,
          "8bse": 0.044011544011543995,
          "8cwi": 0.06984126984126984,
          "8cwk": 0.10314180768726221,
          "8dxu": 0.04412254412254411,
          "8ee1": 0.047619047619047616,
          "8eoo": 0.09829931972789116,
          "8hn6": 0.03463203463203463,
          "8jeo": 0.037581699346405234,
          "8qrg": 0.08095238095238094,
          "8rwb": 0.04739229024943309,
          "8sdg": 0.09178321678321678,
          "8sja": 0.04906204906204907,
          "8tfl": 0.03472222222222223,
          "8ts0": 0.06504375254375254,
          "8tuz": 0.05929784501213071,
          "8u08": 0.05833333333333335,
          "8v5q": 0.03835587489433643,
          "8vvl": 0.04870129870129869,
          "8w84": 0.06695804195804193,
          "8w86": 0.03145292207792207,
          "8ykt": 0.07367178276269187,
          "8yxi": 0.09183673469387754,
          "8z3a": 0.020408163265306128,
          "9bdi": 0.018750000000000003,
          "9c1s": 0.03141025641025642,
          "9cmc": 0.04728835978835979,
          "9dq4": 0.030092592592592612,
          "9fm0": 0.07619849286515953,
          "9gvn": 0.04618257559434032,
          "9hi4": 0.035229276895943566,
          "9jd1": 0.023805163090877376,
          "9jno": 0.03734827264239029,
          "9lra": 0.0698051948051948,
          "9ml8": 0.02512254901960785,
          "9mnu": 0.06481092436974789,
          "9ncd": 0.06261022927689594,
          "9npi": 0.09225774225774226,
          "9o3d": 0.09183673469387757,
          "9pd2": 0.02539682539682539,
          "9sg2": 0.03395061728395061,
          "9y0a": 0.09139194139194139
        }
      },
      "native_edit_rate": {
        "metric": "native_edit_rate",
        "stratum": "atom_shrink",
        "cases": 563,
        "complexes": 50,
        "joint_mean": 0.6608317453528848,
        "unary_mean": 0.6390060835989587,
        "effect_joint_minus_unary": 0.021825661753925897,
        "ci95": [
          0.012708783135515687,
          0.030661231592113543
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 1064515554,
        "case_delta_negative": 86,
        "case_delta_zero": 287,
        "case_delta_positive": 190,
        "complex_deltas": {
          "7quh": -0.008163265306122436,
          "7txw": 0.04107142857142857,
          "7ul0": 0.024489795918367363,
          "7wn2": -0.03174603174603178,
          "7x2h": 0.025641025641025623,
          "7ycn": 0.0839506172839506,
          "7zqt": -0.01133786848072563,
          "8acf": 0.004894179894179886,
          "8b7h": 0.02871148459383754,
          "8bse": 0.026118326118326124,
          "8cwi": -0.024603174603174616,
          "8cwk": 0.008264462809917357,
          "8dxu": 0.012987012987012977,
          "8ee1": 0.06666666666666668,
          "8eoo": 0.07851909994767137,
          "8hn6": 0.0764790764790765,
          "8jeo": 0.012566137566137564,
          "8qrg": 0.01666666666666668,
          "8rwb": 0.004535147392290225,
          "8sdg": 0.032092907092907116,
          "8sja": 0.033221828676374125,
          "8tfl": 0.0034722222222222238,
          "8ts0": 0.01785714285714285,
          "8tuz": 0.008420151277294135,
          "8u08": 0.03749999999999998,
          "8v5q": -0.008622147083685545,
          "8vvl": 0.025974025974025972,
          "8w84": 0.022727272727272735,
          "8w86": 0.06270292207792208,
          "8ykt": 0.08414010232192051,
          "8yxi": -0.003401360544217667,
          "8z3a": 0.0037414965986394583,
          "9bdi": 0.06931818181818179,
          "9c1s": 0.02087912087912088,
          "9cmc": 0.008597883597883601,
          "9dq4": 0.02083333333333333,
          "9fm0": 0.07704024370691037,
          "9gvn": 0.016016663075486607,
          "9hi4": 0.04016754850088183,
          "9jd1": -0.0001657073085644429,
          "9jno": -0.003485838779956422,
          "9lra": 0.057178932178932176,
          "9ml8": 0.001448306595365427,
          "9mnu": -0.004166666666666672,
          "9ncd": 0.06878306878306881,
          "9npi": 0.008658008658008642,
          "9o3d": 0.03679653679653679,
          "9pd2": 0.011111111111111117,
          "9sg2": -0.005169753086419741,
          "9y0a": -0.0880952380952381
        }
      },
      "glycine_count": {
        "metric": "glycine_count",
        "stratum": "atom_shrink",
        "cases": 563,
        "complexes": 50,
        "joint_mean": 2.5201623180740826,
        "unary_mean": 2.1834022578728463,
        "effect_joint_minus_unary": 0.3367600602012367,
        "ci95": [
          0.2746553018876548,
          0.3993616162432338
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 1773551561,
        "case_delta_negative": 11,
        "case_delta_zero": 360,
        "case_delta_positive": 192,
        "complex_deltas": {
          "7quh": 0.0,
          "7txw": 0.35,
          "7ul0": 0.5,
          "7wn2": 0.2857142857142857,
          "7x2h": 0.6666666666666666,
          "7ycn": 0.2222222222222222,
          "7zqt": 0.14285714285714285,
          "8acf": 0.4583333333333333,
          "8b7h": 0.25,
          "8bse": 0.8,
          "8cwi": 0.0,
          "8cwk": 0.09090909090909091,
          "8dxu": 0.35294117647058826,
          "8ee1": 0.3333333333333333,
          "8eoo": 0.0,
          "8hn6": 0.7142857142857143,
          "8jeo": -0.08333333333333333,
          "8qrg": 0.3333333333333333,
          "8rwb": 0.42857142857142855,
          "8sdg": 0.14285714285714285,
          "8sja": 0.36363636363636365,
          "8tfl": 0.3333333333333333,
          "8ts0": 0.2916666666666667,
          "8tuz": 0.35714285714285715,
          "8u08": -0.25,
          "8v5q": 0.38461538461538464,
          "8vvl": 0.2727272727272727,
          "8w84": 0.25,
          "8w86": 0.5,
          "8ykt": 0.45454545454545453,
          "8yxi": 0.14285714285714285,
          "8z3a": 0.35714285714285715,
          "9bdi": 0.375,
          "9c1s": 0.23076923076923078,
          "9cmc": 0.3333333333333333,
          "9dq4": 0.4166666666666667,
          "9fm0": 0.2222222222222222,
          "9gvn": 0.23076923076923078,
          "9hi4": 0.16666666666666666,
          "9jd1": 0.35714285714285715,
          "9jno": 0.4,
          "9lra": 0.45454545454545453,
          "9ml8": 0.75,
          "9mnu": 0.35294117647058826,
          "9ncd": 0.2222222222222222,
          "9npi": 0.5,
          "9o3d": 0.8571428571428571,
          "9pd2": 0.8,
          "9sg2": 0.5555555555555556,
          "9y0a": 0.16666666666666666
        }
      },
      "aa_hamming_rate": {
        "metric": "aa_hamming_rate",
        "stratum": "atom_shrink",
        "cases": 563,
        "complexes": 50,
        "joint_mean": 0.13914042620455938,
        "unary_mean": 0.0,
        "effect_joint_minus_unary": 0.13914042620455938,
        "ci95": [
          0.132691662164015,
          0.14598628634540511
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 3343958720,
        "case_delta_negative": 0,
        "case_delta_zero": 0,
        "case_delta_positive": 563,
        "complex_deltas": {
          "7quh": 0.13866213151927437,
          "7txw": 0.1222222222222222,
          "7ul0": 0.12653061224489798,
          "7wn2": 0.19291819291819293,
          "7x2h": 0.10256410256410257,
          "7ycn": 0.1242436575769909,
          "7zqt": 0.11997526283240569,
          "8acf": 0.17380952380952383,
          "8b7h": 0.12897408963585433,
          "8bse": 0.15468975468975468,
          "8cwi": 0.13650793650793652,
          "8cwk": 0.13091958546504,
          "8dxu": 0.16050616050616048,
          "8ee1": 0.16984126984126982,
          "8eoo": 0.1633176347462062,
          "8hn6": 0.21645021645021645,
          "8jeo": 0.13313103018985373,
          "8qrg": 0.13280423280423279,
          "8rwb": 0.1077097505668934,
          "8sdg": 0.13074425574425577,
          "8sja": 0.1283943329397875,
          "8tfl": 0.154265873015873,
          "8ts0": 0.12474562474562474,
          "8tuz": 0.12673041244469813,
          "8u08": 0.1625,
          "8v5q": 0.1639475908706678,
          "8vvl": 0.1505772005772006,
          "8w84": 0.09195804195804197,
          "8w86": 0.14082792207792208,
          "8ykt": 0.1447461629279811,
          "8yxi": 0.1870748299319728,
          "8z3a": 0.1458049886621315,
          "9bdi": 0.1161931818181818,
          "9c1s": 0.13638583638583637,
          "9cmc": 0.10912698412698413,
          "9dq4": 0.1550925925925926,
          "9fm0": 0.11576078242744908,
          "9gvn": 0.13914843326608034,
          "9hi4": 0.10405643738977072,
          "9jd1": 0.12442438513867085,
          "9jno": 0.13432928727046373,
          "9lra": 0.1432178932178932,
          "9ml8": 0.13218582887700536,
          "9mnu": 0.12485994397759104,
          "9ncd": 0.11199294532627865,
          "9npi": 0.13456543456543457,
          "9o3d": 0.16542980828695114,
          "9pd2": 0.13412698412698415,
          "9sg2": 0.1275903880070547,
          "9y0a": 0.16043956043956045
        }
      }
    },
    "atom_neutral": {
      "normalized_overlap_a2_per_atom": {
        "metric": "normalized_overlap_a2_per_atom",
        "stratum": "atom_neutral",
        "cases": 2856,
        "complexes": 50,
        "joint_mean": 0.2797803643339908,
        "unary_mean": 0.30038006854180094,
        "effect_joint_minus_unary": -0.020599704207810147,
        "ci95": [
          -0.028296866340008765,
          -0.01358515658771355
        ],
        "ci_source": "archived structured_results/size_confounding/stratified_endpoint_summary.csv:45",
        "case_delta_negative": 415,
        "case_delta_zero": 2416,
        "case_delta_positive": 25,
        "complex_deltas": {
          "7quh": -0.001303536734375638,
          "7txw": -0.021960758079670243,
          "7ul0": -0.007936189097893138,
          "7wn2": -0.0017607504669909593,
          "7x2h": -0.0036190841298127034,
          "7ycn": -0.0007281276796795791,
          "7zqt": -0.09151898834169013,
          "8acf": -0.048607711212074065,
          "8b7h": -0.005328601541285537,
          "8bse": -0.002774488256720791,
          "8cwi": -0.08947962780215324,
          "8cwk": -0.004928617892436497,
          "8dxu": -0.030473523829503437,
          "8ee1": -0.00883041474230484,
          "8eoo": -0.0065075632545114484,
          "8hn6": -0.0011818023696953724,
          "8jeo": -0.018236820805942966,
          "8qrg": -0.0033588611877404173,
          "8rwb": -0.03526601312315516,
          "8sdg": -0.0008241913805027489,
          "8sja": -0.021428464550790796,
          "8tfl": -0.001591403981309976,
          "8ts0": -0.008694729395215312,
          "8tuz": -0.0022595608949468183,
          "8u08": -0.02471474796435934,
          "8v5q": -0.00036750398807298593,
          "8vvl": -0.03736485025758434,
          "8w84": -0.0012874895779623457,
          "8w86": -0.007723637135176233,
          "8ykt": -0.029598803009143963,
          "8yxi": -0.009767499162104048,
          "8z3a": -0.02499895958422602,
          "9bdi": -0.0024121161954596,
          "9c1s": -0.0020040626556804904,
          "9cmc": -0.06419797310437499,
          "9dq4": -0.08112197845225824,
          "9fm0": -0.01234432207870793,
          "9gvn": -0.005111734890788399,
          "9hi4": -0.08649722277509454,
          "9jd1": -0.057786621936161756,
          "9jno": -0.0004507984830636533,
          "9lra": -0.025561975188432312,
          "9ml8": -0.00629902899719244,
          "9mnu": -0.006446571502847276,
          "9ncd": -0.04455552850563,
          "9npi": -0.00013257538778396858,
          "9o3d": -0.0010547624019046986,
          "9pd2": -0.0017224933407201405,
          "9sg2": -0.07662624059592503,
          "9y0a": -0.0012358824694509872
        }
      },
      "clashscore_per_1000": {
        "metric": "clashscore_per_1000",
        "stratum": "atom_neutral",
        "cases": 2856,
        "complexes": 50,
        "joint_mean": 298.6001537631244,
        "unary_mean": 310.4026164237544,
        "effect_joint_minus_unary": -11.802462660629985,
        "ci95": [
          -15.50498182616882,
          -8.351656801682504
        ],
        "ci_source": "archived structured_results/size_confounding/stratified_endpoint_summary.csv:44",
        "case_delta_negative": 376,
        "case_delta_zero": 2456,
        "case_delta_positive": 24,
        "complex_deltas": {
          "7quh": -2.2455984412506154,
          "7txw": -20.326065521392742,
          "7ul0": -7.039526804291159,
          "7wn2": -3.83609034612754,
          "7x2h": -3.651995847004834,
          "7ycn": -0.8207829302374833,
          "7zqt": -44.152356279128526,
          "8acf": -30.74351126423308,
          "8b7h": -5.031513151819683,
          "8bse": -2.5466753579422416,
          "8cwi": -46.10634087132011,
          "8cwk": -5.823225781481861,
          "8dxu": -17.47298137990669,
          "8ee1": -4.951283397974574,
          "8eoo": -5.013464974745161,
          "8hn6": -2.325280388321124,
          "8jeo": -14.356010157854188,
          "8qrg": -2.3390134021665143,
          "8rwb": -15.572461495204093,
          "8sdg": -1.0577190551810576,
          "8sja": -13.505772991946492,
          "8tfl": -1.8669543926393246,
          "8ts0": -8.555685273552239,
          "8tuz": -1.4633719961133937,
          "8u08": -12.343237639732022,
          "8v5q": -0.3259452411994783,
          "8vvl": -18.053647471126652,
          "8w84": -1.5255279069037608,
          "8w86": -6.258990225091924,
          "8ykt": -15.111537261902269,
          "8yxi": -9.44263173079716,
          "8z3a": -18.399848394919854,
          "9bdi": -3.602967263344622,
          "9c1s": -2.0256395352303285,
          "9cmc": -32.799721725129494,
          "9dq4": -38.05813980585293,
          "9fm0": -7.7795868308061795,
          "9gvn": -4.276128405405171,
          "9hi4": -37.31309661246422,
          "9jd1": -28.55563475797743,
          "9jno": -0.37707390648567124,
          "9lra": -18.090475851303356,
          "9ml8": -5.156622136385627,
          "9mnu": -4.534232500134996,
          "9ncd": -18.46055515551981,
          "9npi": -0.2232142857142858,
          "9o3d": -0.36924101880797394,
          "9pd2": -1.189812920112312,
          "9sg2": -42.67474552230742,
          "9y0a": -2.371197425009807
        }
      },
      "max_overlap_a": {
        "metric": "max_overlap_a",
        "stratum": "atom_neutral",
        "cases": 2856,
        "complexes": 50,
        "joint_mean": 1.2409060653153532,
        "unary_mean": 1.3078024397574302,
        "effect_joint_minus_unary": -0.0668963744420768,
        "ci95": [
          -0.08897097671283091,
          -0.046847429003665376
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 3229437131,
        "case_delta_negative": 250,
        "case_delta_zero": 2600,
        "case_delta_positive": 6,
        "complex_deltas": {
          "7quh": -0.008811389064472534,
          "7txw": -0.13712906920345797,
          "7ul0": -0.07901788984470226,
          "7wn2": -0.013335445283709915,
          "7x2h": -0.054012359671819256,
          "7ycn": -0.00825484898409407,
          "7zqt": -0.17579943686667046,
          "8acf": -0.1222490604159366,
          "8b7h": -0.006293182844746668,
          "8bse": -0.02067470685750337,
          "8cwi": -0.2990358891573543,
          "8cwk": -0.03367799074719597,
          "8dxu": -0.08999444102678884,
          "8ee1": -0.01638417281034167,
          "8eoo": -0.02173097686373285,
          "8hn6": -0.0019314953913856792,
          "8jeo": -0.04689613291994205,
          "8qrg": -0.0020089636285805243,
          "8rwb": -0.16589017981802875,
          "8sdg": 0.0,
          "8sja": -0.095722515492636,
          "8tfl": -0.016404024756508546,
          "8ts0": -0.034458498801626734,
          "8tuz": -0.005125003794564977,
          "8u08": -0.07759746987236422,
          "8v5q": 0.0,
          "8vvl": -0.08319805786831745,
          "8w84": -0.0010601026457138835,
          "8w86": -0.009249769220852829,
          "8ykt": -0.07432529545161734,
          "8yxi": -0.045594486970890705,
          "8z3a": -0.08459591144004669,
          "9bdi": -0.03804319509938846,
          "9c1s": -0.01300073975666521,
          "9cmc": -0.21781866842706843,
          "9dq4": -0.1969143402594532,
          "9fm0": -0.04077216075791677,
          "9gvn": -0.04479748372017734,
          "9hi4": -0.22223250797764207,
          "9jd1": -0.2278573560980592,
          "9jno": -0.005617052331029023,
          "9lra": -0.08045707382424191,
          "9ml8": -0.044908664130360536,
          "9mnu": -0.017898101511295512,
          "9ncd": -0.08423510065704673,
          "9npi": -2.525759639348396e-05,
          "9o3d": 0.0,
          "9pd2": -0.018467376375802178,
          "9sg2": -0.24843637714686354,
          "9y0a": -0.012878498718833693
        }
      },
      "min_distance_a": {
        "metric": "min_distance_a",
        "stratum": "atom_neutral",
        "cases": 2856,
        "complexes": 50,
        "joint_mean": 1.9326635590950536,
        "unary_mean": 1.8752931557420291,
        "effect_joint_minus_unary": 0.05737040335302427,
        "ci95": [
          0.039798295637661206,
          0.07647290550591453
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 280687247,
        "case_delta_negative": 7,
        "case_delta_zero": 2634,
        "case_delta_positive": 215,
        "complex_deltas": {
          "7quh": 0.00985780664057052,
          "7txw": 0.1240858230639289,
          "7ul0": 0.07784971344428086,
          "7wn2": 0.0071535039939450516,
          "7x2h": 0.04079406962763456,
          "7ycn": 0.006354569901867296,
          "7zqt": 0.1382802249580898,
          "8acf": 0.11778393967480279,
          "8b7h": 0.004988731031073816,
          "8bse": 0.02170062694096627,
          "8cwi": 0.24941697632498974,
          "8cwk": 0.02198886895462297,
          "8dxu": 0.0787744013783056,
          "8ee1": 0.01404042281034168,
          "8eoo": 0.016265190614948594,
          "8hn6": 0.0,
          "8jeo": 0.032307480906814186,
          "8qrg": 0.0007798778657047951,
          "8rwb": 0.16259049551758456,
          "8sdg": 0.0,
          "8sja": 0.09418318215626818,
          "8tfl": 0.014732012640324239,
          "8ts0": 0.02315085188930428,
          "8tuz": 0.0017287773794706425,
          "8u08": 0.06553486794970899,
          "8v5q": 0.0,
          "8vvl": 0.07413854265113579,
          "8w84": 0.0008787364757494077,
          "8w86": 0.00875883281603912,
          "8ykt": 0.060114769135827896,
          "8yxi": 0.03789704538323966,
          "8z3a": 0.07310225650956977,
          "9bdi": 0.024957676165324287,
          "9c1s": 0.009110205036087582,
          "9cmc": 0.18829825169481407,
          "9dq4": 0.16987812218439335,
          "9fm0": 0.03176663179512948,
          "9gvn": 0.04312014718105957,
          "9hi4": 0.19248828825851136,
          "9jd1": 0.18611012207227828,
          "9jno": 0.005617052331029023,
          "9lra": 0.06840921965933057,
          "9ml8": 0.0320590066127873,
          "9mnu": 0.01148086340049443,
          "9ncd": 0.06751037867338686,
          "9npi": -5.9758816614526034e-05,
          "9o3d": 0.0,
          "9pd2": 0.0156354817659627,
          "9sg2": 0.2320993713041133,
          "9y0a": 0.010806509696016323
        }
      },
      "raw_total_clash_count": {
        "metric": "raw_total_clash_count",
        "stratum": "atom_neutral",
        "cases": 2856,
        "complexes": 50,
        "joint_mean": 25.0179495588529,
        "unary_mean": 25.72545961905819,
        "effect_joint_minus_unary": -0.7075100602052893,
        "ci95": [
          -0.9328255325168172,
          -0.5029970087806722
        ],
        "ci_source": "archived structured_results/size_confounding/stratified_endpoint_summary.csv:38",
        "case_delta_negative": 376,
        "case_delta_zero": 2456,
        "case_delta_positive": 24,
        "complex_deltas": {
          "7quh": -0.18333333333333332,
          "7txw": -1.5106382978723405,
          "7ul0": -0.4444444444444444,
          "7wn2": -0.22580645161290322,
          "7x2h": -0.22058823529411764,
          "7ycn": -0.06451612903225806,
          "7zqt": -2.5692307692307694,
          "8acf": -1.7391304347826086,
          "8b7h": -0.40350877192982454,
          "8bse": -0.18032786885245902,
          "8cwi": -2.75,
          "8cwk": -0.3793103448275862,
          "8dxu": -0.8076923076923077,
          "8ee1": -0.265625,
          "8eoo": -0.34545454545454546,
          "8hn6": -0.109375,
          "8jeo": -1.2857142857142858,
          "8qrg": -0.11290322580645161,
          "8rwb": -0.7096774193548387,
          "8sdg": -0.09375,
          "8sja": -0.7931034482758621,
          "8tfl": -0.10714285714285714,
          "8ts0": -0.5434782608695652,
          "8tuz": -0.11320754716981132,
          "8u08": -0.7076923076923077,
          "8v5q": -0.019230769230769232,
          "8vvl": -1.0,
          "8w84": -0.08955223880597014,
          "8w86": -0.3,
          "8ykt": -0.8596491228070176,
          "8yxi": -0.559322033898305,
          "8z3a": -0.9056603773584906,
          "9bdi": -0.21666666666666667,
          "9c1s": -0.10909090909090909,
          "9cmc": -2.111111111111111,
          "9dq4": -2.188679245283019,
          "9fm0": -0.4482758620689655,
          "9gvn": -0.21818181818181817,
          "9hi4": -2.148936170212766,
          "9jd1": -1.6491228070175439,
          "9jno": -0.019230769230769232,
          "9lra": -0.9347826086956522,
          "9ml8": -0.39285714285714285,
          "9mnu": -0.32075471698113206,
          "9ncd": -1.0526315789473684,
          "9npi": -0.015625,
          "9o3d": -0.046153846153846156,
          "9pd2": -0.07017543859649122,
          "9sg2": -2.891304347826087,
          "9y0a": -0.14285714285714285
        }
      },
      "raw_context_clash_count": {
        "metric": "raw_context_clash_count",
        "stratum": "atom_neutral",
        "cases": 2856,
        "complexes": 50,
        "joint_mean": 17.400978040956137,
        "unary_mean": 17.34082097819197,
        "effect_joint_minus_unary": 0.060157062764165034,
        "ci95": [
          0.04484297107393404,
          0.07655930147290398
        ],
        "ci_source": "archived structured_results/size_confounding/stratified_endpoint_summary.csv:39",
        "case_delta_negative": 6,
        "case_delta_zero": 2741,
        "case_delta_positive": 109,
        "complex_deltas": {
          "7quh": 0.016666666666666666,
          "7txw": 0.0851063829787234,
          "7ul0": 0.1111111111111111,
          "7wn2": 0.03225806451612903,
          "7x2h": 0.014705882352941176,
          "7ycn": 0.0,
          "7zqt": 0.2153846153846154,
          "8acf": 0.13043478260869565,
          "8b7h": 0.08771929824561403,
          "8bse": 0.04918032786885246,
          "8cwi": 0.10714285714285714,
          "8cwk": 0.05172413793103448,
          "8dxu": 0.11538461538461539,
          "8ee1": 0.03125,
          "8eoo": 0.10909090909090909,
          "8hn6": 0.015625,
          "8jeo": 0.03571428571428571,
          "8qrg": 0.03225806451612903,
          "8rwb": 0.08064516129032258,
          "8sdg": 0.046875,
          "8sja": 0.15517241379310345,
          "8tfl": 0.0,
          "8ts0": 0.021739130434782608,
          "8tuz": 0.018867924528301886,
          "8u08": 0.015384615384615385,
          "8v5q": 0.019230769230769232,
          "8vvl": 0.10526315789473684,
          "8w84": 0.014925373134328358,
          "8w86": 0.05,
          "8ykt": 0.08771929824561403,
          "8yxi": 0.0847457627118644,
          "8z3a": 0.03773584905660377,
          "9bdi": -0.03333333333333333,
          "9c1s": 0.0,
          "9cmc": 0.18518518518518517,
          "9dq4": 0.1509433962264151,
          "9fm0": 0.0,
          "9gvn": 0.05454545454545454,
          "9hi4": 0.06382978723404255,
          "9jd1": 0.19298245614035087,
          "9jno": 0.0,
          "9lra": 0.0,
          "9ml8": 0.0,
          "9mnu": 0.07547169811320754,
          "9ncd": 0.03508771929824561,
          "9npi": 0.0,
          "9o3d": 0.03076923076923077,
          "9pd2": 0.10526315789473684,
          "9sg2": 0.15217391304347827,
          "9y0a": 0.015873015873015872
        }
      },
      "raw_internal_clash_count": {
        "metric": "raw_internal_clash_count",
        "stratum": "atom_neutral",
        "cases": 2856,
        "complexes": 50,
        "joint_mean": 7.6169715178967605,
        "unary_mean": 8.384638640866216,
        "effect_joint_minus_unary": -0.7676671229694542,
        "ci95": [
          -1.0055113628301544,
          -0.553484039712493
        ],
        "ci_source": "archived structured_results/size_confounding/stratified_endpoint_summary.csv:40",
        "case_delta_negative": 390,
        "case_delta_zero": 2456,
        "case_delta_positive": 10,
        "complex_deltas": {
          "7quh": -0.2,
          "7txw": -1.5957446808510638,
          "7ul0": -0.5555555555555556,
          "7wn2": -0.25806451612903225,
          "7x2h": -0.23529411764705882,
          "7ycn": -0.06451612903225806,
          "7zqt": -2.7846153846153845,
          "8acf": -1.8695652173913044,
          "8b7h": -0.49122807017543857,
          "8bse": -0.22950819672131148,
          "8cwi": -2.857142857142857,
          "8cwk": -0.43103448275862066,
          "8dxu": -0.9230769230769231,
          "8ee1": -0.296875,
          "8eoo": -0.45454545454545453,
          "8hn6": -0.125,
          "8jeo": -1.3214285714285714,
          "8qrg": -0.14516129032258066,
          "8rwb": -0.7903225806451613,
          "8sdg": -0.140625,
          "8sja": -0.9482758620689655,
          "8tfl": -0.10714285714285714,
          "8ts0": -0.5652173913043478,
          "8tuz": -0.1320754716981132,
          "8u08": -0.7230769230769231,
          "8v5q": -0.038461538461538464,
          "8vvl": -1.105263157894737,
          "8w84": -0.1044776119402985,
          "8w86": -0.35,
          "8ykt": -0.9473684210526315,
          "8yxi": -0.6440677966101694,
          "8z3a": -0.9433962264150944,
          "9bdi": -0.18333333333333332,
          "9c1s": -0.10909090909090909,
          "9cmc": -2.2962962962962963,
          "9dq4": -2.339622641509434,
          "9fm0": -0.4482758620689655,
          "9gvn": -0.2727272727272727,
          "9hi4": -2.2127659574468086,
          "9jd1": -1.8421052631578947,
          "9jno": -0.019230769230769232,
          "9lra": -0.9347826086956522,
          "9ml8": -0.39285714285714285,
          "9mnu": -0.39622641509433965,
          "9ncd": -1.087719298245614,
          "9npi": -0.015625,
          "9o3d": -0.07692307692307693,
          "9pd2": -0.17543859649122806,
          "9sg2": -3.0434782608695654,
          "9y0a": -0.15873015873015872
        }
      },
      "raw_total_squared_overlap_a2": {
        "metric": "raw_total_squared_overlap_a2",
        "stratum": "atom_neutral",
        "cases": 2856,
        "complexes": 50,
        "joint_mean": 25.347560786904236,
        "unary_mean": 26.572126488095034,
        "effect_joint_minus_unary": -1.2245657011907978,
        "ci95": [
          -1.68225556858602,
          -0.8163376584384642
        ],
        "ci_source": "archived structured_results/size_confounding/stratified_endpoint_summary.csv:41",
        "case_delta_negative": 415,
        "case_delta_zero": 2416,
        "case_delta_positive": 25,
        "complex_deltas": {
          "7quh": -0.10735837294872974,
          "7txw": -1.9786084546392682,
          "7ul0": -0.4850726717290433,
          "7wn2": -0.12141923349194775,
          "7x2h": -0.2187166344415321,
          "7ycn": -0.048950481848574375,
          "7zqt": -5.168498391829638,
          "8acf": -2.644410426140002,
          "8b7h": -0.4784051449809043,
          "8bse": -0.17365429518121359,
          "8cwi": -5.382879794202751,
          "8cwk": -0.31506788085476745,
          "8dxu": -1.4781812830557313,
          "8ee1": -0.5261973861631416,
          "8eoo": -0.44789747432990357,
          "8hn6": -0.0712603202545275,
          "8jeo": -1.678631824918553,
          "8qrg": -0.20793789280549757,
          "8rwb": -1.5871231786878532,
          "8sdg": -0.07242908478672451,
          "8sja": -1.263553863904242,
          "8tfl": -0.07185925424511475,
          "8ts0": -0.6178036424320462,
          "8tuz": -0.1847101684312483,
          "8u08": -1.44828011740991,
          "8v5q": -0.023267314617481175,
          "8vvl": -2.0277217290076353,
          "8w84": -0.08225132070227407,
          "8w86": -0.3872862063299063,
          "8ykt": -1.7349249995337575,
          "8yxi": -0.5945376996107955,
          "8z3a": -1.1944030270831316,
          "9bdi": -0.13804274679690406,
          "9c1s": -0.11490914786256262,
          "9cmc": -4.130215474521529,
          "9dq4": -4.595463568239239,
          "9fm0": -0.7129280288246685,
          "9gvn": -0.2724334105744891,
          "9hi4": -4.956232627695088,
          "9jd1": -3.3610909165856158,
          "9jno": -0.02299072263624632,
          "9lra": -1.1806964557415853,
          "9ml8": -0.46883163875652667,
          "9mnu": -0.4498488683856299,
          "9ncd": -2.5478945743436476,
          "9npi": -0.0099312532580558,
          "9o3d": -0.08488831614039563,
          "9pd2": -0.10596201828045163,
          "9sg2": -5.16975397576569,
          "9y0a": -0.08287174453372437
        }
      },
      "raw_context_squared_overlap_a2": {
        "metric": "raw_context_squared_overlap_a2",
        "stratum": "atom_neutral",
        "cases": 2856,
        "complexes": 50,
        "joint_mean": 19.227610197092105,
        "unary_mean": 19.20392212911629,
        "effect_joint_minus_unary": 0.023688067975818856,
        "ci95": [
          0.017578583942189405,
          0.030617874895046138
        ],
        "ci_source": "archived structured_results/size_confounding/stratified_endpoint_summary.csv:42",
        "case_delta_negative": 68,
        "case_delta_zero": 2566,
        "case_delta_positive": 222,
        "complex_deltas": {
          "7quh": 0.005619929429241496,
          "7txw": 0.0168719015021328,
          "7ul0": 0.03319094818737732,
          "7wn2": 0.016337597792051378,
          "7x2h": 0.003995467916836526,
          "7ycn": 0.006395483872001059,
          "7zqt": 0.09248381096650664,
          "8acf": 0.05364356978540183,
          "8b7h": 0.01884127639233167,
          "8bse": 0.0064466226626171165,
          "8cwi": 0.05387565281251177,
          "8cwk": 0.015372024181709534,
          "8dxu": 0.03673616264150746,
          "8ee1": 0.03744304413121082,
          "8eoo": 0.02690510040255864,
          "8hn6": 0.007495328955641686,
          "8jeo": 0.025688158842545505,
          "8qrg": 0.00554979229567978,
          "8rwb": 0.02153720570627229,
          "8sdg": 0.015019188765853522,
          "8sja": 0.05140535269843957,
          "8tfl": 0.0053530958696383435,
          "8ts0": 0.009627811692882422,
          "8tuz": 0.002681809757279092,
          "8u08": 0.0032792748702602393,
          "8v5q": 0.007883304411656886,
          "8vvl": 0.03394770764854859,
          "8w84": 0.005929302814221151,
          "8w86": 0.007341604653198186,
          "8ykt": 0.034998177438816495,
          "8yxi": 0.027667636849775752,
          "8z3a": 0.01983653528136825,
          "9bdi": -0.0018851999194686654,
          "9c1s": -0.002726947233220807,
          "9cmc": 0.10174179714404283,
          "9dq4": 0.0759262888290986,
          "9fm0": 0.005492858625558839,
          "9gvn": 0.023963708743108728,
          "9hi4": 0.032282385707777306,
          "9jd1": 0.07481406878765653,
          "9jno": 0.0057570237797535525,
          "9lra": 0.016986958895316952,
          "9ml8": 0.006147806199930784,
          "9mnu": 0.027014625747532477,
          "9ncd": 0.0225064321024348,
          "9npi": -2.444112937153263e-05,
          "9o3d": 0.008414421008212531,
          "9pd2": 0.032876132170663624,
          "9sg2": 0.04261086899276018,
          "9y0a": 0.0031047291110824645
        }
      },
      "raw_internal_squared_overlap_a2": {
        "metric": "raw_internal_squared_overlap_a2",
        "stratum": "atom_neutral",
        "cases": 2856,
        "complexes": 50,
        "joint_mean": 6.1199505898121265,
        "unary_mean": 7.368204358978744,
        "effect_joint_minus_unary": -1.2482537691666167,
        "ci95": [
          -1.7039048362658213,
          -0.8308960426233468
        ],
        "ci_source": "archived structured_results/size_confounding/stratified_endpoint_summary.csv:43",
        "case_delta_negative": 421,
        "case_delta_zero": 2417,
        "case_delta_positive": 18,
        "complex_deltas": {
          "7quh": -0.11297830237797121,
          "7txw": -1.9954803561414007,
          "7ul0": -0.5182636199164206,
          "7wn2": -0.1377568312839993,
          "7x2h": -0.22271210235836872,
          "7ycn": -0.055345965720575416,
          "7zqt": -5.260982202796145,
          "8acf": -2.6980539959254037,
          "8b7h": -0.49724642137323594,
          "8bse": -0.1801009178438307,
          "8cwi": -5.436755447015263,
          "8cwk": -0.3304399050364769,
          "8dxu": -1.5149174456972385,
          "8ee1": -0.5636404302943525,
          "8eoo": -0.47480257473246223,
          "8hn6": -0.07875564921016917,
          "8jeo": -1.7043199837610987,
          "8qrg": -0.21348768510117747,
          "8rwb": -1.6086603843941254,
          "8sdg": -0.08744827355257792,
          "8sja": -1.3149592166026816,
          "8tfl": -0.0772123501147531,
          "8ts0": -0.6274314541249286,
          "8tuz": -0.18739197818852749,
          "8u08": -1.4515593922801702,
          "8v5q": -0.031150619029138047,
          "8vvl": -2.061669436656184,
          "8w84": -0.08818062351649521,
          "8w86": -0.3946278109831044,
          "8ykt": -1.769923176972574,
          "8yxi": -0.6222053364605712,
          "8z3a": -1.2142395623645,
          "9bdi": -0.13615754687743545,
          "9c1s": -0.11218220062934185,
          "9cmc": -4.231957271665572,
          "9dq4": -4.6713898570683385,
          "9fm0": -0.7184208874502274,
          "9gvn": -0.2963971193175978,
          "9hi4": -4.988515013402865,
          "9jd1": -3.4359049853732717,
          "9jno": -0.02874774641599987,
          "9lra": -1.1976834146369024,
          "9ml8": -0.47497944495645744,
          "9mnu": -0.47686349413316237,
          "9ncd": -2.570401006446082,
          "9npi": -0.00990681212868427,
          "9o3d": -0.09330273714860814,
          "9pd2": -0.13883815045111533,
          "9sg2": -5.212364844758451,
          "9y0a": -0.08597647364480684
        }
      },
      "sidechain_heavy_atoms": {
        "metric": "sidechain_heavy_atoms",
        "stratum": "atom_neutral",
        "cases": 2856,
        "complexes": 50,
        "joint_mean": 28.804775471587377,
        "unary_mean": 28.804775471587377,
        "effect_joint_minus_unary": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 3761930611,
        "case_delta_negative": 0,
        "case_delta_zero": 2856,
        "case_delta_positive": 0,
        "complex_deltas": {
          "7quh": 0.0,
          "7txw": 0.0,
          "7ul0": 0.0,
          "7wn2": 0.0,
          "7x2h": 0.0,
          "7ycn": 0.0,
          "7zqt": 0.0,
          "8acf": 0.0,
          "8b7h": 0.0,
          "8bse": 0.0,
          "8cwi": 0.0,
          "8cwk": 0.0,
          "8dxu": 0.0,
          "8ee1": 0.0,
          "8eoo": 0.0,
          "8hn6": 0.0,
          "8jeo": 0.0,
          "8qrg": 0.0,
          "8rwb": 0.0,
          "8sdg": 0.0,
          "8sja": 0.0,
          "8tfl": 0.0,
          "8ts0": 0.0,
          "8tuz": 0.0,
          "8u08": 0.0,
          "8v5q": 0.0,
          "8vvl": 0.0,
          "8w84": 0.0,
          "8w86": 0.0,
          "8ykt": 0.0,
          "8yxi": 0.0,
          "8z3a": 0.0,
          "9bdi": 0.0,
          "9c1s": 0.0,
          "9cmc": 0.0,
          "9dq4": 0.0,
          "9fm0": 0.0,
          "9gvn": 0.0,
          "9hi4": 0.0,
          "9jd1": 0.0,
          "9jno": 0.0,
          "9lra": 0.0,
          "9ml8": 0.0,
          "9mnu": 0.0,
          "9ncd": 0.0,
          "9npi": 0.0,
          "9o3d": 0.0,
          "9pd2": 0.0,
          "9sg2": 0.0,
          "9y0a": 0.0
        }
      },
      "cdr_heavy_atoms": {
        "metric": "cdr_heavy_atoms",
        "stratum": "atom_neutral",
        "cases": 2856,
        "complexes": 50,
        "joint_mean": 64.23622312410778,
        "unary_mean": 64.23622312410778,
        "effect_joint_minus_unary": 0.0,
        "ci95": [
          0.0,
          0.0
        ],
        "ci_source": "archived structured_results/size_confounding/stratified_endpoint_summary.csv:46",
        "case_delta_negative": 0,
        "case_delta_zero": 2856,
        "case_delta_positive": 0,
        "complex_deltas": {
          "7quh": 0.0,
          "7txw": 0.0,
          "7ul0": 0.0,
          "7wn2": 0.0,
          "7x2h": 0.0,
          "7ycn": 0.0,
          "7zqt": 0.0,
          "8acf": 0.0,
          "8b7h": 0.0,
          "8bse": 0.0,
          "8cwi": 0.0,
          "8cwk": 0.0,
          "8dxu": 0.0,
          "8ee1": 0.0,
          "8eoo": 0.0,
          "8hn6": 0.0,
          "8jeo": 0.0,
          "8qrg": 0.0,
          "8rwb": 0.0,
          "8sdg": 0.0,
          "8sja": 0.0,
          "8tfl": 0.0,
          "8ts0": 0.0,
          "8tuz": 0.0,
          "8u08": 0.0,
          "8v5q": 0.0,
          "8vvl": 0.0,
          "8w84": 0.0,
          "8w86": 0.0,
          "8ykt": 0.0,
          "8yxi": 0.0,
          "8z3a": 0.0,
          "9bdi": 0.0,
          "9c1s": 0.0,
          "9cmc": 0.0,
          "9dq4": 0.0,
          "9fm0": 0.0,
          "9gvn": 0.0,
          "9hi4": 0.0,
          "9jd1": 0.0,
          "9jno": 0.0,
          "9lra": 0.0,
          "9ml8": 0.0,
          "9mnu": 0.0,
          "9ncd": 0.0,
          "9npi": 0.0,
          "9o3d": 0.0,
          "9pd2": 0.0,
          "9sg2": 0.0,
          "9y0a": 0.0
        }
      },
      "base_composite_energy": {
        "metric": "base_composite_energy",
        "stratum": "atom_neutral",
        "cases": 2856,
        "complexes": 50,
        "joint_mean": 17.782116259691882,
        "unary_mean": 17.782497098238814,
        "effect_joint_minus_unary": -0.0003808385469285951,
        "ci95": [
          -0.0014916872194042836,
          0.0005996626452852058
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 4168839029,
        "case_delta_negative": 11,
        "case_delta_zero": 2838,
        "case_delta_positive": 7,
        "complex_deltas": {
          "7quh": 0.0,
          "7txw": 0.0,
          "7ul0": -0.00017403795248195888,
          "7wn2": 0.0,
          "7x2h": 0.0,
          "7ycn": 0.0,
          "7zqt": 0.0,
          "8acf": 0.0,
          "8b7h": 0.011701254647153922,
          "8bse": 0.0,
          "8cwi": 0.0,
          "8cwk": 0.0,
          "8dxu": -0.005247355271608356,
          "8ee1": 0.0,
          "8eoo": 0.0,
          "8hn6": 0.0,
          "8jeo": 0.0,
          "8qrg": 0.0,
          "8rwb": 0.0,
          "8sdg": 0.0,
          "8sja": 0.0,
          "8tfl": 0.0,
          "8ts0": 0.0,
          "8tuz": 0.0,
          "8u08": 0.0,
          "8v5q": 0.0,
          "8vvl": 0.0,
          "8w84": 0.007432424203887943,
          "8w86": 0.0,
          "8ykt": 0.003056887821661329,
          "8yxi": -0.0066853546153353705,
          "8z3a": 0.0,
          "9bdi": 0.0009244879086812338,
          "9c1s": 0.0,
          "9cmc": 0.0023421333825057486,
          "9dq4": 0.0,
          "9fm0": -0.004021219823552294,
          "9gvn": 0.0,
          "9hi4": 0.0,
          "9jd1": -0.0006924223670072955,
          "9jno": 0.0,
          "9lra": 0.0,
          "9ml8": -0.016352477202103848,
          "9mnu": 0.0007518681641540849,
          "9ncd": 0.0,
          "9npi": -0.0014234191748166425,
          "9o3d": 0.0,
          "9pd2": -0.01124167889222555,
          "9sg2": 0.000909769750742345,
          "9y0a": -0.000322787926085048
        }
      },
      "full_candidate_energy": {
        "metric": "full_candidate_energy",
        "stratum": "atom_neutral",
        "cases": 2856,
        "complexes": 50,
        "joint_mean": 79.27544922944321,
        "unary_mean": 87.64584033068,
        "effect_joint_minus_unary": -8.370391101236779,
        "ci95": [
          -10.943632986401427,
          -6.049499768929885
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 4040418053,
        "case_delta_negative": 440,
        "case_delta_zero": 2416,
        "case_delta_positive": 0,
        "complex_deltas": {
          "7quh": -0.9590953608239218,
          "7txw": -17.078755057740935,
          "7ul0": -6.637563218075881,
          "7wn2": -0.9541388714004807,
          "7x2h": -4.179287706173443,
          "7ycn": -0.9206142033834381,
          "7zqt": -26.01531852804694,
          "8acf": -17.036244198085665,
          "8b7h": -5.339470925752667,
          "8bse": -1.9317897998174551,
          "8cwi": -32.141828839190374,
          "8cwk": -4.9270161155711865,
          "8dxu": -8.24732844873597,
          "8ee1": -4.036182560259129,
          "8eoo": -4.769336785660874,
          "8hn6": -2.500883491225239,
          "8jeo": -13.039436810479783,
          "8qrg": -3.713517100395161,
          "8rwb": -11.601795707186549,
          "8sdg": -0.1041310589020577,
          "8sja": -11.371445691014209,
          "8tfl": -1.0305716406890868,
          "8ts0": -6.9774142818001925,
          "8tuz": -2.336335341913118,
          "8u08": -9.215740008388606,
          "8v5q": -0.042494127788502714,
          "8vvl": -9.007608891073165,
          "8w84": -1.5879572080354838,
          "8w86": -5.210452453676983,
          "8ykt": -11.671311188851496,
          "8yxi": -4.784764853429278,
          "8z3a": -9.058832803427975,
          "9bdi": -2.7579308826382305,
          "9c1s": -1.27784833291829,
          "9cmc": -24.742884632273952,
          "9dq4": -28.024151890171854,
          "9fm0": -3.8716015665850265,
          "9gvn": -5.293434854231997,
          "9hi4": -25.82356968355672,
          "9jd1": -20.15936574216201,
          "9jno": -1.018923886450383,
          "9lra": -6.689530078251004,
          "9ml8": -4.378816886177347,
          "9mnu": -5.960817163469774,
          "9ncd": -11.983562228548946,
          "9npi": -0.016842341148881307,
          "9o3d": -1.0003541749118854,
          "9pd2": -1.0685375452985042,
          "9sg2": -34.267691524005876,
          "9y0a": -1.7550283720430129
        }
      },
      "base_composite_energy_per_residue": {
        "metric": "base_composite_energy_per_residue",
        "stratum": "atom_neutral",
        "cases": 2856,
        "complexes": 50,
        "joint_mean": 1.9610408019851717,
        "unary_mean": 1.9610857772742574,
        "effect_joint_minus_unary": -4.497528908560153e-05,
        "ci95": [
          -0.00015247833897727358,
          5.998188733094366e-05
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 1806238699,
        "case_delta_negative": 11,
        "case_delta_zero": 2838,
        "case_delta_positive": 7,
        "complex_deltas": {
          "7quh": 0.0,
          "7txw": 0.0,
          "7ul0": -1.740379524820082e-05,
          "7wn2": 0.0,
          "7x2h": 0.0,
          "7ycn": 0.0,
          "7zqt": 0.0,
          "8acf": 0.0,
          "8b7h": 0.0014626568308942402,
          "8bse": 0.0,
          "8cwi": 0.0,
          "8cwk": 0.0,
          "8dxu": -0.00047703229741894533,
          "8ee1": 0.0,
          "8eoo": 0.0,
          "8hn6": 0.0,
          "8jeo": 0.0,
          "8qrg": 0.0,
          "8rwb": 0.0,
          "8sdg": 0.0,
          "8sja": 0.0,
          "8tfl": 0.0,
          "8ts0": 0.0,
          "8tuz": 0.0,
          "8u08": 0.0,
          "8v5q": 0.0,
          "8vvl": 0.0,
          "8w84": 0.000743242420388789,
          "8w86": 0.0,
          "8ykt": 0.00023377675877159367,
          "8yxi": -0.0006077595104850333,
          "8z3a": 0.0,
          "9bdi": 0.00011556098858515422,
          "9c1s": 0.0,
          "9cmc": -0.00022623796311949107,
          "9dq4": 0.0,
          "9fm0": -0.0005744599747931872,
          "9gvn": 0.0,
          "9hi4": 0.0,
          "9jd1": -9.891748100104554e-05,
          "9jno": 0.0,
          "9lra": 0.0,
          "9ml8": -0.0014865888365548918,
          "9mnu": 7.518681641541183e-05,
          "9ncd": 0.0,
          "9npi": -0.000203345596402376,
          "9o3d": 0.0,
          "9pd2": -0.0012490754324695037,
          "9sg2": 9.097697507423257e-05,
          "9y0a": -2.934435691682319e-05
        }
      },
      "changed_rate_vs_generator": {
        "metric": "changed_rate_vs_generator",
        "stratum": "atom_neutral",
        "cases": 2856,
        "complexes": 50,
        "joint_mean": 0.260778520445824,
        "unary_mean": 0.2607867208297117,
        "effect_joint_minus_unary": -8.200383887736608e-06,
        "ci95": [
          -0.00022014431736544854,
          0.0001965214217570853
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 735905178,
        "case_delta_negative": 5,
        "case_delta_zero": 2846,
        "case_delta_positive": 5,
        "complex_deltas": {
          "7quh": 0.0,
          "7txw": 0.0,
          "7ul0": 0.0018518518518518526,
          "7wn2": 0.0,
          "7x2h": 0.0,
          "7ycn": 0.0,
          "7zqt": 0.0,
          "8acf": 0.0,
          "8b7h": 0.0021929824561403508,
          "8bse": 0.0,
          "8cwi": 0.0,
          "8cwk": 0.0,
          "8dxu": -0.0017482517482517478,
          "8ee1": 0.0,
          "8eoo": 0.0,
          "8hn6": 0.0,
          "8jeo": 0.0,
          "8qrg": 0.0,
          "8rwb": 0.0,
          "8sdg": 0.0,
          "8sja": 0.0,
          "8tfl": 0.0,
          "8ts0": 0.0,
          "8tuz": 0.0,
          "8u08": 0.0,
          "8v5q": 0.0,
          "8vvl": 0.0,
          "8w84": 0.0014925373134328354,
          "8w86": 0.0,
          "8ykt": 0.00024536866642129747,
          "8yxi": 0.0,
          "8z3a": 0.0,
          "9bdi": 0.0,
          "9c1s": 0.0,
          "9cmc": -0.0023148148148148147,
          "9dq4": 0.0,
          "9fm0": 0.0,
          "9gvn": 0.0,
          "9hi4": 0.0,
          "9jd1": 0.0,
          "9jno": 0.0,
          "9lra": 0.0,
          "9ml8": -0.001623376623376624,
          "9mnu": 0.0,
          "9ncd": 0.0,
          "9npi": 0.0,
          "9o3d": 0.0,
          "9pd2": -0.0019493177387914238,
          "9sg2": 0.0,
          "9y0a": 0.0014430014430014434
        }
      },
      "native_edit_rate": {
        "metric": "native_edit_rate",
        "stratum": "atom_neutral",
        "cases": 2856,
        "complexes": 50,
        "joint_mean": 0.5603527094566815,
        "unary_mean": 0.5603052941599534,
        "effect_joint_minus_unary": 4.7415296727944054e-05,
        "ci95": [
          -0.00012938358664988677,
          0.00022541882913789828
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 1271954842,
        "case_delta_negative": 4,
        "case_delta_zero": 2847,
        "case_delta_positive": 5,
        "complex_deltas": {
          "7quh": 0.0,
          "7txw": 0.0,
          "7ul0": 0.0018518518518518534,
          "7wn2": 0.0,
          "7x2h": 0.0,
          "7ycn": 0.0,
          "7zqt": 0.0,
          "8acf": 0.0,
          "8b7h": 0.0021929824561403508,
          "8bse": 0.0,
          "8cwi": 0.0,
          "8cwk": 0.0,
          "8dxu": -0.001748251748251749,
          "8ee1": 0.0,
          "8eoo": 0.0,
          "8hn6": 0.0,
          "8jeo": 0.0,
          "8qrg": 0.0,
          "8rwb": 0.0,
          "8sdg": 0.0,
          "8sja": 0.0,
          "8tfl": 0.0,
          "8ts0": 0.0,
          "8tuz": 0.0,
          "8u08": 0.0,
          "8v5q": 0.0,
          "8vvl": 0.0,
          "8w84": 0.0014925373134328371,
          "8w86": 0.0,
          "8ykt": 0.00024536866642129845,
          "8yxi": 0.0,
          "8z3a": 0.0,
          "9bdi": 0.0,
          "9c1s": 0.0,
          "9cmc": -0.0011574074074074073,
          "9dq4": 0.0,
          "9fm0": 0.0,
          "9gvn": 0.0,
          "9hi4": 0.0,
          "9jd1": 0.0,
          "9jno": 0.0,
          "9lra": 0.0,
          "9ml8": 0.0,
          "9mnu": 0.0,
          "9ncd": 0.0,
          "9npi": 0.0,
          "9o3d": 0.0,
          "9pd2": -0.0019493177387914238,
          "9sg2": 0.0,
          "9y0a": 0.0014430014430014434
        }
      },
      "glycine_count": {
        "metric": "glycine_count",
        "stratum": "atom_neutral",
        "cases": 2856,
        "complexes": 50,
        "joint_mean": 1.4880621310291553,
        "unary_mean": 1.4887310088622123,
        "effect_joint_minus_unary": -0.0006688778330569376,
        "ci95": [
          -0.0017081260364842454,
          0.0
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 1887240361,
        "case_delta_negative": 2,
        "case_delta_zero": 2854,
        "case_delta_positive": 0,
        "complex_deltas": {
          "7quh": 0.0,
          "7txw": 0.0,
          "7ul0": 0.0,
          "7wn2": 0.0,
          "7x2h": 0.0,
          "7ycn": 0.0,
          "7zqt": 0.0,
          "8acf": 0.0,
          "8b7h": 0.0,
          "8bse": 0.0,
          "8cwi": 0.0,
          "8cwk": 0.0,
          "8dxu": 0.0,
          "8ee1": 0.0,
          "8eoo": 0.0,
          "8hn6": 0.0,
          "8jeo": 0.0,
          "8qrg": 0.0,
          "8rwb": 0.0,
          "8sdg": 0.0,
          "8sja": 0.0,
          "8tfl": 0.0,
          "8ts0": 0.0,
          "8tuz": 0.0,
          "8u08": 0.0,
          "8v5q": 0.0,
          "8vvl": 0.0,
          "8w84": -0.014925373134328358,
          "8w86": 0.0,
          "8ykt": 0.0,
          "8yxi": 0.0,
          "8z3a": 0.0,
          "9bdi": 0.0,
          "9c1s": 0.0,
          "9cmc": -0.018518518518518517,
          "9dq4": 0.0,
          "9fm0": 0.0,
          "9gvn": 0.0,
          "9hi4": 0.0,
          "9jd1": 0.0,
          "9jno": 0.0,
          "9lra": 0.0,
          "9ml8": 0.0,
          "9mnu": 0.0,
          "9ncd": 0.0,
          "9npi": 0.0,
          "9o3d": 0.0,
          "9pd2": 0.0,
          "9sg2": 0.0,
          "9y0a": 0.0
        }
      },
      "aa_hamming_rate": {
        "metric": "aa_hamming_rate",
        "stratum": "atom_neutral",
        "cases": 2856,
        "complexes": 50,
        "joint_mean": 0.0007697277311910192,
        "unary_mean": 0.0,
        "effect_joint_minus_unary": 0.0007697277311910192,
        "ci95": [
          0.00044195870148868637,
          0.001140812931641077
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 667869390,
        "case_delta_negative": 0,
        "case_delta_zero": 2838,
        "case_delta_positive": 18,
        "complex_deltas": {
          "7quh": 0.0,
          "7txw": 0.0,
          "7ul0": 0.001851851851851852,
          "7wn2": 0.0,
          "7x2h": 0.0,
          "7ycn": 0.0,
          "7zqt": 0.0,
          "8acf": 0.0,
          "8b7h": 0.0021929824561403508,
          "8bse": 0.0,
          "8cwi": 0.0,
          "8cwk": 0.0,
          "8dxu": 0.0017482517482517483,
          "8ee1": 0.0,
          "8eoo": 0.0,
          "8hn6": 0.0,
          "8jeo": 0.0,
          "8qrg": 0.0,
          "8rwb": 0.0,
          "8sdg": 0.0,
          "8sja": 0.0,
          "8tfl": 0.0,
          "8ts0": 0.0,
          "8tuz": 0.0,
          "8u08": 0.0,
          "8v5q": 0.0,
          "8vvl": 0.0,
          "8w84": 0.0029850746268656717,
          "8w86": 0.0,
          "8ykt": 0.002944423997055576,
          "8yxi": 0.0015408320493066256,
          "8z3a": 0.0,
          "9bdi": 0.0020833333333333333,
          "9c1s": 0.0,
          "9cmc": 0.004629629629629629,
          "9dq4": 0.0,
          "9fm0": 0.0024630541871921183,
          "9gvn": 0.0,
          "9hi4": 0.0,
          "9jd1": 0.002506265664160401,
          "9jno": 0.0,
          "9lra": 0.0,
          "9ml8": 0.0016233766233766235,
          "9mnu": 0.0018867924528301887,
          "9ncd": 0.0,
          "9npi": 0.004464285714285714,
          "9o3d": 0.0,
          "9pd2": 0.001949317738791423,
          "9sg2": 0.002173913043478261,
          "9y0a": 0.001443001443001443
        }
      }
    },
    "atom_expand": {
      "normalized_overlap_a2_per_atom": {
        "metric": "normalized_overlap_a2_per_atom",
        "stratum": "atom_expand",
        "cases": 181,
        "complexes": 48,
        "joint_mean": 0.15212438417313048,
        "unary_mean": 0.22786848916920013,
        "effect_joint_minus_unary": -0.07574410499606964,
        "ci95": [
          -0.108795007821102,
          -0.04426450150877895
        ],
        "ci_source": "archived structured_results/size_confounding/stratified_endpoint_summary.csv:54",
        "case_delta_negative": 138,
        "case_delta_zero": 0,
        "case_delta_positive": 43,
        "complex_deltas": {
          "7quh": -0.06686924337962143,
          "7txw": 0.05217087294538105,
          "7ul0": -0.27195103145740906,
          "7wn2": -0.3968041967020963,
          "7x2h": -0.00030668454608727413,
          "7ycn": -0.003185386263800577,
          "8acf": -0.024195260772666052,
          "8b7h": 0.026998786223149315,
          "8bse": -0.00360209045107808,
          "8cwi": -0.04716445519123589,
          "8cwk": 0.00013707105040565437,
          "8dxu": -0.10337558359259313,
          "8ee1": -0.177246779081486,
          "8eoo": -0.003446356157979743,
          "8hn6": -0.03085307835247046,
          "8jeo": 0.05700673338608471,
          "8qrg": -0.17818535551467107,
          "8rwb": -0.06206671046669023,
          "8sdg": 0.030265097224010662,
          "8sja": -0.3102325325740094,
          "8tfl": -0.029365667816343033,
          "8ts0": -0.002149238990004885,
          "8tuz": -0.0032280270325905094,
          "8u08": 0.0013759135889924144,
          "8v5q": 0.04612974268012946,
          "8vvl": -0.2695927774793528,
          "8w84": 0.0026206443744323654,
          "8w86": -0.058250646606170235,
          "8ykt": -0.2696822973649605,
          "8yxi": -0.09263537481095396,
          "8z3a": -0.0509758020624135,
          "9bdi": -0.04454866650397389,
          "9c1s": 0.00022047072169197393,
          "9cmc": -0.17494876908255116,
          "9dq4": 0.026075679193944833,
          "9fm0": -0.2049409427679207,
          "9gvn": 0.02332897236492102,
          "9hi4": -0.15538408152855307,
          "9jd1": 0.00045257480480967796,
          "9jno": 0.003998683547082565,
          "9lra": -0.09229433299634111,
          "9ml8": -0.21206095120146634,
          "9mnu": -0.11579573118293691,
          "9ncd": -0.3360204847055597,
          "9npi": 0.09316879275510695,
          "9pd2": 0.0024136863524371237,
          "9sg2": -0.2055648134640323,
          "9y0a": -0.005157410923903015
        }
      },
      "clashscore_per_1000": {
        "metric": "clashscore_per_1000",
        "stratum": "atom_expand",
        "cases": 181,
        "complexes": 48,
        "joint_mean": 190.56378381334045,
        "unary_mean": 226.92120754389353,
        "effect_joint_minus_unary": -36.35742373055309,
        "ci95": [
          -51.759861014934,
          -21.307999099399808
        ],
        "ci_source": "archived structured_results/size_confounding/stratified_endpoint_summary.csv:53",
        "case_delta_negative": 147,
        "case_delta_zero": 2,
        "case_delta_positive": 32,
        "complex_deltas": {
          "7quh": -50.81418720620889,
          "7txw": 33.78696270072848,
          "7ul0": -144.0061723800131,
          "7wn2": -109.16577464871216,
          "7x2h": -1.6660496112550902,
          "7ycn": -8.473454256586791,
          "8acf": -12.481584035578763,
          "8b7h": 49.79030776728143,
          "8bse": -7.2351421188630525,
          "8cwi": -38.97764650630409,
          "8cwk": 2.0747530366789015,
          "8dxu": -82.88036464269473,
          "8ee1": -91.1817633637857,
          "8eoo": -4.575583425794394,
          "8hn6": -45.54865424430642,
          "8jeo": 30.24003435588802,
          "8qrg": -123.28195937264564,
          "8rwb": -47.5319264821768,
          "8sdg": 30.219780219780233,
          "8sja": -160.5386804038922,
          "8tfl": -30.72795110280297,
          "8ts0": -9.58682310869672,
          "8tuz": -8.433351423329972,
          "8u08": 15.003912934261658,
          "8v5q": 35.487359561835724,
          "8vvl": -90.30982599446008,
          "8w84": 12.402813772676794,
          "8w86": -33.53196745110921,
          "8ykt": -102.72928488268172,
          "8yxi": -71.08744002930852,
          "8z3a": -42.06766844286604,
          "9bdi": -27.730361823042436,
          "9c1s": 3.0520447888036166,
          "9cmc": -105.44835968531326,
          "9dq4": 19.513858641534718,
          "9fm0": -101.89634081480692,
          "9gvn": 3.6028512897141454,
          "9hi4": -81.03523120384646,
          "9jd1": -1.742919389978212,
          "9jno": 8.347343548750207,
          "9lra": -39.44771191941863,
          "9ml8": -57.058925250975236,
          "9mnu": -67.91506109267442,
          "9ncd": -134.8927906438939,
          "9npi": 46.11061214179463,
          "9pd2": 8.712572233884238,
          "9sg2": -98.80772490830206,
          "9y0a": -10.692864193836693
        }
      },
      "max_overlap_a": {
        "metric": "max_overlap_a",
        "stratum": "atom_expand",
        "cases": 181,
        "complexes": 48,
        "joint_mean": 1.099688739676888,
        "unary_mean": 1.3105581580497585,
        "effect_joint_minus_unary": -0.21086941837287065,
        "ci95": [
          -0.3180833302286332,
          -0.11345512740375303
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 3932865594,
        "case_delta_negative": 50,
        "case_delta_zero": 119,
        "case_delta_positive": 12,
        "complex_deltas": {
          "7quh": -0.09756224619579842,
          "7txw": 0.06692943597999146,
          "7ul0": -1.3353896600426192,
          "7wn2": -1.0434571593162374,
          "7x2h": 0.0,
          "7ycn": 0.0,
          "8acf": -0.15036158408786615,
          "8b7h": -0.19525411326832232,
          "8bse": 0.0,
          "8cwi": -0.13055459658101412,
          "8cwk": 0.0,
          "8dxu": -0.4096241621404538,
          "8ee1": -0.5736390350191133,
          "8eoo": 0.0,
          "8hn6": 0.0,
          "8jeo": 0.3599187412502247,
          "8qrg": -0.6581927488516522,
          "8rwb": -0.7115380002648047,
          "8sdg": 0.03477605547987683,
          "8sja": -1.0456660259379669,
          "8tfl": -0.12813465402785307,
          "8ts0": 0.0,
          "8tuz": 0.0,
          "8u08": 0.0,
          "8v5q": 0.006258270114835326,
          "8vvl": -0.7661950906331082,
          "8w84": 0.0,
          "8w86": -0.07939139497036662,
          "8ykt": -0.10075093063678497,
          "8yxi": -0.248892547749759,
          "8z3a": -0.07261035878566506,
          "9bdi": 0.0,
          "9c1s": 0.0,
          "9cmc": -0.5138765433703718,
          "9dq4": 0.15596522555415193,
          "9fm0": -0.5776162221686734,
          "9gvn": 0.2585082859464158,
          "9hi4": -0.3335627096509032,
          "9jd1": 0.0,
          "9jno": 0.0037250989344387087,
          "9lra": -0.43216961170050017,
          "9ml8": -0.34421498393377703,
          "9mnu": -0.14870425524338082,
          "9ncd": -0.6961476519368383,
          "9npi": 0.4422814346730696,
          "9pd2": 0.0,
          "9sg2": -0.6565883433169655,
          "9y0a": 0.0
        }
      },
      "min_distance_a": {
        "metric": "min_distance_a",
        "stratum": "atom_expand",
        "cases": 181,
        "complexes": 48,
        "joint_mean": 2.050136624993257,
        "unary_mean": 1.8728167638077948,
        "effect_joint_minus_unary": 0.17731986118546247,
        "ci95": [
          0.08312744336804691,
          0.2750146456521267
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 2196889302,
        "case_delta_negative": 15,
        "case_delta_zero": 118,
        "case_delta_positive": 48,
        "complex_deltas": {
          "7quh": 0.13356224619579846,
          "7txw": -0.1329294359799913,
          "7ul0": 1.2003896600426194,
          "7wn2": 0.9334571593162374,
          "7x2h": 0.0,
          "7ycn": 0.0,
          "8acf": 0.1599846152712422,
          "8b7h": 0.15995429603973207,
          "8bse": 0.0,
          "8cwi": 0.10225389192547334,
          "8cwk": -0.00845280423803585,
          "8dxu": 0.3296241621404537,
          "8ee1": 0.4686390350191133,
          "8eoo": 0.0,
          "8hn6": 0.0,
          "8jeo": -0.36695764530141517,
          "8qrg": 0.43631860808126294,
          "8rwb": 0.7648275081501653,
          "8sdg": -0.06477605547987708,
          "8sja": 1.006363648245704,
          "8tfl": 0.030634654027853037,
          "8ts0": 0.0,
          "8tuz": 0.0,
          "8u08": 0.0,
          "8v5q": -0.006258270114835326,
          "8vvl": 0.7084081303502618,
          "8w84": 0.0,
          "8w86": 0.03439139497036656,
          "8ykt": 0.05575093063678502,
          "8yxi": 0.18810671046755845,
          "8z3a": 0.042610358785665124,
          "9bdi": 0.0,
          "9c1s": -0.009536042547445556,
          "9cmc": 0.4038765433703719,
          "9dq4": -0.17240625502244886,
          "9fm0": 0.5612915945457932,
          "9gvn": -0.24737175996990152,
          "9hi4": 0.24956149736108418,
          "9jd1": 0.0,
          "9jno": -0.046052398232101145,
          "9lra": 0.4115000335759884,
          "9ml8": 0.30273200210817164,
          "9mnu": 0.1487042552433809,
          "9ncd": 0.5861476519368384,
          "9npi": -0.4422814346730696,
          "9pd2": -0.009129474023663865,
          "9sg2": 0.5984143246770641,
          "9y0a": 0.0
        }
      },
      "raw_total_clash_count": {
        "metric": "raw_total_clash_count",
        "stratum": "atom_expand",
        "cases": 181,
        "complexes": 48,
        "joint_mean": 13.98968253968254,
        "unary_mean": 15.460788690476187,
        "effect_joint_minus_unary": -1.471106150793651,
        "ci95": [
          -2.5380753968253966,
          -0.41570374503968427
        ],
        "ci_source": "archived structured_results/size_confounding/stratified_endpoint_summary.csv:47",
        "case_delta_negative": 60,
        "case_delta_zero": 85,
        "case_delta_positive": 36,
        "complex_deltas": {
          "7quh": -0.4,
          "7txw": 4.0,
          "7ul0": -8.0,
          "7wn2": 0.6666666666666666,
          "7x2h": 0.0,
          "7ycn": 0.0,
          "8acf": 0.5,
          "8b7h": 7.666666666666667,
          "8bse": 0.0,
          "8cwi": -1.8333333333333333,
          "8cwk": 0.3333333333333333,
          "8dxu": -5.666666666666667,
          "8ee1": -5.5,
          "8eoo": 0.0,
          "8hn6": -3.0,
          "8jeo": 1.75,
          "8qrg": -8.25,
          "8rwb": -1.3333333333333333,
          "8sdg": 3.0,
          "8sja": -8.333333333333334,
          "8tfl": -1.5,
          "8ts0": 0.0,
          "8tuz": -0.4,
          "8u08": 1.3333333333333333,
          "8v5q": 7.142857142857143,
          "8vvl": 1.25,
          "8w84": 1.0,
          "8w86": -0.75,
          "8ykt": -7.25,
          "8yxi": -3.0,
          "8z3a": -2.6,
          "9bdi": -3.0,
          "9c1s": 0.25,
          "9cmc": -5.666666666666667,
          "9dq4": 1.2857142857142858,
          "9fm0": -6.2,
          "9gvn": -0.75,
          "9hi4": -4.0,
          "9jd1": 0.0,
          "9jno": 0.8,
          "9lra": -2.0,
          "9ml8": -3.5,
          "9mnu": -7.0,
          "9ncd": -7.5,
          "9npi": 2.5,
          "9pd2": 0.8,
          "9sg2": -7.125,
          "9y0a": -0.3333333333333333
        }
      },
      "raw_context_clash_count": {
        "metric": "raw_context_clash_count",
        "stratum": "atom_expand",
        "cases": 181,
        "complexes": 48,
        "joint_mean": 8.256671626984128,
        "unary_mean": 6.7787202380952385,
        "effect_joint_minus_unary": 1.4779513888888889,
        "ci95": [
          0.8367013888888889,
          2.2175434027777774
        ],
        "ci_source": "archived structured_results/size_confounding/stratified_endpoint_summary.csv:48",
        "case_delta_negative": 3,
        "case_delta_zero": 125,
        "case_delta_positive": 53,
        "complex_deltas": {
          "7quh": 1.2,
          "7txw": 1.0,
          "7ul0": 1.75,
          "7wn2": 7.666666666666667,
          "7x2h": 0.0,
          "7ycn": 0.0,
          "8acf": 2.0,
          "8b7h": 6.0,
          "8bse": 0.0,
          "8cwi": 0.16666666666666666,
          "8cwk": 0.0,
          "8dxu": 0.0,
          "8ee1": 2.5,
          "8eoo": 0.0,
          "8hn6": 2.0,
          "8jeo": 0.0,
          "8qrg": 0.5,
          "8rwb": 0.0,
          "8sdg": 5.0,
          "8sja": 1.0,
          "8tfl": 0.25,
          "8ts0": 0.0,
          "8tuz": 0.0,
          "8u08": 0.0,
          "8v5q": 3.0,
          "8vvl": 10.25,
          "8w84": 1.0,
          "8w86": 0.0,
          "8ykt": 10.5,
          "8yxi": 0.0,
          "8z3a": 0.0,
          "9bdi": 0.0,
          "9c1s": 0.0,
          "9cmc": 3.3333333333333335,
          "9dq4": 0.7142857142857143,
          "9fm0": 0.6,
          "9gvn": 0.25,
          "9hi4": 1.2857142857142858,
          "9jd1": 0.0,
          "9jno": 0.4,
          "9lra": 0.75,
          "9ml8": 3.25,
          "9mnu": 3.0,
          "9ncd": 0.5,
          "9npi": 0.0,
          "9pd2": 0.2,
          "9sg2": 0.875,
          "9y0a": 0.0
        }
      },
      "raw_internal_clash_count": {
        "metric": "raw_internal_clash_count",
        "stratum": "atom_expand",
        "cases": 181,
        "complexes": 48,
        "joint_mean": 5.733010912698412,
        "unary_mean": 8.682068452380951,
        "effect_joint_minus_unary": -2.94905753968254,
        "ci95": [
          -4.242720734126984,
          -1.7312375992063505
        ],
        "ci_source": "archived structured_results/size_confounding/stratified_endpoint_summary.csv:49",
        "case_delta_negative": 64,
        "case_delta_zero": 87,
        "case_delta_positive": 30,
        "complex_deltas": {
          "7quh": -1.6,
          "7txw": 3.0,
          "7ul0": -9.75,
          "7wn2": -7.0,
          "7x2h": 0.0,
          "7ycn": 0.0,
          "8acf": -1.5,
          "8b7h": 1.6666666666666667,
          "8bse": 0.0,
          "8cwi": -2.0,
          "8cwk": 0.3333333333333333,
          "8dxu": -5.666666666666667,
          "8ee1": -8.0,
          "8eoo": 0.0,
          "8hn6": -5.0,
          "8jeo": 1.75,
          "8qrg": -8.75,
          "8rwb": -1.3333333333333333,
          "8sdg": -2.0,
          "8sja": -9.333333333333334,
          "8tfl": -1.75,
          "8ts0": 0.0,
          "8tuz": -0.4,
          "8u08": 1.3333333333333333,
          "8v5q": 4.142857142857143,
          "8vvl": -9.0,
          "8w84": 0.0,
          "8w86": -0.75,
          "8ykt": -17.75,
          "8yxi": -3.0,
          "8z3a": -2.6,
          "9bdi": -3.0,
          "9c1s": 0.25,
          "9cmc": -9.0,
          "9dq4": 0.5714285714285714,
          "9fm0": -6.8,
          "9gvn": -1.0,
          "9hi4": -5.285714285714286,
          "9jd1": 0.0,
          "9jno": 0.4,
          "9lra": -2.75,
          "9ml8": -6.75,
          "9mnu": -10.0,
          "9ncd": -8.0,
          "9npi": 2.5,
          "9pd2": 0.6,
          "9sg2": -8.0,
          "9y0a": -0.3333333333333333
        }
      },
      "raw_total_squared_overlap_a2": {
        "metric": "raw_total_squared_overlap_a2",
        "stratum": "atom_expand",
        "cases": 181,
        "complexes": 48,
        "joint_mean": 11.812566912523446,
        "unary_mean": 16.261419414824122,
        "effect_joint_minus_unary": -4.448852502300677,
        "ci95": [
          -6.626678125152907,
          -2.3584804367127274
        ],
        "ci_source": "archived structured_results/size_confounding/stratified_endpoint_summary.csv:50",
        "case_delta_negative": 67,
        "case_delta_zero": 30,
        "case_delta_positive": 84,
        "complex_deltas": {
          "7quh": -2.46006498999318,
          "7txw": 5.192481233353175,
          "7ul0": -15.185932070144014,
          "7wn2": -20.343666034272704,
          "7x2h": 0.05123877313945169,
          "7ycn": 0.21365540031929875,
          "8acf": -0.9487857409159948,
          "8b7h": 4.735494376166425,
          "8bse": 0.0,
          "8cwi": -1.8788307449665511,
          "8cwk": 0.11781275076233595,
          "8dxu": -7.782337711513005,
          "8ee1": -11.712605180876645,
          "8eoo": 0.04096680272588715,
          "8hn6": -2.033147442488632,
          "8jeo": 2.741401407880315,
          "8qrg": -12.804546901605224,
          "8rwb": -1.8788655716705474,
          "8sdg": 2.9205273501986717,
          "8sja": -16.785648496765223,
          "8tfl": -1.5613323416117901,
          "8ts0": 0.0553881686246831,
          "8tuz": -0.029366118728977986,
          "8u08": 0.4062120031922878,
          "8v5q": 9.251847039377058,
          "8vvl": -11.518891685382133,
          "8w84": 0.2668269128883365,
          "8w86": -2.133360521115745,
          "8ykt": -25.176789150932965,
          "8yxi": -4.039123464986995,
          "8z3a": -3.36650147112734,
          "9bdi": -4.852205122482892,
          "9c1s": 0.0586568575835027,
          "9cmc": -10.589499000225741,
          "9dq4": 1.2726291101902383,
          "9fm0": -12.524324675777018,
          "9gvn": 0.0008965735030646016,
          "9hi4": -8.676814677031434,
          "9jd1": 0.15081777382922557,
          "9jno": 0.34225716284800856,
          "9lra": -5.29618548533141,
          "9ml8": -16.5811149830928,
          "9mnu": -12.843724999671563,
          "9ncd": -18.909083491845664,
          "9npi": 5.063410660235877,
          "9pd2": 0.25912110683726197,
          "9sg2": -14.714721464758156,
          "9y0a": -0.059092034773269
        }
      },
      "raw_context_squared_overlap_a2": {
        "metric": "raw_context_squared_overlap_a2",
        "stratum": "atom_expand",
        "cases": 181,
        "complexes": 48,
        "joint_mean": 7.394271983629925,
        "unary_mean": 6.40309504696202,
        "effect_joint_minus_unary": 0.9911769366679047,
        "ci95": [
          0.48018370397174287,
          1.6401740184771398
        ],
        "ci_source": "archived structured_results/size_confounding/stratified_endpoint_summary.csv:51",
        "case_delta_negative": 13,
        "case_delta_zero": 56,
        "case_delta_positive": 112,
        "complex_deltas": {
          "7quh": 0.5292352159595735,
          "7txw": 0.6029636586336069,
          "7ul0": 0.7873888742683532,
          "7wn2": 5.70033337375001,
          "7x2h": 0.05123877313945213,
          "7ycn": 0.02879602562751149,
          "8acf": 1.0024121786800446,
          "8b7h": 4.942191362422569,
          "8bse": 0.0,
          "8cwi": 0.11182061795189902,
          "8cwk": -0.007789677534148609,
          "8dxu": 0.013041271502873672,
          "8ee1": 1.2373126245503916,
          "8eoo": 0.0391296358185799,
          "8hn6": 0.8621862272764638,
          "8jeo": 0.01934460097444718,
          "8qrg": 0.1884416231968855,
          "8rwb": 0.11129127256493432,
          "8sdg": 1.7639474152224808,
          "8sja": 0.4482968215222407,
          "8tfl": 0.1226652468043371,
          "8ts0": 0.0,
          "8tuz": 0.015411914717565211,
          "8u08": 0.027094676767154307,
          "8v5q": 3.0464575510795067,
          "8vvl": 5.503653842665166,
          "8w84": 0.2668269128883366,
          "8w86": 0.03133317138887248,
          "8ykt": 11.701368062113593,
          "8yxi": 0.07933581178126943,
          "8z3a": 0.007457435925463241,
          "9bdi": 0.037752441217637434,
          "9c1s": 0.047156562570603716,
          "9cmc": 1.2609390760737134,
          "9dq4": 0.20208170601494566,
          "9fm0": 0.1570877365418447,
          "9gvn": 0.010850337378026376,
          "9hi4": 0.6449280938629295,
          "9jd1": 0.1507983229202705,
          "9jno": 0.14933254954675712,
          "9lra": 0.3972404074766217,
          "9ml8": 3.0419403123158872,
          "9mnu": 1.533517049120882,
          "9ncd": 0.23550362605461742,
          "9npi": 0.06133972962636847,
          "9pd2": 0.055049737850699186,
          "9sg2": 0.35778874982818715,
          "9y0a": 0.0
        }
      },
      "raw_internal_squared_overlap_a2": {
        "metric": "raw_internal_squared_overlap_a2",
        "stratum": "atom_expand",
        "cases": 181,
        "complexes": 48,
        "joint_mean": 4.418294928893522,
        "unary_mean": 9.858324367862103,
        "effect_joint_minus_unary": -5.440029438968582,
        "ci95": [
          -8.03907514385729,
          -3.109766854846627
        ],
        "ci_source": "archived structured_results/size_confounding/stratified_endpoint_summary.csv:52",
        "case_delta_negative": 71,
        "case_delta_zero": 51,
        "case_delta_positive": 59,
        "complex_deltas": {
          "7quh": -2.989300205952753,
          "7txw": 4.589517574719568,
          "7ul0": -15.973320944412366,
          "7wn2": -26.04399940802271,
          "7x2h": 0.0,
          "7ycn": 0.18485937469178726,
          "8acf": -1.9511979195960405,
          "8b7h": -0.20669698625614327,
          "8bse": 0.0,
          "8cwi": -1.9906513629184488,
          "8cwk": 0.12560242829648458,
          "8dxu": -7.79537898301588,
          "8ee1": -12.949917805427036,
          "8eoo": 0.0018371669073071657,
          "8hn6": -2.895333669765095,
          "8jeo": 2.7220568069058677,
          "8qrg": -12.992988524802106,
          "8rwb": -1.9901568442354816,
          "8sdg": 1.1565799349761896,
          "8sja": -17.233945318287464,
          "8tfl": -1.683997588416127,
          "8ts0": 0.05538816862468321,
          "8tuz": -0.044778033446542895,
          "8u08": 0.3791173264251335,
          "8v5q": 6.20538948829755,
          "8vvl": -17.0225455280473,
          "8w84": 0.0,
          "8w86": -2.164693692504616,
          "8ykt": -36.878157213046556,
          "8yxi": -4.118459276768264,
          "8z3a": -3.3739589070528027,
          "9bdi": -4.889957563700533,
          "9c1s": 0.011500295012899148,
          "9cmc": -11.850438076299453,
          "9dq4": 1.0705474041752927,
          "9fm0": -12.681412412318865,
          "9gvn": -0.00995376387496183,
          "9hi4": -9.321742770894364,
          "9jd1": 1.945090895494328e-05,
          "9jno": 0.19292461330125155,
          "9lra": -5.6934258928080315,
          "9ml8": -19.623055295408683,
          "9mnu": -14.377242048792445,
          "9ncd": -19.144587117900283,
          "9npi": 5.002070930609506,
          "9pd2": 0.20407136898656275,
          "9sg2": -15.072510214586345,
          "9y0a": -0.059092034773269
        }
      },
      "sidechain_heavy_atoms": {
        "metric": "sidechain_heavy_atoms",
        "stratum": "atom_expand",
        "cases": 181,
        "complexes": 48,
        "joint_mean": 27.329464285714284,
        "unary_mean": 24.240649801587306,
        "effect_joint_minus_unary": 3.0888144841269836,
        "ci95": [
          2.601586681547619,
          3.6095994543650782
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 439641018,
        "case_delta_negative": 0,
        "case_delta_zero": 0,
        "case_delta_positive": 181,
        "complex_deltas": {
          "7quh": 6.2,
          "7txw": 3.2,
          "7ul0": 1.0,
          "7wn2": 8.666666666666666,
          "7x2h": 1.0,
          "7ycn": 8.0,
          "8acf": 7.0,
          "8b7h": 4.333333333333333,
          "8bse": 2.0,
          "8cwi": 1.3333333333333333,
          "8cwk": 2.0,
          "8dxu": 3.0,
          "8ee1": 2.0,
          "8eoo": 2.6666666666666665,
          "8hn6": 1.0,
          "8jeo": 3.75,
          "8qrg": 3.75,
          "8rwb": 2.0,
          "8sdg": 1.0,
          "8sja": 2.0,
          "8tfl": 2.75,
          "8ts0": 2.5,
          "8tuz": 2.2,
          "8u08": 5.333333333333333,
          "8v5q": 5.428571428571429,
          "8vvl": 5.5,
          "8w84": 1.0,
          "8w86": 2.5,
          "8ykt": 5.0,
          "8yxi": 1.8333333333333333,
          "8z3a": 2.2,
          "9bdi": 3.25,
          "9c1s": 1.5,
          "9cmc": 3.6666666666666665,
          "9dq4": 2.5714285714285716,
          "9fm0": 1.8,
          "9gvn": 2.75,
          "9hi4": 3.5714285714285716,
          "9jd1": 4.0,
          "9jno": 2.4,
          "9lra": 1.75,
          "9ml8": 4.125,
          "9mnu": 2.5,
          "9ncd": 1.8333333333333333,
          "9npi": 3.0,
          "9pd2": 2.4,
          "9sg2": 3.0,
          "9y0a": 2.0
        }
      },
      "cdr_heavy_atoms": {
        "metric": "cdr_heavy_atoms",
        "stratum": "atom_expand",
        "cases": 181,
        "complexes": 48,
        "joint_mean": 63.82817460317461,
        "unary_mean": 60.73936011904761,
        "effect_joint_minus_unary": 3.0888144841269836,
        "ci95": [
          2.610511532738096,
          3.6077157738095242
        ],
        "ci_source": "archived structured_results/size_confounding/stratified_endpoint_summary.csv:55",
        "case_delta_negative": 0,
        "case_delta_zero": 0,
        "case_delta_positive": 181,
        "complex_deltas": {
          "7quh": 6.2,
          "7txw": 3.2,
          "7ul0": 1.0,
          "7wn2": 8.666666666666666,
          "7x2h": 1.0,
          "7ycn": 8.0,
          "8acf": 7.0,
          "8b7h": 4.333333333333333,
          "8bse": 2.0,
          "8cwi": 1.3333333333333333,
          "8cwk": 2.0,
          "8dxu": 3.0,
          "8ee1": 2.0,
          "8eoo": 2.6666666666666665,
          "8hn6": 1.0,
          "8jeo": 3.75,
          "8qrg": 3.75,
          "8rwb": 2.0,
          "8sdg": 1.0,
          "8sja": 2.0,
          "8tfl": 2.75,
          "8ts0": 2.5,
          "8tuz": 2.2,
          "8u08": 5.333333333333333,
          "8v5q": 5.428571428571429,
          "8vvl": 5.5,
          "8w84": 1.0,
          "8w86": 2.5,
          "8ykt": 5.0,
          "8yxi": 1.8333333333333333,
          "8z3a": 2.2,
          "9bdi": 3.25,
          "9c1s": 1.5,
          "9cmc": 3.6666666666666665,
          "9dq4": 2.5714285714285716,
          "9fm0": 1.8,
          "9gvn": 2.75,
          "9hi4": 3.5714285714285716,
          "9jd1": 4.0,
          "9jno": 2.4,
          "9lra": 1.75,
          "9ml8": 4.125,
          "9mnu": 2.5,
          "9ncd": 1.8333333333333333,
          "9npi": 3.0,
          "9pd2": 2.4,
          "9sg2": 3.0,
          "9y0a": 2.0
        }
      },
      "base_composite_energy": {
        "metric": "base_composite_energy",
        "stratum": "atom_expand",
        "cases": 181,
        "complexes": 48,
        "joint_mean": 18.548400190192698,
        "unary_mean": 18.57630717004272,
        "effect_joint_minus_unary": -0.02790697985002329,
        "ci95": [
          -0.09463005595789577,
          0.03657427103141939
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 2184526155,
        "case_delta_negative": 145,
        "case_delta_zero": 0,
        "case_delta_positive": 36,
        "complex_deltas": {
          "7quh": 0.06902477331283272,
          "7txw": -0.5676175985647145,
          "7ul0": -0.5006878554294687,
          "7wn2": 0.18465557778658,
          "7x2h": -0.0339042744237652,
          "7ycn": -0.03788482450245567,
          "8acf": -0.4019224233283776,
          "8b7h": -0.08208875262535524,
          "8bse": -0.031149482740195467,
          "8cwi": -0.0365964417960661,
          "8cwk": -0.03391868271566582,
          "8dxu": -0.03503076449629875,
          "8ee1": -0.39599773018463136,
          "8eoo": -0.025024979918188823,
          "8hn6": -0.11829802702573033,
          "8jeo": -0.020209225088781757,
          "8qrg": 0.1444824609120534,
          "8rwb": -0.02167969949126321,
          "8sdg": -0.8156526766019816,
          "8sja": 0.44470942062126007,
          "8tfl": 0.11372943740272623,
          "8ts0": -0.032441198522009884,
          "8tuz": -0.020500369325551306,
          "8u08": 0.1996961918014518,
          "8v5q": -0.04892565473923938,
          "8vvl": 0.45468519270387153,
          "8w84": -0.18277273534892657,
          "8w86": 0.000689588474753311,
          "8ykt": 0.2735331126295617,
          "8yxi": -0.05895145357100103,
          "8z3a": -0.019589694657962297,
          "9bdi": -0.08046776536659905,
          "9c1s": -0.034159521696099926,
          "9cmc": 0.4473727537859104,
          "9dq4": 0.12335543417678352,
          "9fm0": 0.1294240733012444,
          "9gvn": 0.12101670909192341,
          "9hi4": -0.11503677742404353,
          "9jd1": -0.029309392778749555,
          "9jno": -0.045927440537595385,
          "9lra": -0.15555190801240038,
          "9ml8": -0.0632881337124902,
          "9mnu": -0.031989883222466986,
          "9ncd": 0.3031058945389873,
          "9npi": -0.14326047914100926,
          "9pd2": -0.03880755250996408,
          "9sg2": -0.0696187650645943,
          "9y0a": -0.020753488777414713
        }
      },
      "full_candidate_energy": {
        "metric": "full_candidate_energy",
        "stratum": "atom_expand",
        "cases": 181,
        "complexes": 48,
        "joint_mean": 28.169541781497127,
        "unary_mean": 60.157047850852045,
        "effect_joint_minus_unary": -31.987506069354918,
        "ci95": [
          -42.97053340089125,
          -21.294599061244238
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 598762587,
        "case_delta_negative": 178,
        "case_delta_zero": 0,
        "case_delta_positive": 3,
        "complex_deltas": {
          "7quh": -39.21084747090556,
          "7txw": 29.00652677031416,
          "7ul0": -96.53316220802222,
          "7wn2": -109.7899106876168,
          "7x2h": -0.0339042744237652,
          "7ycn": -0.037884824502459225,
          "8acf": -53.536780789538426,
          "8b7h": -15.070781191108617,
          "8bse": -0.031149482740195467,
          "8cwi": -20.838065721305238,
          "8cwk": -0.03719091162832496,
          "8dxu": -54.45742638223167,
          "8ee1": -86.28823199815191,
          "8eoo": -0.025024979918188823,
          "8hn6": -52.18592618769833,
          "8jeo": -0.020209225088781757,
          "8qrg": -74.22807851114531,
          "8rwb": -38.61081636049138,
          "8sdg": -0.07190741902891773,
          "8sja": -101.16244144855057,
          "8tfl": -17.03989326092702,
          "8ts0": -0.032441198522009884,
          "8tuz": -0.1979971150164303,
          "8u08": -0.05458962846040549,
          "8v5q": 48.34470483097154,
          "8vvl": -79.75675964044619,
          "8w84": -0.03505478924140348,
          "8w86": -20.077782482059227,
          "8ykt": -82.14357633063483,
          "8yxi": -28.185055361851358,
          "8z3a": -29.313771138862894,
          "9bdi": -25.898892989106276,
          "9c1s": -0.1949282077673411,
          "9cmc": -57.32359858994798,
          "9dq4": -8.20347504550914,
          "9fm0": -79.4056209279442,
          "9gvn": -31.540306779898113,
          "9hi4": -44.63292272735783,
          "9jd1": -0.029309392778749555,
          "9jno": -0.03460559755670154,
          "9lra": -29.88252013689711,
          "9ml8": -97.73533674711933,
          "9mnu": -64.14486357532239,
          "9ncd": -80.65787726222564,
          "9npi": -0.012550616900647071,
          "9pd2": -0.05057646692074051,
          "9sg2": -93.96919501729988,
          "9y0a": -0.028281829651351842
        }
      },
      "base_composite_energy_per_residue": {
        "metric": "base_composite_energy_per_residue",
        "stratum": "atom_expand",
        "cases": 181,
        "complexes": 48,
        "joint_mean": 2.00329655227541,
        "unary_mean": 2.005817654700076,
        "effect_joint_minus_unary": -0.0025211024246662504,
        "ci95": [
          -0.010134857297693364,
          0.005291426401676079
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 41390149,
        "case_delta_negative": 145,
        "case_delta_zero": 0,
        "case_delta_positive": 36,
        "complex_deltas": {
          "7quh": 0.005388624838900169,
          "7txw": -0.06682745097596055,
          "7ul0": -0.07152683648992414,
          "7wn2": 0.03339103394773405,
          "7x2h": -0.0030822067657969576,
          "7ycn": -0.00291421726941965,
          "8acf": -0.04465804703648657,
          "8b7h": -0.004960048785955869,
          "8bse": -0.004449926105742241,
          "8cwi": -0.0055660528179182584,
          "8cwk": -0.004144443039004815,
          "8dxu": -0.005561365935704406,
          "8ee1": -0.044696951773367743,
          "8eoo": -0.002742153442561864,
          "8hn6": -0.013144225225080852,
          "8jeo": -0.002887032155540259,
          "8qrg": 0.014666198811412179,
          "8rwb": -0.003531114971246178,
          "8sdg": -0.07415024332745279,
          "8sja": 0.06352991723160868,
          "8tfl": 0.013782867470583271,
          "8ts0": -0.0037004660804872413,
          "8tuz": -0.0024574630642500315,
          "8u08": 0.015340612797776801,
          "8v5q": -0.004637355427407508,
          "8vvl": 0.061899130483699494,
          "8w84": -0.01661570321353878,
          "8w86": -1.0155634444508621e-05,
          "8ykt": 0.017028346962533858,
          "8yxi": -0.004723392468939491,
          "8z3a": -0.0021352726044205016,
          "9bdi": -0.009863884735592465,
          "9c1s": -0.003742895682338432,
          "9cmc": 0.059618927028486514,
          "9dq4": 0.01603376339441276,
          "9fm0": 0.018200415057870244,
          "9gvn": 0.00812214611410722,
          "9hi4": -0.009975826695401915,
          "9jd1": -0.002254568675288393,
          "9jno": -0.007186952750927978,
          "9lra": -0.021518039272045486,
          "9ml8": -0.009809598923009893,
          "9mnu": -0.0031573143682184224,
          "9ncd": 0.04293237233652658,
          "9npi": -0.011369675350079267,
          "9pd2": -0.006594042312185166,
          "9sg2": -0.013699873922351224,
          "9y0a": -0.0026524755615420226
        }
      },
      "changed_rate_vs_generator": {
        "metric": "changed_rate_vs_generator",
        "stratum": "atom_expand",
        "cases": 181,
        "complexes": 48,
        "joint_mean": 0.38038655128143267,
        "unary_mean": 0.40816909896971615,
        "effect_joint_minus_unary": -0.027782547688283424,
        "ci95": [
          -0.052451141159295306,
          -0.004650500262335822
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 3064451259,
        "case_delta_negative": 70,
        "case_delta_zero": 45,
        "case_delta_positive": 66,
        "complex_deltas": {
          "7quh": -0.02857142857142857,
          "7txw": -0.07777777777777775,
          "7ul0": -0.14285714285714285,
          "7wn2": -0.15750915750915753,
          "7x2h": 0.09090909090909094,
          "7ycn": 0.0,
          "8acf": 0.055555555555555525,
          "8b7h": -0.0758169934640523,
          "8bse": -0.14285714285714285,
          "8cwi": 0.021645021645021634,
          "8cwk": 0.03823953823953824,
          "8dxu": -0.02564102564102568,
          "8ee1": -0.126984126984127,
          "8eoo": -0.08465608465608467,
          "8hn6": 0.0,
          "8jeo": 0.0,
          "8qrg": 0.024999999999999994,
          "8rwb": -1.850371707708594e-17,
          "8sdg": -0.09090909090909088,
          "8sja": 0.047619047619047616,
          "8tfl": 0.0,
          "8ts0": 0.12878787878787878,
          "8tuz": 0.0030303030303029943,
          "8u08": -0.027777777777777776,
          "8v5q": -0.17069597069597067,
          "8vvl": -0.07440476190476192,
          "8w84": 0.09090909090909088,
          "8w86": 0.04545454545454545,
          "8ykt": -0.09025974025974028,
          "8yxi": -0.019841269841269826,
          "8z3a": -0.020779220779220765,
          "9bdi": 0.07094155844155843,
          "9c1s": 0.03246753246753248,
          "9cmc": -0.3273809523809524,
          "9dq4": -0.06462585034013604,
          "9fm0": 0.011904761904761895,
          "9gvn": 0.0012987012987012991,
          "9hi4": -0.14285714285714285,
          "9jd1": 0.0,
          "9jno": -0.0047619047619047675,
          "9lra": -0.08630952380952381,
          "9ml8": -0.10202205882352941,
          "9mnu": 0.07142857142857142,
          "9ncd": 0.0753968253968254,
          "9npi": -0.07142857142857142,
          "9pd2": 0.06969696969696969,
          "9sg2": -0.020758928571428567,
          "9y0a": -0.03636363636363634
        }
      },
      "native_edit_rate": {
        "metric": "native_edit_rate",
        "stratum": "atom_expand",
        "cases": 181,
        "complexes": 48,
        "joint_mean": 0.588058631394153,
        "unary_mean": 0.5883747133557838,
        "effect_joint_minus_unary": -0.00031608196163080614,
        "ci95": [
          -0.018349430761827365,
          0.017164815186811067
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 2986856753,
        "case_delta_negative": 55,
        "case_delta_zero": 79,
        "case_delta_positive": 47,
        "complex_deltas": {
          "7quh": 2.2204460492503132e-17,
          "7txw": -0.06190476190476192,
          "7ul0": -0.14285714285714285,
          "7wn2": 0.07326007326007328,
          "7x2h": 0.09090909090909088,
          "7ycn": 0.07692307692307687,
          "8acf": 0.055555555555555525,
          "8b7h": -0.09803921568627451,
          "8bse": 0.0,
          "8cwi": 0.0031265031265031162,
          "8cwk": 0.0,
          "8dxu": 0.02564102564102566,
          "8ee1": -0.126984126984127,
          "8eoo": -0.02564102564102566,
          "8hn6": 0.0,
          "8jeo": -0.10714285714285714,
          "8qrg": 0.024999999999999994,
          "8rwb": 0.10317460317460315,
          "8sdg": -0.09090909090909094,
          "8sja": 0.09523809523809523,
          "8tfl": -0.07291666666666667,
          "8ts0": 0.04545454545454544,
          "8tuz": 0.036363636363636355,
          "8u08": -0.027777777777777752,
          "8v5q": -0.047619047619047616,
          "8vvl": 0.07142857142857142,
          "8w84": 0.09090909090909094,
          "8w86": 0.018939393939393936,
          "8ykt": 0.0,
          "8yxi": 0.01972101972101974,
          "8z3a": -0.02857142857142858,
          "9bdi": 0.012987012987013005,
          "9c1s": 0.10389610389610388,
          "9cmc": 0.08928571428571429,
          "9dq4": -0.04081632653061225,
          "9fm0": 0.023809523809523826,
          "9gvn": 0.02402597402597406,
          "9hi4": -0.03968253968253967,
          "9jd1": 0.07692307692307698,
          "9jno": 0.0,
          "9lra": -0.03571428571428571,
          "9ml8": -0.047821969696969696,
          "9mnu": 0.0,
          "9ncd": -0.03174603174603174,
          "9npi": -0.07142857142857145,
          "9pd2": 0.03333333333333335,
          "9sg2": -0.05357142857142856,
          "9y0a": -0.05993265993265993
        }
      },
      "glycine_count": {
        "metric": "glycine_count",
        "stratum": "atom_expand",
        "cases": 181,
        "complexes": 48,
        "joint_mean": 1.6491567460317462,
        "unary_mean": 2.140500992063492,
        "effect_joint_minus_unary": -0.49134424603174603,
        "ci95": [
          -0.5999510168650792,
          -0.3862841021825397
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 1316496659,
        "case_delta_negative": 80,
        "case_delta_zero": 101,
        "case_delta_positive": 0,
        "complex_deltas": {
          "7quh": -1.0,
          "7txw": -0.4,
          "7ul0": 0.0,
          "7wn2": -1.0,
          "7x2h": 0.0,
          "7ycn": -1.0,
          "8acf": -0.5,
          "8b7h": -0.6666666666666666,
          "8bse": -1.0,
          "8cwi": -0.3333333333333333,
          "8cwk": -0.3333333333333333,
          "8dxu": -1.0,
          "8ee1": 0.0,
          "8eoo": -1.0,
          "8hn6": 0.0,
          "8jeo": -0.25,
          "8qrg": -0.25,
          "8rwb": -1.0,
          "8sdg": 0.0,
          "8sja": -0.3333333333333333,
          "8tfl": -0.75,
          "8ts0": -0.5,
          "8tuz": -0.2,
          "8u08": -0.6666666666666666,
          "8v5q": -1.2857142857142858,
          "8vvl": -0.75,
          "8w84": 0.0,
          "8w86": -0.25,
          "8ykt": -1.25,
          "8yxi": -0.16666666666666666,
          "8z3a": 0.0,
          "9bdi": -0.25,
          "9c1s": 0.0,
          "9cmc": 0.0,
          "9dq4": -0.2857142857142857,
          "9fm0": -0.4,
          "9gvn": -0.25,
          "9hi4": -0.5714285714285714,
          "9jd1": -1.0,
          "9jno": -0.6,
          "9lra": -0.5,
          "9ml8": -0.375,
          "9mnu": -0.5,
          "9ncd": -0.6666666666666666,
          "9npi": 0.0,
          "9pd2": -0.8,
          "9sg2": -0.5,
          "9y0a": -1.0
        }
      },
      "aa_hamming_rate": {
        "metric": "aa_hamming_rate",
        "stratum": "atom_expand",
        "cases": 181,
        "complexes": 48,
        "joint_mean": 0.15049532894087123,
        "unary_mean": 0.0,
        "effect_joint_minus_unary": 0.15049532894087123,
        "ci95": [
          0.13458108669062718,
          0.16949849377087947
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 3325364120,
        "case_delta_negative": 0,
        "case_delta_zero": 0,
        "case_delta_positive": 181,
        "complex_deltas": {
          "7quh": 0.11190476190476191,
          "7txw": 0.2015873015873016,
          "7ul0": 0.14285714285714285,
          "7wn2": 0.2897842897842898,
          "7x2h": 0.09090909090909091,
          "7ycn": 0.07692307692307693,
          "8acf": 0.2222222222222222,
          "8b7h": 0.13986928104575164,
          "8bse": 0.14285714285714285,
          "8cwi": 0.12713443963443963,
          "8cwk": 0.13347763347763347,
          "8dxu": 0.1623931623931624,
          "8ee1": 0.12698412698412698,
          "8eoo": 0.1102971102971103,
          "8hn6": 0.1111111111111111,
          "8jeo": 0.14285714285714285,
          "8qrg": 0.12777777777777777,
          "8rwb": 0.15873015873015872,
          "8sdg": 0.09090909090909091,
          "8sja": 0.14285714285714285,
          "8tfl": 0.1607142857142857,
          "8ts0": 0.12878787878787878,
          "8tuz": 0.10606060606060608,
          "8u08": 0.1111111111111111,
          "8v5q": 0.19267399267399266,
          "8vvl": 0.25297619047619047,
          "8w84": 0.09090909090909091,
          "8w86": 0.11837121212121213,
          "8ykt": 0.1811688311688312,
          "8yxi": 0.151996151996152,
          "8z3a": 0.11350649350649351,
          "9bdi": 0.11469155844155844,
          "9c1s": 0.1038961038961039,
          "9cmc": 0.4226190476190476,
          "9dq4": 0.15759637188208617,
          "9fm0": 0.14047619047619048,
          "9gvn": 0.18961038961038962,
          "9hi4": 0.25510204081632654,
          "9jd1": 0.07692307692307693,
          "9jno": 0.15714285714285714,
          "9lra": 0.12797619047619047,
          "9ml8": 0.21262254901960784,
          "9mnu": 0.10267857142857142,
          "9ncd": 0.15476190476190477,
          "9npi": 0.10989010989010989,
          "9pd2": 0.16969696969696968,
          "9sg2": 0.13236607142857143,
          "9y0a": 0.13400673400673402
        }
      }
    },
    "no_atom_shrink": {
      "normalized_overlap_a2_per_atom": {
        "metric": "normalized_overlap_a2_per_atom",
        "stratum": "no_atom_shrink",
        "cases": 3037,
        "complexes": 50,
        "joint_mean": 0.2729286168302671,
        "unary_mean": 0.2973656924389955,
        "effect_joint_minus_unary": -0.024437075608728417,
        "ci95": [
          -0.03270587276997897,
          -0.016907193058984728
        ],
        "ci_source": "archived structured_results/size_confounding/stratified_endpoint_summary.csv:63",
        "case_delta_negative": 553,
        "case_delta_zero": 2416,
        "case_delta_positive": 68,
        "complex_deltas": {
          "7quh": -0.006347052630163775,
          "7txw": -0.014832716634953771,
          "7ul0": -0.026144109260618376,
          "7wn2": -0.01999352490861121,
          "7x2h": -0.003571078338744219,
          "7ycn": -0.0007671317841894361,
          "7zqt": -0.09151898834169013,
          "8acf": -0.047590525777098734,
          "8b7h": -0.003712232153063794,
          "8bse": -0.002787836679210425,
          "8cwi": -0.08538461109787093,
          "8cwk": -0.004679485649345898,
          "8dxu": -0.034449999816581055,
          "8ee1": -0.013933940934401238,
          "8eoo": -0.006349224956414982,
          "8hn6": -0.001638283538661143,
          "8jeo": -0.013220583859807788,
          "8qrg": -0.013954406298463486,
          "8rwb": -0.036502968385164467,
          "8sdg": -0.00034589463274100414,
          "8sja": -0.03563194330603105,
          "8tfl": -0.0034430215703121795,
          "8ts0": -0.008422000628331545,
          "8tuz": -0.0023430493550885157,
          "8u08": -0.02356368936641735,
          "8v5q": 0.0051491184979849305,
          "8vvl": -0.05259291105901178,
          "8w84": -0.0012300170198388941,
          "8w86": -0.010881575227113359,
          "8ykt": -0.04534198296690242,
          "8yxi": -0.017416841529690197,
          "8z3a": -0.027238342556483566,
          "9bdi": -0.005045650589741743,
          "9c1s": -0.0018532468334857475,
          "9cmc": -0.07002696236638427,
          "9dq4": -0.06861558506020121,
          "9fm0": -0.027629768165153386,
          "9gvn": -0.0031835513480284396,
          "9hi4": -0.09542700076165399,
          "9jd1": -0.05678249785442088,
          "9jno": -6.049304182275692e-05,
          "9lra": -0.03090056381306502,
          "9ml8": -0.03201926927272668,
          "9mnu": -0.010422904582123263,
          "9ncd": -0.07231409576276616,
          "9npi": 0.0026947387983642405,
          "9o3d": -0.0010547624019046986,
          "9pd2": -0.0013889304622397161,
          "9sg2": -0.0957282513912002,
          "9y0a": -0.0014141337628351704
        }
      },
      "clashscore_per_1000": {
        "metric": "clashscore_per_1000",
        "stratum": "no_atom_shrink",
        "cases": 3037,
        "complexes": 50,
        "joint_mean": 292.8977811338793,
        "unary_mean": 306.34798263771785,
        "effect_joint_minus_unary": -13.45020150383858,
        "ci95": [
          -17.43786801743739,
          -9.902359487249923
        ],
        "ci_source": "archived structured_results/size_confounding/stratified_endpoint_summary.csv:62",
        "case_delta_negative": 523,
        "case_delta_zero": 2458,
        "case_delta_positive": 56,
        "complex_deltas": {
          "7quh": -5.98164373086279,
          "7txw": -15.122889730804161,
          "7ul0": -16.4855023612375,
          "7wn2": -8.697460390862213,
          "7x2h": -3.623214017501215,
          "7ycn": -0.9422539036715992,
          "7zqt": -44.152356279128526,
          "8acf": -29.98259762970581,
          "8b7h": -2.2904221058646272,
          "8bse": -2.6222957895699968,
          "8cwi": -45.416467223092745,
          "8cwk": -5.4348005937034625,
          "8dxu": -21.040656830604224,
          "8ee1": -7.564328245423397,
          "8eoo": -4.990815929109775,
          "8hn6": -2.990255370720898,
          "8jeo": -11.382940523604704,
          "8qrg": -9.668888915528886,
          "8rwb": -17.047513725372063,
          "8sdg": -0.5765267586431916,
          "8sja": -20.736899585976612,
          "8tfl": -3.7910208399835676,
          "8ts0": -8.598649350016592,
          "8tuz": -2.0642322915630986,
          "8u08": -11.136745702644065,
          "8v5q": 3.9230909218724954,
          "8vvl": -22.791757538230485,
          "8w84": -1.3206993527922821,
          "8w86": -7.963551301718004,
          "8ykt": -20.856963335396003,
          "8yxi": -15.132921727582826,
          "8z3a": -20.44017770939797,
          "9bdi": -5.110929423325736,
          "9c1s": -1.6813897505500612,
          "9cmc": -36.62333424934969,
          "9dq4": -31.3414066536577,
          "9fm0": -15.249170480330047,
          "9gvn": -3.741960290481827,
          "9hi4": -42.98078072616192,
          "9jd1": -28.093346561977445,
          "9jno": 0.3882258702894057,
          "9lra": -19.799054736752577,
          "9ml8": -11.644410025709329,
          "9mnu": -6.838989903500066,
          "9ncd": -29.549339487745915,
          "9npi": 1.1808410605738633,
          "9o3d": -0.36924101880797394,
          "9pd2": -0.39123347220936433,
          "9sg2": -50.990742468380695,
          "9y0a": -2.749455005411029
        }
      },
      "max_overlap_a": {
        "metric": "max_overlap_a",
        "stratum": "no_atom_shrink",
        "cases": 3037,
        "complexes": 50,
        "joint_mean": 1.233009582013665,
        "unary_mean": 1.3094353466913793,
        "effect_joint_minus_unary": -0.07642576467771421,
        "ci95": [
          -0.09946775593456457,
          -0.0549196876403146
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 1413441788,
        "case_delta_negative": 300,
        "case_delta_zero": 2719,
        "case_delta_positive": 18,
        "complex_deltas": {
          "7quh": -0.015638378074574525,
          "7txw": -0.11750805908966476,
          "7ul0": -0.16566421882386895,
          "7wn2": -0.060879524392903485,
          "7x2h": -0.053229571850488544,
          "7ycn": -0.008123819635140197,
          "7zqt": -0.17579943686667046,
          "8acf": -0.12342041556893367,
          "8b7h": -0.01574122936592545,
          "8bse": -0.020341243843672672,
          "8cwi": -0.2827312479402891,
          "8cwk": -0.032021696120284694,
          "8dxu": -0.10742878945117056,
          "8ee1": -0.03327068378636506,
          "8eoo": -0.020606960819057017,
          "8hn6": -0.0019017800776720533,
          "8jeo": -0.0197751413085976,
          "8qrg": -0.041777677884524266,
          "8rwb": -0.1910739253771107,
          "8sdg": 0.0005350162381519513,
          "8sja": -0.14244104879322603,
          "8tfl": -0.023852733374598183,
          "8ts0": -0.033022728018225624,
          "8tuz": -0.00468319312261972,
          "8u08": -0.07417405208387756,
          "8v5q": 0.0007425066237940217,
          "8vvl": -0.12798474854141847,
          "8w84": -0.0010445129009239735,
          "8w86": -0.013633620830197441,
          "8ykt": -0.07605812398834964,
          "8yxi": -0.06436046181201702,
          "8z3a": -0.08356267414225517,
          "9bdi": -0.03566549540567668,
          "9c1s": -0.01211933367146757,
          "9cmc": -0.233400661845137,
          "9dq4": -0.15574505758119928,
          "9fm0": -0.08337883229845301,
          "9gvn": -0.02423438069193374,
          "9hi4": -0.2366642007871389,
          "9jd1": -0.22392878099292024,
          "9jno": -0.004797565377917819,
          "9lra": -0.1085940768543426,
          "9ml8": -0.08232195410578759,
          "9mnu": -0.02265468891973498,
          "9ncd": -0.14251248649321735,
          "9npi": 0.013377975502681154,
          "9o3d": 0.0,
          "9pd2": -0.016978071829366517,
          "9sg2": -0.30890333509798973,
          "9y0a": -0.01229311241343216
        }
      },
      "min_distance_a": {
        "metric": "min_distance_a",
        "stratum": "no_atom_shrink",
        "cases": 3037,
        "complexes": 50,
        "joint_mean": 1.9398385687659547,
        "unary_mean": 1.8746517541324643,
        "effect_joint_minus_unary": 0.0651868146334901,
        "ci95": [
          0.046080278117941534,
          0.08589631490924138
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 2826757029,
        "case_delta_negative": 22,
        "case_delta_zero": 2752,
        "case_delta_positive": 263,
        "complex_deltas": {
          "7quh": 0.01937353276020344,
          "7txw": 0.09937281738662887,
          "7ul0": 0.1552662614855456,
          "7wn2": 0.04990598039343547,
          "7x2h": 0.040202851227234056,
          "7ycn": 0.006253703712948767,
          "7zqt": 0.1382802249580898,
          "8acf": 0.11954230115798777,
          "8b7h": 0.012737009281506728,
          "8bse": 0.0213506168290152,
          "8cwi": 0.23517538751213327,
          "8cwk": 0.02049173748613155,
          "8dxu": 0.09245711560169549,
          "8ee1": 0.027816138331819607,
          "8eoo": 0.015423887652106427,
          "8hn6": 0.0,
          "8jeo": 0.005689805826265563,
          "8qrg": 0.02717616454543559,
          "8rwb": 0.19038604994678057,
          "8sdg": -0.0009965546996904167,
          "8sja": 0.1390445165541093,
          "8tfl": 0.01579218873282616,
          "8ts0": 0.02218623306058327,
          "8tuz": 0.001579744846757656,
          "8u08": 0.06264362377545712,
          "8v5q": -0.0007425066237940217,
          "8vvl": 0.11572999102484895,
          "8w84": 0.0008658138805177988,
          "8w86": 0.010360867950684584,
          "8ykt": 0.05982861579162836,
          "8yxi": 0.05176255292948447,
          "8z3a": 0.07047364463681936,
          "9bdi": 0.02339782140499152,
          "9c1s": 0.007846052657542964,
          "9cmc": 0.199644477572475,
          "9dq4": 0.1299449448435951,
          "9fm0": 0.0737924224896266,
          "9gvn": 0.023425780594553726,
          "9hi4": 0.19988666721625226,
          "9jd1": 0.18290132686413557,
          "9jno": 0.001084644386894798,
          "9lra": 0.0958564847726632,
          "9ml8": 0.06589313104971034,
          "9mnu": 0.01647080492205394,
          "9ncd": 0.11690440469847749,
          "9npi": -0.013460415660749528,
          "9o3d": 0.0,
          "9pd2": 0.013638307911960556,
          "9sg2": 0.2863682532852912,
          "9y0a": 0.010315304709833762
        }
      },
      "raw_total_clash_count": {
        "metric": "raw_total_clash_count",
        "stratum": "no_atom_shrink",
        "cases": 3037,
        "complexes": 50,
        "joint_mean": 24.391882579355823,
        "unary_mean": 25.151907417134925,
        "effect_joint_minus_unary": -0.7600248377790951,
        "ci95": [
          -0.9994153811440283,
          -0.5362055103435996
        ],
        "ci_source": "archived structured_results/size_confounding/stratified_endpoint_summary.csv:56",
        "case_delta_negative": 436,
        "case_delta_zero": 2541,
        "case_delta_positive": 60,
        "complex_deltas": {
          "7quh": -0.2,
          "7txw": -0.9807692307692307,
          "7ul0": -0.9655172413793104,
          "7wn2": -0.18461538461538463,
          "7x2h": -0.21739130434782608,
          "7ycn": -0.06349206349206349,
          "7zqt": -2.5692307692307694,
          "8acf": -1.6458333333333333,
          "8b7h": 0.0,
          "8bse": -0.1774193548387097,
          "8cwi": -2.661290322580645,
          "8cwk": -0.3442622950819672,
          "8dxu": -1.0727272727272728,
          "8ee1": -0.42424242424242425,
          "8eoo": -0.3275862068965517,
          "8hn6": -0.15384615384615385,
          "8jeo": -1.0833333333333333,
          "8qrg": -0.6060606060606061,
          "8rwb": -0.7384615384615385,
          "8sdg": -0.046153846153846156,
          "8sja": -1.1639344262295082,
          "8tfl": -0.2,
          "8ts0": -0.5208333333333334,
          "8tuz": -0.13793103448275862,
          "8u08": -0.6176470588235294,
          "8v5q": 0.8305084745762712,
          "8vvl": -0.8524590163934426,
          "8w84": -0.07352941176470588,
          "8w86": -0.328125,
          "8ykt": -1.278688524590164,
          "8yxi": -0.7846153846153846,
          "8z3a": -1.0517241379310345,
          "9bdi": -0.390625,
          "9c1s": -0.0847457627118644,
          "9cmc": -2.2982456140350878,
          "9dq4": -1.7833333333333334,
          "9fm0": -0.9047619047619048,
          "9gvn": -0.2542372881355932,
          "9hi4": -2.388888888888889,
          "9jd1": -1.6206896551724137,
          "9jno": 0.05263157894736842,
          "9lra": -1.02,
          "9ml8": -0.78125,
          "9mnu": -0.5636363636363636,
          "9ncd": -1.6666666666666667,
          "9npi": 0.06060606060606061,
          "9o3d": -0.046153846153846156,
          "9pd2": 0.0,
          "9sg2": -3.5185185185185186,
          "9y0a": -0.15151515151515152
        }
      },
      "raw_context_clash_count": {
        "metric": "raw_context_clash_count",
        "stratum": "no_atom_shrink",
        "cases": 3037,
        "complexes": 50,
        "joint_mean": 16.880995157890528,
        "unary_mean": 16.73715220742914,
        "effect_joint_minus_unary": 0.14384295046138915,
        "ci95": [
          0.0999731545740934,
          0.19474949867747093
        ],
        "ci_source": "archived structured_results/size_confounding/stratified_endpoint_summary.csv:57",
        "case_delta_negative": 9,
        "case_delta_zero": 2866,
        "case_delta_positive": 162,
        "complex_deltas": {
          "7quh": 0.1076923076923077,
          "7txw": 0.17307692307692307,
          "7ul0": 0.22413793103448276,
          "7wn2": 0.38461538461538464,
          "7x2h": 0.014492753623188406,
          "7ycn": 0.0,
          "7zqt": 0.2153846153846154,
          "8acf": 0.20833333333333334,
          "8b7h": 0.38333333333333336,
          "8bse": 0.04838709677419355,
          "8cwi": 0.11290322580645161,
          "8cwk": 0.04918032786885246,
          "8dxu": 0.10909090909090909,
          "8ee1": 0.10606060606060606,
          "8eoo": 0.10344827586206896,
          "8hn6": 0.046153846153846156,
          "8jeo": 0.03333333333333333,
          "8qrg": 0.06060606060606061,
          "8rwb": 0.07692307692307693,
          "8sdg": 0.12307692307692308,
          "8sja": 0.19672131147540983,
          "8tfl": 0.016666666666666666,
          "8ts0": 0.020833333333333332,
          "8tuz": 0.017241379310344827,
          "8u08": 0.014705882352941176,
          "8v5q": 0.3728813559322034,
          "8vvl": 0.7704918032786885,
          "8w84": 0.029411764705882353,
          "8w86": 0.046875,
          "8ykt": 0.7704918032786885,
          "8yxi": 0.07692307692307693,
          "8z3a": 0.034482758620689655,
          "9bdi": -0.03125,
          "9c1s": 0.0,
          "9cmc": 0.3508771929824561,
          "9dq4": 0.21666666666666667,
          "9fm0": 0.047619047619047616,
          "9gvn": 0.06779661016949153,
          "9hi4": 0.2222222222222222,
          "9jd1": 0.1896551724137931,
          "9jno": 0.03508771929824561,
          "9lra": 0.06,
          "9ml8": 0.40625,
          "9mnu": 0.18181818181818182,
          "9ncd": 0.07936507936507936,
          "9npi": 0.0,
          "9o3d": 0.03076923076923077,
          "9pd2": 0.11290322580645161,
          "9sg2": 0.25925925925925924,
          "9y0a": 0.015151515151515152
        }
      },
      "raw_internal_clash_count": {
        "metric": "raw_internal_clash_count",
        "stratum": "no_atom_shrink",
        "cases": 3037,
        "complexes": 50,
        "joint_mean": 7.510887421465301,
        "unary_mean": 8.414755209705785,
        "effect_joint_minus_unary": -0.9038677882404843,
        "ci95": [
          -1.16130640102527,
          -0.6609227662654448
        ],
        "ci_source": "archived structured_results/size_confounding/stratified_endpoint_summary.csv:58",
        "case_delta_negative": 454,
        "case_delta_zero": 2543,
        "case_delta_positive": 40,
        "complex_deltas": {
          "7quh": -0.3076923076923077,
          "7txw": -1.1538461538461537,
          "7ul0": -1.1896551724137931,
          "7wn2": -0.5692307692307692,
          "7x2h": -0.2318840579710145,
          "7ycn": -0.06349206349206349,
          "7zqt": -2.7846153846153845,
          "8acf": -1.8541666666666667,
          "8b7h": -0.38333333333333336,
          "8bse": -0.22580645161290322,
          "8cwi": -2.774193548387097,
          "8cwk": -0.39344262295081966,
          "8dxu": -1.1818181818181819,
          "8ee1": -0.5303030303030303,
          "8eoo": -0.43103448275862066,
          "8hn6": -0.2,
          "8jeo": -1.1166666666666667,
          "8qrg": -0.6666666666666666,
          "8rwb": -0.8153846153846154,
          "8sdg": -0.16923076923076924,
          "8sja": -1.360655737704918,
          "8tfl": -0.21666666666666667,
          "8ts0": -0.5416666666666666,
          "8tuz": -0.15517241379310345,
          "8u08": -0.6323529411764706,
          "8v5q": 0.4576271186440678,
          "8vvl": -1.6229508196721312,
          "8w84": -0.10294117647058823,
          "8w86": -0.375,
          "8ykt": -2.0491803278688523,
          "8yxi": -0.8615384615384616,
          "8z3a": -1.0862068965517242,
          "9bdi": -0.359375,
          "9c1s": -0.0847457627118644,
          "9cmc": -2.6491228070175437,
          "9dq4": -2.0,
          "9fm0": -0.9523809523809523,
          "9gvn": -0.3220338983050847,
          "9hi4": -2.611111111111111,
          "9jd1": -1.8103448275862069,
          "9jno": 0.017543859649122806,
          "9lra": -1.08,
          "9ml8": -1.1875,
          "9mnu": -0.7454545454545455,
          "9ncd": -1.746031746031746,
          "9npi": 0.06060606060606061,
          "9o3d": -0.07692307692307693,
          "9pd2": -0.11290322580645161,
          "9sg2": -3.7777777777777777,
          "9y0a": -0.16666666666666666
        }
      },
      "raw_total_squared_overlap_a2": {
        "metric": "raw_total_squared_overlap_a2",
        "stratum": "no_atom_shrink",
        "cases": 3037,
        "complexes": 50,
        "joint_mean": 24.58052183435476,
        "unary_mean": 26.027016837682616,
        "effect_joint_minus_unary": -1.4464950033278643,
        "ci95": [
          -1.9379424348801537,
          -1.0005073713888917
        ],
        "ci_source": "archived structured_results/size_confounding/stratified_endpoint_summary.csv:59",
        "case_delta_negative": 482,
        "case_delta_zero": 2446,
        "case_delta_positive": 109,
        "complex_deltas": {
          "7quh": -0.28833580502907213,
          "7txw": -1.2890806000246104,
          "7ul0": -1.4989250440335242,
          "7wn2": -1.0547537012202903,
          "7x2h": -0.21480423723021352,
          "7ycn": -0.044782134512576385,
          "7zqt": -5.168498391829638,
          "8acf": -2.573759397589001,
          "8b7h": -0.21771016892353778,
          "8bse": -0.17085341945248433,
          "8cwi": -5.043778273308925,
          "8cwk": -0.2937786694637624,
          "8dxu": -1.8220443609715826,
          "8ee1": -0.8651794405483992,
          "8eoo": -0.4226113910339143,
          "8hn6": -0.10144319905812911,
          "8jeo": -1.383962942731962,
          "8qrg": -0.9713687418236628,
          "8rwb": -1.6005882122101311,
          "8sdg": -0.026383601171564568,
          "8sja": -2.0269355671597,
          "8tfl": -0.17115746006955976,
          "8ts0": -0.5897539836380158,
          "8tuz": -0.17131844000863877,
          "8u08": -1.366464288559813,
          "8v5q": 1.0771699816191591,
          "8vvl": -2.650093529425635,
          "8w84": -0.07711781726711803,
          "8w86": -0.4964158510040212,
          "8ykt": -3.272096419297639,
          "8yxi": -0.9124994625685985,
          "8z3a": -1.3816528929490115,
          "9bdi": -0.4326778952772783,
          "9c1s": -0.1031419610526599,
          "9cmc": -4.470177765348067,
          "9dq4": -3.9108527557558,
          "9fm0": -1.6503404611224741,
          "9gvn": -0.2539025641963499,
          "9hi4": -5.438530300757208,
          "9jd1": -3.300540766750877,
          "9jno": 0.00904856556412691,
          "9lra": -1.509935578108771,
          "9ml8": -2.4828670567985607,
          "9mnu": -0.9005352731596638,
          "9ncd": -4.106103042677173,
          "9npi": 0.14380638048418456,
          "9o3d": -0.08488831614039563,
          "9pd2": -0.07651983077095859,
          "9sg2": -6.583823233394203,
          "9y0a": -0.08179084863552187
        }
      },
      "raw_context_squared_overlap_a2": {
        "metric": "raw_context_squared_overlap_a2",
        "stratum": "no_atom_shrink",
        "cases": 3037,
        "complexes": 50,
        "joint_mean": 18.555854401564243,
        "unary_mean": 18.47144288102926,
        "effect_joint_minus_unary": 0.08441152053497912,
        "ci95": [
          0.049772559237542396,
          0.12732194391884463
        ],
        "ci_source": "archived structured_results/size_confounding/stratified_endpoint_summary.csv:60",
        "case_delta_negative": 81,
        "case_delta_zero": 2622,
        "case_delta_positive": 334,
        "complex_deltas": {
          "7quh": 0.04589802839311319,
          "7txw": 0.07322687814938991,
          "7ul0": 0.08520459826192738,
          "7wn2": 0.2786758643747264,
          "7x2h": 0.004680153499772984,
          "7ycn": 0.006751048026850431,
          "7zqt": 0.09248381096650664,
          "8acf": 0.09317559515601194,
          "8b7h": 0.26500878069384354,
          "8bse": 0.006342644877736195,
          "8cwi": 0.05948323008406537,
          "8cwk": 0.014232924097323067,
          "8dxu": 0.03544371403394562,
          "8ee1": 0.0738027283863375,
          "8eoo": 0.027537403958559737,
          "8hn6": 0.02064441969903895,
          "8jeo": 0.025265254984672286,
          "8qrg": 0.01663414568363164,
          "8rwb": 0.025679701099749003,
          "8sdg": 0.04192577686518625,
          "8sja": 0.07092460526354455,
          "8tfl": 0.013173905931951594,
          "8ts0": 0.009226652872345654,
          "8tuz": 0.003779232598683068,
          "8u08": 0.0043299543657114485,
          "8v5q": 0.3683921133383509,
          "8vvl": 0.3926169624037365,
          "8w84": 0.009766032374134613,
          "8w86": 0.00884107757417783,
          "8ykt": 0.8000060387289657,
          "8yxi": 0.03243700684345209,
          "8z3a": 0.018769371543790235,
          "9bdi": 0.0005921526516004657,
          "9c1s": 0.0006549856348350928,
          "9cmc": 0.16275218024560442,
          "9dq4": 0.0906444208341141,
          "9fm0": 0.017524198142724386,
          "9gvn": 0.023074666616662468,
          "9hi4": 0.11169942195011184,
          "9jd1": 0.07612414213477058,
          "9jno": 0.01835136814528018,
          "9lra": 0.04740723478182133,
          "9ml8": 0.38562186946442534,
          "9mnu": 0.08179653205201792,
          "9ncd": 0.04279187914549981,
          "9npi": 0.0018350791965599826,
          "9o3d": 0.008414421008212531,
          "9pd2": 0.03466432617711811,
          "9sg2": 0.0893038883757864,
          "9y0a": 0.002963605060578716
        }
      },
      "raw_internal_squared_overlap_a2": {
        "metric": "raw_internal_squared_overlap_a2",
        "stratum": "no_atom_shrink",
        "cases": 3037,
        "complexes": 50,
        "joint_mean": 6.0246674327905145,
        "unary_mean": 7.555573956653356,
        "effect_joint_minus_unary": -1.5309065238628436,
        "ci95": [
          -2.0328467557438734,
          -1.0672220955247709
        ],
        "ci_source": "archived structured_results/size_confounding/stratified_endpoint_summary.csv:61",
        "case_delta_negative": 492,
        "case_delta_zero": 2468,
        "case_delta_positive": 77,
        "complex_deltas": {
          "7quh": -0.3342338334221852,
          "7txw": -1.3623074781739994,
          "7ul0": -1.5841296422954514,
          "7wn2": -1.3334295655950168,
          "7x2h": -0.21948439072998657,
          "7ycn": -0.0515331825394268,
          "7zqt": -5.260982202796145,
          "8acf": -2.6669349927450132,
          "8b7h": -0.4827189496173813,
          "8bse": -0.17719606433022053,
          "8cwi": -5.10326150339299,
          "8cwk": -0.30801159356108543,
          "8dxu": -1.857488075005528,
          "8ee1": -0.938982168934737,
          "8eoo": -0.4501487949924741,
          "8hn6": -0.12208761875716803,
          "8jeo": -1.4092281977166343,
          "8qrg": -0.9880028875072943,
          "8rwb": -1.6262679133098803,
          "8sdg": -0.06830937803675073,
          "8sja": -2.097860172423245,
          "8tfl": -0.18433136600151137,
          "8ts0": -0.5989806365103615,
          "8tuz": -0.1750976726073219,
          "8u08": -1.3707942429255247,
          "8v5q": 0.708777868280808,
          "8vvl": -3.042710491829372,
          "8w84": -0.08688384964125262,
          "8w86": -0.5052569285781989,
          "8ykt": -4.072102458026605,
          "8yxi": -0.9449364694120507,
          "8z3a": -1.400422264492802,
          "9bdi": -0.4332700479288791,
          "9c1s": -0.10379694668749499,
          "9cmc": -4.632929945593672,
          "9dq4": -4.001497176589914,
          "9fm0": -1.6678646592651984,
          "9gvn": -0.2769772308130123,
          "9hi4": -5.55022972270732,
          "9jd1": -3.3766649088856475,
          "9jno": -0.009302802581153256,
          "9lra": -1.5573428128905926,
          "9ml8": -2.8684889262629856,
          "9mnu": -0.982331805211682,
          "9ncd": -4.148894921822673,
          "9npi": 0.14197130128762453,
          "9o3d": -0.09330273714860814,
          "9pd2": -0.11118415694807678,
          "9sg2": -6.67312712176999,
          "9y0a": -0.08475445369610059
        }
      },
      "sidechain_heavy_atoms": {
        "metric": "sidechain_heavy_atoms",
        "stratum": "no_atom_shrink",
        "cases": 3037,
        "complexes": 50,
        "joint_mean": 28.658475908994145,
        "unary_mean": 28.470289656457258,
        "effect_joint_minus_unary": 0.1881862525368815,
        "ci95": [
          0.1502520908981059,
          0.22930678420494058
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 1279434000,
        "case_delta_negative": 0,
        "case_delta_zero": 2856,
        "case_delta_positive": 181,
        "complex_deltas": {
          "7quh": 0.47692307692307695,
          "7txw": 0.3076923076923077,
          "7ul0": 0.06896551724137931,
          "7wn2": 0.4,
          "7x2h": 0.014492753623188406,
          "7ycn": 0.12698412698412698,
          "7zqt": 0.0,
          "8acf": 0.2916666666666667,
          "8b7h": 0.21666666666666667,
          "8bse": 0.03225806451612903,
          "8cwi": 0.12903225806451613,
          "8cwk": 0.09836065573770492,
          "8dxu": 0.16363636363636364,
          "8ee1": 0.06060606060606061,
          "8eoo": 0.13793103448275862,
          "8hn6": 0.015384615384615385,
          "8jeo": 0.25,
          "8qrg": 0.22727272727272727,
          "8rwb": 0.09230769230769231,
          "8sdg": 0.015384615384615385,
          "8sja": 0.09836065573770492,
          "8tfl": 0.18333333333333332,
          "8ts0": 0.10416666666666667,
          "8tuz": 0.1896551724137931,
          "8u08": 0.23529411764705882,
          "8v5q": 0.6440677966101694,
          "8vvl": 0.36065573770491804,
          "8w84": 0.014705882352941176,
          "8w86": 0.15625,
          "8ykt": 0.32786885245901637,
          "8yxi": 0.16923076923076924,
          "8z3a": 0.1896551724137931,
          "9bdi": 0.203125,
          "9c1s": 0.1016949152542373,
          "9cmc": 0.19298245614035087,
          "9dq4": 0.3,
          "9fm0": 0.14285714285714285,
          "9gvn": 0.1864406779661017,
          "9hi4": 0.46296296296296297,
          "9jd1": 0.06896551724137931,
          "9jno": 0.21052631578947367,
          "9lra": 0.14,
          "9ml8": 0.515625,
          "9mnu": 0.09090909090909091,
          "9ncd": 0.1746031746031746,
          "9npi": 0.09090909090909091,
          "9o3d": 0.0,
          "9pd2": 0.1935483870967742,
          "9sg2": 0.4444444444444444,
          "9y0a": 0.09090909090909091
        }
      },
      "cdr_heavy_atoms": {
        "metric": "cdr_heavy_atoms",
        "stratum": "no_atom_shrink",
        "cases": 3037,
        "complexes": 50,
        "joint_mean": 64.08080584294726,
        "unary_mean": 63.892619590410376,
        "effect_joint_minus_unary": 0.1881862525368815,
        "ci95": [
          0.15025848746621462,
          0.22945067623232257
        ],
        "ci_source": "archived structured_results/size_confounding/stratified_endpoint_summary.csv:64",
        "case_delta_negative": 0,
        "case_delta_zero": 2856,
        "case_delta_positive": 181,
        "complex_deltas": {
          "7quh": 0.47692307692307695,
          "7txw": 0.3076923076923077,
          "7ul0": 0.06896551724137931,
          "7wn2": 0.4,
          "7x2h": 0.014492753623188406,
          "7ycn": 0.12698412698412698,
          "7zqt": 0.0,
          "8acf": 0.2916666666666667,
          "8b7h": 0.21666666666666667,
          "8bse": 0.03225806451612903,
          "8cwi": 0.12903225806451613,
          "8cwk": 0.09836065573770492,
          "8dxu": 0.16363636363636364,
          "8ee1": 0.06060606060606061,
          "8eoo": 0.13793103448275862,
          "8hn6": 0.015384615384615385,
          "8jeo": 0.25,
          "8qrg": 0.22727272727272727,
          "8rwb": 0.09230769230769231,
          "8sdg": 0.015384615384615385,
          "8sja": 0.09836065573770492,
          "8tfl": 0.18333333333333332,
          "8ts0": 0.10416666666666667,
          "8tuz": 0.1896551724137931,
          "8u08": 0.23529411764705882,
          "8v5q": 0.6440677966101694,
          "8vvl": 0.36065573770491804,
          "8w84": 0.014705882352941176,
          "8w86": 0.15625,
          "8ykt": 0.32786885245901637,
          "8yxi": 0.16923076923076924,
          "8z3a": 0.1896551724137931,
          "9bdi": 0.203125,
          "9c1s": 0.1016949152542373,
          "9cmc": 0.19298245614035087,
          "9dq4": 0.3,
          "9fm0": 0.14285714285714285,
          "9gvn": 0.1864406779661017,
          "9hi4": 0.46296296296296297,
          "9jd1": 0.06896551724137931,
          "9jno": 0.21052631578947367,
          "9lra": 0.14,
          "9ml8": 0.515625,
          "9mnu": 0.09090909090909091,
          "9ncd": 0.1746031746031746,
          "9npi": 0.09090909090909091,
          "9o3d": 0.0,
          "9pd2": 0.1935483870967742,
          "9sg2": 0.4444444444444444,
          "9y0a": 0.09090909090909091
        }
      },
      "base_composite_energy": {
        "metric": "base_composite_energy",
        "stratum": "no_atom_shrink",
        "cases": 3037,
        "complexes": 50,
        "joint_mean": 17.79010534600268,
        "unary_mean": 17.791236616524962,
        "effect_joint_minus_unary": -0.0011312705222875797,
        "ci95": [
          -0.005197894130737934,
          0.0027214220532193307
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 3350963697,
        "case_delta_negative": 156,
        "case_delta_zero": 2838,
        "case_delta_positive": 43,
        "complex_deltas": {
          "7quh": 0.005309597947140979,
          "7txw": -0.05457861524660716,
          "7ul0": -0.034692232261239665,
          "7wn2": 0.008522565128611385,
          "7x2h": -0.0004913662959965972,
          "7ycn": -0.0006013464206738996,
          "7zqt": 0.0,
          "8acf": -0.016746767638682398,
          "8b7h": 0.007011754283528463,
          "8bse": -0.0005024110119386365,
          "8cwi": -0.0035415911415547837,
          "8cwk": -0.001668131936836024,
          "8dxu": -0.006871904865682378,
          "8ee1": -0.011999931217716102,
          "8eoo": -0.0012943955130097667,
          "8hn6": -0.0018199696465496975,
          "8jeo": -0.0013472816725854505,
          "8qrg": 0.008756512782548692,
          "8rwb": -0.001000601514981379,
          "8sdg": -0.012548502716953564,
          "8sja": 0.021870955112520987,
          "8tfl": 0.007581962493515082,
          "8ts0": -0.0013517166050837452,
          "8tuz": -0.00176727321771994,
          "8u08": 0.00881012610888758,
          "8v5q": -0.005804738697875858,
          "8vvl": 0.029815422472385018,
          "8w84": 0.004635289504581847,
          "8w86": 4.3099279672081936e-05,
          "8ykt": 0.020793033710703977,
          "8yxi": -0.011509917595858354,
          "8z3a": -0.0016887667808588188,
          "9bdi": -0.004162527921023784,
          "9c1s": -0.0023158997760067746,
          "9cmc": 0.02576479761426389,
          "9dq4": 0.014391467320624744,
          "9fm0": 0.0065696764561934745,
          "9gvn": 0.008204522650299893,
          "9hi4": -0.014912174851264903,
          "9jd1": -0.0011858184085890586,
          "9jno": -0.004028722854175034,
          "9lra": -0.01244415264099203,
          "9ml8": -0.022219434265902144,
          "9mnu": -0.00043874097717759044,
          "9ncd": 0.02886722805133212,
          "9npi": -0.0057215119010649036,
          "9o3d": 0.0,
          "9pd2": -0.01346473321623672,
          "9sg2": -0.009538902073751973,
          "9y0a": -0.0012514561466000326
        }
      },
      "full_candidate_energy": {
        "metric": "full_candidate_energy",
        "stratum": "no_atom_shrink",
        "cases": 3037,
        "complexes": 50,
        "joint_mean": 76.43122464646258,
        "unary_mean": 86.29847549229959,
        "effect_joint_minus_unary": -9.867250845836992,
        "ci95": [
          -12.597553364987098,
          -7.3196851340304665
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 2284459884,
        "case_delta_negative": 618,
        "case_delta_zero": 2416,
        "case_delta_positive": 3,
        "complex_deltas": {
          "7quh": -3.9015378308302022,
          "7txw": -12.647477958889482,
          "7ul0": -12.837259700141145,
          "7wn2": -5.977328339841234,
          "7x2h": -4.1192096854234475,
          "7ycn": -0.9066026259408829,
          "7zqt": -26.01531852804694,
          "8acf": -18.5570998893962,
          "8b7h": -5.826036439020465,
          "8bse": -1.901134310832338,
          "8cwi": -31.047916279395032,
          "8cwk": -4.686532908819898,
          "8dxu": -10.767879245108462,
          "8ee1": -6.52866890686194,
          "8eoo": -4.523941347432804,
          "8hn6": -3.2652687634786712,
          "8jeo": -12.171488304787049,
          "8qrg": -7.987126882864869,
          "8rwb": -12.848365891185232,
          "8sdg": -0.10363531059631709,
          "8sja": -15.787396302040586,
          "8tfl": -2.097859748704949,
          "8ts0": -6.68804040333027,
          "8tuz": -2.151995839594438,
          "8u08": -8.811571609274125,
          "8v5q": 5.698359985962689,
          "8vvl": -13.646897464802546,
          "8w84": -1.5651204077591003,
          "8w86": -6.139660580450874,
          "8ykt": -16.292443329296304,
          "8yxi": -6.944791669591315,
          "8z3a": -10.804948177172365,
          "9bdi": -4.204241014292483,
          "9c1s": -1.204430019348734,
          "9cmc": -26.457659051098904,
          "9dq4": -25.711739591627868,
          "9fm0": -9.866365007962738,
          "9gvn": -7.072883798344954,
          "9hi4": -28.261819152197607,
          "9jd1": -19.812295805103677,
          "9jno": -0.9325801768983056,
          "9lra": -8.544969282942692,
          "9ml8": -16.048381868795097,
          "9mnu": -8.076600669355324,
          "9ncd": -18.523973184137205,
          "9npi": -0.016712288898934814,
          "9o3d": -1.0003541749118854,
          "9pd2": -0.9864439099454587,
          "9sg2": -43.11235870819758,
          "9y0a": -1.6765398928433917
        }
      },
      "base_composite_energy_per_residue": {
        "metric": "base_composite_energy_per_residue",
        "stratum": "no_atom_shrink",
        "cases": 3037,
        "complexes": 50,
        "joint_mean": 1.9633365115893533,
        "unary_mean": 1.9634700328632781,
        "effect_joint_minus_unary": -0.00013352127392463045,
        "ci95": [
          -0.0006280460022990213,
          0.0003507228097033704
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 2499829015,
        "case_delta_negative": 156,
        "case_delta_zero": 2838,
        "case_delta_positive": 43,
        "complex_deltas": {
          "7quh": 0.0004145096029923207,
          "7txw": -0.006425716439996206,
          "7ul0": -0.004949088808674128,
          "7wn2": 0.0015411246437415718,
          "7x2h": -4.4669663272419676e-05,
          "7ycn": -4.625741697491508e-05,
          "7zqt": 0.0,
          "8acf": -0.001860751959853607,
          "8b7h": 0.0011415215500517348,
          "8bse": -7.177300170552002e-05,
          "8cwi": -0.0005386502727017669,
          "8cwk": -0.00020382506749204012,
          "8dxu": -0.0007543595867799704,
          "8ee1": -0.0013544530840414468,
          "8eoo": -0.0001418355228911309,
          "8hn6": -0.00020221884961662848,
          "8jeo": -0.0001924688103693506,
          "8qrg": 0.0008888605340249805,
          "8rwb": -0.00016297453713443898,
          "8sdg": -0.0011407729742685044,
          "8sja": 0.003124422158931575,
          "8tfl": 0.0009188578313722181,
          "8ts0": -0.0001541860866869684,
          "8tuz": -0.0002118502641594855,
          "8u08": 0.0006767917410783883,
          "8v5q": -0.0005501947117263145,
          "8vvl": 0.004058959375980295,
          "8w84": 0.00048796380812514824,
          "8w86": -6.347271527817888e-07,
          "8ykt": 0.0013350600508215782,
          "8yxi": -0.000987664091265445,
          "8z3a": -0.00018407522451900876,
          "9bdi": -0.000508154369175947,
          "9c1s": -0.00025375563948057167,
          "9cmc": 0.0029235075627545093,
          "9dq4": 0.0018706057293481552,
          "9fm0": 0.0009156094722435933,
          "9gvn": 0.0005506539738377777,
          "9hi4": -0.0012931627197743224,
          "9jd1": -0.00013608388090255154,
          "9jno": -0.0006304344518357875,
          "9lra": -0.0017214431417636388,
          "9ml8": -0.002526965097361767,
          "9mnu": -4.235868120763668e-05,
          "9ncd": 0.004088797365383484,
          "9npi": -0.0005417192253016757,
          "9o3d": 0.0,
          "9pd2": -0.0016801211485756055,
          "9sg2": -0.0019521120467665758,
          "9y0a": -0.00014857759349069588
        }
      },
      "changed_rate_vs_generator": {
        "metric": "changed_rate_vs_generator",
        "stratum": "no_atom_shrink",
        "cases": 3037,
        "complexes": 50,
        "joint_mean": 0.2668348128191045,
        "unary_mean": 0.2689529968316474,
        "effect_joint_minus_unary": -0.002118184012542936,
        "ci95": [
          -0.003845968219028651,
          -0.0005692073215501765
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 1168835232,
        "case_delta_negative": 75,
        "case_delta_zero": 2891,
        "case_delta_positive": 71,
        "complex_deltas": {
          "7quh": -0.002197802197802198,
          "7txw": -0.007478632478632478,
          "7ul0": -0.008128078817733989,
          "7wn2": -0.007269653423499578,
          "7x2h": 0.001317523056653492,
          "7ycn": 0.0,
          "7zqt": 0.0,
          "8acf": 0.0023148148148148134,
          "8b7h": -0.0017075163398692814,
          "8bse": -0.002304147465437788,
          "8cwi": 0.0020946795140343514,
          "8cwk": 0.0018806330281740118,
          "8dxu": -0.0030514939605848714,
          "8ee1": -0.0038480038480038486,
          "8eoo": -0.004378762999452656,
          "8hn6": 0.0,
          "8jeo": 0.0,
          "8qrg": 0.0015151515151515147,
          "8rwb": -8.540177112501205e-19,
          "8sdg": -0.0013986013986013982,
          "8sja": 0.00234192037470726,
          "8tfl": 0.0,
          "8ts0": 0.005366161616161616,
          "8tuz": 0.0002612330198537064,
          "8u08": -0.0012254901960784314,
          "8v5q": -0.020252064319860926,
          "8vvl": -0.004879000780640126,
          "8w84": 0.002807486631016042,
          "8w86": 0.0028409090909090906,
          "8ykt": -0.005689392574638477,
          "8yxi": -0.0018315018315018302,
          "8z3a": -0.001791312136139721,
          "9bdi": 0.004433847402597402,
          "9c1s": 0.0022011886418666087,
          "9cmc": -0.01942355889724311,
          "9dq4": -0.007539682539682539,
          "9fm0": 0.0009448223733938012,
          "9gvn": 8.804754567466435e-05,
          "9hi4": -0.018518518518518517,
          "9jd1": 0.0,
          "9jno": -0.00041771094402673397,
          "9lra": -0.006904761904761905,
          "9ml8": -0.01417321189839572,
          "9mnu": 0.0025974025974025974,
          "9ncd": 0.007180650037792894,
          "9npi": -0.0021645021645021645,
          "9o3d": 0.0,
          "9pd2": 0.003828608667318343,
          "9sg2": -0.003075396825396825,
          "9y0a": -0.00027548209366391025
        }
      },
      "native_edit_rate": {
        "metric": "native_edit_rate",
        "stratum": "no_atom_shrink",
        "cases": 3037,
        "complexes": 50,
        "joint_mean": 0.5609867952052765,
        "unary_mean": 0.5615033944466891,
        "effect_joint_minus_unary": -0.0005165992414126939,
        "ci95": [
          -0.0014792823388371748,
          0.000422349539131694
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 3768691653,
        "case_delta_negative": 59,
        "case_delta_zero": 2926,
        "case_delta_positive": 52,
        "complex_deltas": {
          "7quh": 1.708035422500241e-18,
          "7txw": -0.005952380952380954,
          "7ul0": -0.008128078817733989,
          "7wn2": 0.0033812341504649204,
          "7x2h": 0.001317523056653491,
          "7ycn": 0.0012210012210012201,
          "7zqt": 0.0,
          "8acf": 0.0023148148148148134,
          "8b7h": -0.002818627450980392,
          "8bse": 0.0,
          "8cwi": 0.00030256481869385,
          "8cwk": 0.0,
          "8dxu": -0.00025429116338207195,
          "8ee1": -0.0038480038480038486,
          "8eoo": -0.0013262599469496031,
          "8hn6": 0.0,
          "8jeo": -0.007142857142857143,
          "8qrg": 0.0015151515151515147,
          "8rwb": 0.0047619047619047615,
          "8sdg": -0.001398601398601399,
          "8sja": 0.00468384074941452,
          "8tfl": -0.004861111111111111,
          "8ts0": 0.0018939393939393933,
          "8tuz": 0.003134796238244513,
          "8u08": -0.0012254901960784303,
          "8v5q": -0.005649717514124294,
          "8vvl": 0.00468384074941452,
          "8w84": 0.0028074866310160446,
          "8w86": 0.001183712121212121,
          "8ykt": 0.0002292789178035084,
          "8yxi": 0.0018204018204018221,
          "8z3a": -0.002463054187192119,
          "9bdi": 0.0008116883116883128,
          "9c1s": 0.007043803653973144,
          "9cmc": 0.0036027568922305762,
          "9dq4": -0.004761904761904762,
          "9fm0": 0.001889644746787605,
          "9gvn": 0.0016288795949812923,
          "9hi4": -0.005144032921810699,
          "9jd1": 0.0013262599469496031,
          "9jno": 0.0,
          "9lra": -0.002857142857142857,
          "9ml8": -0.005977746212121212,
          "9mnu": 0.0,
          "9ncd": -0.003023431594860165,
          "9npi": -0.0021645021645021654,
          "9o3d": 0.0,
          "9pd2": 0.0008960573476702513,
          "9sg2": -0.007936507936507934,
          "9y0a": -0.0013468013468013462
        }
      },
      "glycine_count": {
        "metric": "glycine_count",
        "stratum": "no_atom_shrink",
        "cases": 3037,
        "complexes": 50,
        "joint_mean": 1.5000991529611662,
        "unary_mean": 1.5312116264678908,
        "effect_joint_minus_unary": -0.03111247350672486,
        "ci95": [
          -0.03961611089484981,
          -0.02385815204425275
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 1524250295,
        "case_delta_negative": 82,
        "case_delta_zero": 2955,
        "case_delta_positive": 0,
        "complex_deltas": {
          "7quh": -0.07692307692307693,
          "7txw": -0.038461538461538464,
          "7ul0": 0.0,
          "7wn2": -0.046153846153846156,
          "7x2h": 0.0,
          "7ycn": -0.015873015873015872,
          "7zqt": 0.0,
          "8acf": -0.020833333333333332,
          "8b7h": -0.03333333333333333,
          "8bse": -0.016129032258064516,
          "8cwi": -0.03225806451612903,
          "8cwk": -0.01639344262295082,
          "8dxu": -0.05454545454545454,
          "8ee1": 0.0,
          "8eoo": -0.05172413793103448,
          "8hn6": 0.0,
          "8jeo": -0.016666666666666666,
          "8qrg": -0.015151515151515152,
          "8rwb": -0.046153846153846156,
          "8sdg": 0.0,
          "8sja": -0.01639344262295082,
          "8tfl": -0.05,
          "8ts0": -0.020833333333333332,
          "8tuz": -0.017241379310344827,
          "8u08": -0.029411764705882353,
          "8v5q": -0.15254237288135594,
          "8vvl": -0.04918032786885246,
          "8w84": -0.014705882352941176,
          "8w86": -0.015625,
          "8ykt": -0.08196721311475409,
          "8yxi": -0.015384615384615385,
          "8z3a": 0.0,
          "9bdi": -0.015625,
          "9c1s": 0.0,
          "9cmc": -0.017543859649122806,
          "9dq4": -0.03333333333333333,
          "9fm0": -0.031746031746031744,
          "9gvn": -0.01694915254237288,
          "9hi4": -0.07407407407407407,
          "9jd1": -0.017241379310344827,
          "9jno": -0.05263157894736842,
          "9lra": -0.04,
          "9ml8": -0.046875,
          "9mnu": -0.01818181818181818,
          "9ncd": -0.06349206349206349,
          "9npi": 0.0,
          "9o3d": 0.0,
          "9pd2": -0.06451612903225806,
          "9sg2": -0.07407407407407407,
          "9y0a": -0.045454545454545456
        }
      },
      "aa_hamming_rate": {
        "metric": "aa_hamming_rate",
        "stratum": "no_atom_shrink",
        "cases": 3037,
        "complexes": 50,
        "joint_mean": 0.010391288679985344,
        "unary_mean": 0.0,
        "effect_joint_minus_unary": 0.010391288679985344,
        "ci95": [
          0.008441888569115458,
          0.012477984674731546
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 1198494329,
        "case_delta_negative": 0,
        "case_delta_zero": 2838,
        "case_delta_positive": 199,
        "complex_deltas": {
          "7quh": 0.008608058608058609,
          "7txw": 0.019383394383394384,
          "7ul0": 0.011576354679802954,
          "7wn2": 0.013374659528505682,
          "7x2h": 0.0013175230566534915,
          "7ycn": 0.001221001221001221,
          "7zqt": 0.0,
          "8acf": 0.009259259259259259,
          "8b7h": 0.009076797385620916,
          "8bse": 0.002304147465437788,
          "8cwi": 0.012303332867848998,
          "8cwk": 0.006564473777588531,
          "8dxu": 0.010510701419792328,
          "8ee1": 0.0038480038480038477,
          "8eoo": 0.005705022946402257,
          "8hn6": 0.0017094017094017094,
          "8jeo": 0.009523809523809523,
          "8qrg": 0.007744107744107745,
          "8rwb": 0.007326007326007326,
          "8sdg": 0.0013986013986013986,
          "8sja": 0.00702576112412178,
          "8tfl": 0.010714285714285713,
          "8ts0": 0.005366161616161616,
          "8tuz": 0.009143155694879833,
          "8u08": 0.004901960784313725,
          "8v5q": 0.022859626249456755,
          "8vvl": 0.016588602654176422,
          "8w84": 0.0042780748663101605,
          "8w86": 0.007398200757575758,
          "8ykt": 0.01463127036897529,
          "8yxi": 0.01542901542901543,
          "8z3a": 0.009785042543663233,
          "9bdi": 0.009121347402597403,
          "9c1s": 0.007043803653973146,
          "9cmc": 0.02662907268170426,
          "9dq4": 0.018386243386243385,
          "9fm0": 0.013416477702191986,
          "9gvn": 0.01285494166850099,
          "9hi4": 0.03306878306878307,
          "9jd1": 0.00378931413414172,
          "9jno": 0.013784461152882205,
          "9lra": 0.010238095238095237,
          "9ml8": 0.027998273172905527,
          "9mnu": 0.005551948051948053,
          "9ncd": 0.01473922902494331,
          "9npi": 0.007659007659007659,
          "9o3d": 0.0,
          "9pd2": 0.015477354187031606,
          "9sg2": 0.02146164021164021,
          "9y0a": 0.007468625650443833
        }
      }
    },
    "proxy_exact_shared_positions": {
      "normalized_overlap_a2_per_atom": {
        "metric": "normalized_overlap_a2_per_atom",
        "stratum": "proxy_exact_shared_positions",
        "cases": 288,
        "complexes": 4,
        "joint_mean": 0.17331497599269663,
        "unary_mean": 0.2989555289155345,
        "effect_joint_minus_unary": -0.12564055292283785,
        "ci95": [
          -0.1623055029274525,
          -0.09454246028474594
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 2962978965,
        "case_delta_negative": 121,
        "case_delta_zero": 155,
        "case_delta_positive": 12,
        "complex_deltas": {
          "8eoo": -0.10475347583312031,
          "8z3a": -0.08433144473637157,
          "9hi4": -0.13198777916296295,
          "9sg2": -0.18148951195889657
        }
      },
      "clashscore_per_1000": {
        "metric": "clashscore_per_1000",
        "stratum": "proxy_exact_shared_positions",
        "cases": 288,
        "complexes": 4,
        "joint_mean": 209.71520064172427,
        "unary_mean": 278.88693938712345,
        "effect_joint_minus_unary": -69.17173874539917,
        "ci95": [
          -87.40464767520636,
          -55.25084452787495
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 1231828910,
        "case_delta_negative": 114,
        "case_delta_zero": 164,
        "case_delta_positive": 10,
        "complex_deltas": {
          "8eoo": -65.14455953089397,
          "8z3a": -51.95293952686862,
          "9hi4": -64.57488853533843,
          "9sg2": -95.01456738849568
        }
      },
      "max_overlap_a": {
        "metric": "max_overlap_a",
        "stratum": "proxy_exact_shared_positions",
        "cases": 288,
        "complexes": 4,
        "joint_mean": 1.1290964854378118,
        "unary_mean": 1.4350981825585487,
        "effect_joint_minus_unary": -0.3060016971207367,
        "ci95": [
          -0.4215426782082539,
          -0.19046071603321948
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 3253392312,
        "case_delta_negative": 89,
        "case_delta_zero": 197,
        "case_delta_positive": 2,
        "complex_deltas": {
          "8eoo": -0.2275165321138647,
          "8z3a": -0.15340489995257428,
          "9hi4": -0.37376143408738943,
          "9sg2": -0.4693239223291184
        }
      },
      "min_distance_a": {
        "metric": "min_distance_a",
        "stratum": "proxy_exact_shared_positions",
        "cases": 288,
        "complexes": 4,
        "joint_mean": 2.0323070389077293,
        "unary_mean": 1.7632217239364685,
        "effect_joint_minus_unary": 0.26908531497126054,
        "ci95": [
          0.16543218407945043,
          0.3755211396105769
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 3843298505,
        "case_delta_negative": 2,
        "case_delta_zero": 202,
        "case_delta_positive": 84,
        "complex_deltas": {
          "8eoo": 0.20113770744398143,
          "8z3a": 0.12972666071491945,
          "9hi4": 0.3118279413933659,
          "9sg2": 0.43364895033277545
        }
      },
      "raw_total_clash_count": {
        "metric": "raw_total_clash_count",
        "stratum": "proxy_exact_shared_positions",
        "cases": 288,
        "complexes": 4,
        "joint_mean": 18.618055555555557,
        "unary_mean": 23.569444444444443,
        "effect_joint_minus_unary": -4.951388888888889,
        "ci95": [
          -6.173611111111112,
          -3.923611111111111
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 320929543,
        "case_delta_negative": 104,
        "case_delta_zero": 179,
        "case_delta_positive": 5,
        "complex_deltas": {
          "8eoo": -3.9027777777777777,
          "8z3a": -3.9444444444444446,
          "9hi4": -5.041666666666667,
          "9sg2": -6.916666666666667
        }
      },
      "raw_context_clash_count": {
        "metric": "raw_context_clash_count",
        "stratum": "proxy_exact_shared_positions",
        "cases": 288,
        "complexes": 4,
        "joint_mean": 12.430555555555555,
        "unary_mean": 12.274305555555557,
        "effect_joint_minus_unary": 0.15625,
        "ci95": [
          0.048611111111111105,
          0.2638888888888889
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 3340281171,
        "case_delta_negative": 9,
        "case_delta_zero": 249,
        "case_delta_positive": 30,
        "complex_deltas": {
          "8eoo": 0.041666666666666664,
          "8z3a": 0.05555555555555555,
          "9hi4": 0.2638888888888889,
          "9sg2": 0.2638888888888889
        }
      },
      "raw_internal_clash_count": {
        "metric": "raw_internal_clash_count",
        "stratum": "proxy_exact_shared_positions",
        "cases": 288,
        "complexes": 4,
        "joint_mean": 6.1875,
        "unary_mean": 11.29513888888889,
        "effect_joint_minus_unary": -5.107638888888889,
        "ci95": [
          -6.385416666666666,
          -3.9722222222222223
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 671315328,
        "case_delta_negative": 103,
        "case_delta_zero": 181,
        "case_delta_positive": 4,
        "complex_deltas": {
          "8eoo": -3.9444444444444446,
          "8z3a": -4.0,
          "9hi4": -5.305555555555555,
          "9sg2": -7.180555555555555
        }
      },
      "raw_total_squared_overlap_a2": {
        "metric": "raw_total_squared_overlap_a2",
        "stratum": "proxy_exact_shared_positions",
        "cases": 288,
        "complexes": 4,
        "joint_mean": 17.38111406021219,
        "unary_mean": 26.174721229772352,
        "effect_joint_minus_unary": -8.793607169560163,
        "ci95": [
          -11.426080926888615,
          -6.161133412231711
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 808353208,
        "case_delta_negative": 115,
        "case_delta_zero": 160,
        "case_delta_positive": 13,
        "complex_deltas": {
          "8eoo": -5.944684608049282,
          "8z3a": -6.377582216414141,
          "9hi4": -9.972556782143236,
          "9sg2": -12.879605071633993
        }
      },
      "raw_context_squared_overlap_a2": {
        "metric": "raw_context_squared_overlap_a2",
        "stratum": "proxy_exact_shared_positions",
        "cases": 288,
        "complexes": 4,
        "joint_mean": 12.896676144165877,
        "unary_mean": 12.834802626589132,
        "effect_joint_minus_unary": 0.06187351757674611,
        "ci95": [
          0.023232230054828974,
          0.10051480509866326
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 3520252109,
        "case_delta_negative": 40,
        "case_delta_zero": 191,
        "case_delta_positive": 57,
        "complex_deltas": {
          "8eoo": 0.012687101291598283,
          "8z3a": 0.03377735881805967,
          "9hi4": 0.10825844598258577,
          "9sg2": 0.09277116421474076
        }
      },
      "raw_internal_squared_overlap_a2": {
        "metric": "raw_internal_squared_overlap_a2",
        "stratum": "proxy_exact_shared_positions",
        "cases": 288,
        "complexes": 4,
        "joint_mean": 4.484437916046314,
        "unary_mean": 13.339918603183222,
        "effect_joint_minus_unary": -8.85548068713691,
        "ci95": [
          -11.526595731987278,
          -6.18436564228654
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 1171464910,
        "case_delta_negative": 115,
        "case_delta_zero": 162,
        "case_delta_positive": 11,
        "complex_deltas": {
          "8eoo": -5.95737170934088,
          "8z3a": -6.411359575232201,
          "9hi4": -10.080815228125822,
          "9sg2": -12.972376235848733
        }
      },
      "sidechain_heavy_atoms": {
        "metric": "sidechain_heavy_atoms",
        "stratum": "proxy_exact_shared_positions",
        "cases": 288,
        "complexes": 4,
        "joint_mean": 30.493055555555557,
        "unary_mean": 31.458333333333332,
        "effect_joint_minus_unary": -0.9652777777777778,
        "ci95": [
          -1.0173611111111112,
          -0.9131944444444444
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 745329527,
        "case_delta_negative": 64,
        "case_delta_zero": 201,
        "case_delta_positive": 23,
        "complex_deltas": {
          "8eoo": -1.0416666666666667,
          "8z3a": -0.9444444444444444,
          "9hi4": -0.8888888888888888,
          "9sg2": -0.9861111111111112
        }
      },
      "cdr_heavy_atoms": {
        "metric": "cdr_heavy_atoms",
        "stratum": "proxy_exact_shared_positions",
        "cases": 288,
        "complexes": 4,
        "joint_mean": 67.49305555555556,
        "unary_mean": 68.45833333333333,
        "effect_joint_minus_unary": -0.9652777777777778,
        "ci95": [
          -1.0173611111111112,
          -0.9131944444444444
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 2046591652,
        "case_delta_negative": 64,
        "case_delta_zero": 201,
        "case_delta_positive": 23,
        "complex_deltas": {
          "8eoo": -1.0416666666666667,
          "8z3a": -0.9444444444444444,
          "9hi4": -0.8888888888888888,
          "9sg2": -0.9861111111111112
        }
      },
      "base_composite_energy": {
        "metric": "base_composite_energy",
        "stratum": "proxy_exact_shared_positions",
        "cases": 288,
        "complexes": 4,
        "joint_mean": 18.772998937256816,
        "unary_mean": 18.70484251867188,
        "effect_joint_minus_unary": 0.06815641858493672,
        "ci95": [
          0.03647662926542323,
          0.09210712042275583
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 1999561940,
        "case_delta_negative": 36,
        "case_delta_zero": 200,
        "case_delta_positive": 52,
        "complex_deltas": {
          "8eoo": 0.07522957544688971,
          "8z3a": 0.02312169345844015,
          "9hi4": 0.07654143668637246,
          "9sg2": 0.09773296874804453
        }
      },
      "full_candidate_energy": {
        "metric": "full_candidate_energy",
        "stratum": "proxy_exact_shared_positions",
        "cases": 288,
        "complexes": 4,
        "joint_mean": 55.63520649067154,
        "unary_mean": 105.58074840730373,
        "effect_joint_minus_unary": -49.94554191663218,
        "ci95": [
          -67.48692446108345,
          -35.47722790561251
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 2130298227,
        "case_delta_negative": 133,
        "case_delta_zero": 155,
        "case_delta_positive": 0,
        "complex_deltas": {
          "8eoo": -30.54996000366518,
          "8z3a": -40.40449580755984,
          "9hi4": -52.31331117637907,
          "9sg2": -76.51440067892464
        }
      },
      "base_composite_energy_per_residue": {
        "metric": "base_composite_energy_per_residue",
        "stratum": "proxy_exact_shared_positions",
        "cases": 288,
        "complexes": 4,
        "joint_mean": 1.9937819362261677,
        "unary_mean": 1.986038437066112,
        "effect_joint_minus_unary": 0.007743499160055798,
        "ci95": [
          0.004523902987789675,
          0.009850420385417634
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 3353062971,
        "case_delta_negative": 36,
        "case_delta_zero": 200,
        "case_delta_positive": 52,
        "complex_deltas": {
          "8eoo": 0.009671065799871632,
          "8z3a": 0.0028081820504290236,
          "9hi4": 0.008464973818958903,
          "9sg2": 0.010029774970963634
        }
      },
      "changed_rate_vs_generator": {
        "metric": "changed_rate_vs_generator",
        "stratum": "proxy_exact_shared_positions",
        "cases": 288,
        "complexes": 4,
        "joint_mean": 0.3375275332306582,
        "unary_mean": 0.33272473090181426,
        "effect_joint_minus_unary": 0.004802802328843997,
        "ci95": [
          -0.0022659005731922375,
          0.012321127946127948
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 1727554206,
        "case_delta_negative": 18,
        "case_delta_zero": 234,
        "case_delta_positive": 36,
        "complex_deltas": {
          "8eoo": 0.01558641975308642,
          "8z3a": 0.0025252525252525276,
          "9hi4": -0.005081569664902995,
          "9sg2": 0.006181106701940034
        }
      },
      "native_edit_rate": {
        "metric": "native_edit_rate",
        "stratum": "proxy_exact_shared_positions",
        "cases": 288,
        "complexes": 4,
        "joint_mean": 0.593392708757292,
        "unary_mean": 0.5904222947191697,
        "effect_joint_minus_unary": 0.0029704140381223722,
        "ci95": [
          -0.004250716490299822,
          0.010335266585266584
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 1431821626,
        "case_delta_negative": 18,
        "case_delta_zero": 248,
        "case_delta_positive": 22,
        "complex_deltas": {
          "8eoo": 0.014199226699226698,
          "8z3a": -0.0012566137566137568,
          "9hi4": 0.006183862433862434,
          "9sg2": -0.007244819223985887
        }
      },
      "glycine_count": {
        "metric": "glycine_count",
        "stratum": "proxy_exact_shared_positions",
        "cases": 288,
        "complexes": 4,
        "joint_mean": 1.7465277777777777,
        "unary_mean": 1.7222222222222223,
        "effect_joint_minus_unary": 0.024305555555555556,
        "ci95": [
          -0.027777777777777776,
          0.0763888888888889
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 381380871,
        "case_delta_negative": 12,
        "case_delta_zero": 258,
        "case_delta_positive": 18,
        "complex_deltas": {
          "8eoo": -0.041666666666666664,
          "8z3a": 0.06944444444444445,
          "9hi4": -0.013888888888888888,
          "9sg2": 0.08333333333333333
        }
      },
      "aa_hamming_rate": {
        "metric": "aa_hamming_rate",
        "stratum": "proxy_exact_shared_positions",
        "cases": 288,
        "complexes": 4,
        "joint_mean": 0.042848702223702226,
        "unary_mean": 0.0,
        "effect_joint_minus_unary": 0.042848702223702226,
        "ci95": [
          0.03629264254264254,
          0.0494047619047619
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 510911404,
        "case_delta_negative": 0,
        "case_delta_zero": 200,
        "case_delta_positive": 88,
        "complex_deltas": {
          "8eoo": 0.03635191968525302,
          "8z3a": 0.036233365400032067,
          "9hi4": 0.05081569664902998,
          "9sg2": 0.04799382716049382
        }
      }
    },
    "proxy_90_to_below_100": {
      "normalized_overlap_a2_per_atom": {
        "metric": "normalized_overlap_a2_per_atom",
        "stratum": "proxy_90_to_below_100",
        "cases": 648,
        "complexes": 9,
        "joint_mean": 0.2763289376694343,
        "unary_mean": 0.3444763742606722,
        "effect_joint_minus_unary": -0.06814743659123788,
        "ci95": [
          -0.08980147469386053,
          -0.04759555391426989
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 3307095054,
        "case_delta_negative": 199,
        "case_delta_zero": 437,
        "case_delta_positive": 12,
        "complex_deltas": {
          "7txw": -0.1232158612297096,
          "7ul0": -0.07272418648415618,
          "7wn2": -0.03997867716720714,
          "7ycn": -0.018878746009610033,
          "8bse": -0.051589122930817084,
          "8cwi": -0.10226365547950765,
          "8hn6": -0.07140182500443601,
          "8u08": -0.03509233474837979,
          "9dq4": -0.0981825202673174
        }
      },
      "clashscore_per_1000": {
        "metric": "clashscore_per_1000",
        "stratum": "proxy_90_to_below_100",
        "cases": 648,
        "complexes": 9,
        "joint_mean": 290.5053521682343,
        "unary_mean": 330.12545509171355,
        "effect_joint_minus_unary": -39.620102923479195,
        "ci95": [
          -51.48997907148853,
          -28.39772975469764
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 501735790,
        "case_delta_negative": 195,
        "case_delta_zero": 441,
        "case_delta_positive": 12,
        "complex_deltas": {
          "7txw": -72.29351718493052,
          "7ul0": -43.91114333662189,
          "7wn2": -26.284530393399432,
          "7ycn": -14.853962477750262,
          "8bse": -34.175602446721236,
          "8cwi": -59.07583090135414,
          "8hn6": -37.616276265861195,
          "8u08": -18.45945610432296,
          "9dq4": -49.91060720035111
        }
      },
      "max_overlap_a": {
        "metric": "max_overlap_a",
        "stratum": "proxy_90_to_below_100",
        "cases": 648,
        "complexes": 9,
        "joint_mean": 1.2277727893308699,
        "unary_mean": 1.4061568947928025,
        "effect_joint_minus_unary": -0.17838410546193262,
        "ci95": [
          -0.25413951361083364,
          -0.10846661957186012
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 273599326,
        "case_delta_negative": 143,
        "case_delta_zero": 501,
        "case_delta_positive": 4,
        "complex_deltas": {
          "7txw": -0.3570463389413637,
          "7ul0": -0.31393813073127,
          "7wn2": -0.10244924794882647,
          "7ycn": -0.07840920855696826,
          "8bse": -0.09339800876123526,
          "8cwi": -0.324612822215348,
          "8hn6": -0.07037125139334406,
          "8u08": -0.08023913705984279,
          "9dq4": -0.18499280354919492
        }
      },
      "min_distance_a": {
        "metric": "min_distance_a",
        "stratum": "proxy_90_to_below_100",
        "cases": 648,
        "complexes": 9,
        "joint_mean": 1.948294242339034,
        "unary_mean": 1.7977622874601407,
        "effect_joint_minus_unary": 0.15053195487889287,
        "ci95": [
          0.09020375541837715,
          0.2174007351027006
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 4223740743,
        "case_delta_negative": 5,
        "case_delta_zero": 512,
        "case_delta_positive": 131,
        "complex_deltas": {
          "7txw": 0.3139849227779552,
          "7ul0": 0.285708652990849,
          "7wn2": 0.07905819907726669,
          "7ycn": 0.0620369927378699,
          "8bse": 0.0730769038311129,
          "8cwi": 0.2587110449156051,
          "8hn6": 0.06495435045427761,
          "8u08": 0.06448431394914242,
          "9dq4": 0.15277221317595713
        }
      },
      "raw_total_clash_count": {
        "metric": "raw_total_clash_count",
        "stratum": "proxy_90_to_below_100",
        "cases": 648,
        "complexes": 9,
        "joint_mean": 22.969135802469136,
        "unary_mean": 26.067901234567902,
        "effect_joint_minus_unary": -3.0987654320987654,
        "ci95": [
          -4.517013888888889,
          -2.050925925925926
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 1966083432,
        "case_delta_negative": 183,
        "case_delta_zero": 457,
        "case_delta_positive": 8,
        "complex_deltas": {
          "7txw": -8.055555555555555,
          "7ul0": -2.8333333333333335,
          "7wn2": -1.9305555555555556,
          "7ycn": -1.0,
          "8bse": -2.3333333333333335,
          "8cwi": -3.7916666666666665,
          "8hn6": -2.8055555555555554,
          "8u08": -1.7638888888888888,
          "9dq4": -3.375
        }
      },
      "raw_context_clash_count": {
        "metric": "raw_context_clash_count",
        "stratum": "proxy_90_to_below_100",
        "cases": 648,
        "complexes": 9,
        "joint_mean": 16.296296296296294,
        "unary_mean": 16.183641975308642,
        "effect_joint_minus_unary": 0.11265432098765432,
        "ci95": [
          0.03703703703703704,
          0.1929012345679012
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 2949290424,
        "case_delta_negative": 13,
        "case_delta_zero": 585,
        "case_delta_positive": 50,
        "complex_deltas": {
          "7txw": 0.013888888888888888,
          "7ul0": 0.18055555555555555,
          "7wn2": 0.3611111111111111,
          "7ycn": 0.0,
          "8bse": 0.013888888888888888,
          "8cwi": 0.18055555555555555,
          "8hn6": 0.041666666666666664,
          "8u08": 0.013888888888888888,
          "9dq4": 0.20833333333333334
        }
      },
      "raw_internal_clash_count": {
        "metric": "raw_internal_clash_count",
        "stratum": "proxy_90_to_below_100",
        "cases": 648,
        "complexes": 9,
        "joint_mean": 6.672839506172839,
        "unary_mean": 9.88425925925926,
        "effect_joint_minus_unary": -3.2114197530864192,
        "ci95": [
          -4.614197530864198,
          -2.1759259259259256
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 1490826624,
        "case_delta_negative": 182,
        "case_delta_zero": 459,
        "case_delta_positive": 7,
        "complex_deltas": {
          "7txw": -8.069444444444445,
          "7ul0": -3.013888888888889,
          "7wn2": -2.2916666666666665,
          "7ycn": -1.0,
          "8bse": -2.3472222222222223,
          "8cwi": -3.9722222222222223,
          "8hn6": -2.8472222222222223,
          "8u08": -1.7777777777777777,
          "9dq4": -3.5833333333333335
        }
      },
      "raw_total_squared_overlap_a2": {
        "metric": "raw_total_squared_overlap_a2",
        "stratum": "proxy_90_to_below_100",
        "cases": 648,
        "complexes": 9,
        "joint_mean": 23.534754027427333,
        "unary_mean": 28.845730655742116,
        "effect_joint_minus_unary": -5.310976628314783,
        "ci95": [
          -7.986167897830624,
          -3.3414050920015503
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 60236259,
        "case_delta_negative": 189,
        "case_delta_zero": 442,
        "case_delta_positive": 17,
        "complex_deltas": {
          "7txw": -14.522480360954043,
          "7ul0": -4.609177886961218,
          "7wn2": -2.990626233371262,
          "7ycn": -1.2820109494053429,
          "8bse": -3.3288204366379435,
          "8cwi": -6.384787482530345,
          "8hn6": -5.096632782937373,
          "8u08": -3.235187752452464,
          "9dq4": -6.349065769583047
        }
      },
      "raw_context_squared_overlap_a2": {
        "metric": "raw_context_squared_overlap_a2",
        "stratum": "proxy_90_to_below_100",
        "cases": 648,
        "complexes": 9,
        "joint_mean": 18.08476300528421,
        "unary_mean": 18.025866420327304,
        "effect_joint_minus_unary": 0.05889658495690867,
        "ci95": [
          0.016604364131977172,
          0.11744768937529883
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 1951071527,
        "case_delta_negative": 52,
        "case_delta_zero": 490,
        "case_delta_positive": 106,
        "complex_deltas": {
          "7txw": 6.242069315230383e-05,
          "7ul0": 0.05776840142388558,
          "7wn2": 0.26786526492401763,
          "7ycn": 0.011874455907896929,
          "8bse": -0.006623335041920429,
          "8cwi": 0.07865455021894123,
          "8hn6": 0.016382115820270368,
          "8u08": 0.01539392512444443,
          "9dq4": 0.08869146554149004
        }
      },
      "raw_internal_squared_overlap_a2": {
        "metric": "raw_internal_squared_overlap_a2",
        "stratum": "proxy_90_to_below_100",
        "cases": 648,
        "complexes": 9,
        "joint_mean": 5.449991022143124,
        "unary_mean": 10.819864235414814,
        "effect_joint_minus_unary": -5.369873213271691,
        "ci95": [
          -7.9953822012507025,
          -3.3975958551300933
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 110066818,
        "case_delta_negative": 189,
        "case_delta_zero": 447,
        "case_delta_positive": 12,
        "complex_deltas": {
          "7txw": -14.522542781647196,
          "7ul0": -4.666946288385104,
          "7wn2": -3.2584914982952795,
          "7ycn": -1.29388540531324,
          "8bse": -3.322197101596023,
          "8cwi": -6.463442032749286,
          "8hn6": -5.113014898757644,
          "8u08": -3.2505816775769087,
          "9dq4": -6.437757235124536
        }
      },
      "sidechain_heavy_atoms": {
        "metric": "sidechain_heavy_atoms",
        "stratum": "proxy_90_to_below_100",
        "cases": 648,
        "complexes": 9,
        "joint_mean": 27.805555555555557,
        "unary_mean": 28.462962962962965,
        "effect_joint_minus_unary": -0.6574074074074074,
        "ci95": [
          -0.9691358024691357,
          -0.3966049382716049
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 1176935370,
        "case_delta_negative": 93,
        "case_delta_zero": 524,
        "case_delta_positive": 31,
        "complex_deltas": {
          "7txw": -1.6527777777777777,
          "7ul0": -0.9722222222222222,
          "7wn2": -0.375,
          "7ycn": -0.375,
          "8bse": -0.8611111111111112,
          "8cwi": -0.3472222222222222,
          "8hn6": -0.6944444444444444,
          "8u08": -0.06944444444444445,
          "9dq4": -0.5694444444444444
        }
      },
      "cdr_heavy_atoms": {
        "metric": "cdr_heavy_atoms",
        "stratum": "proxy_90_to_below_100",
        "cases": 648,
        "complexes": 9,
        "joint_mean": 62.620370370370374,
        "unary_mean": 63.27777777777778,
        "effect_joint_minus_unary": -0.6574074074074074,
        "ci95": [
          -0.9737654320987653,
          -0.39814814814814814
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 2389297777,
        "case_delta_negative": 93,
        "case_delta_zero": 524,
        "case_delta_positive": 31,
        "complex_deltas": {
          "7txw": -1.6527777777777777,
          "7ul0": -0.9722222222222222,
          "7wn2": -0.375,
          "7ycn": -0.375,
          "8bse": -0.8611111111111112,
          "8cwi": -0.3472222222222222,
          "8hn6": -0.6944444444444444,
          "8u08": -0.06944444444444445,
          "9dq4": -0.5694444444444444
        }
      },
      "base_composite_energy": {
        "metric": "base_composite_energy",
        "stratum": "proxy_90_to_below_100",
        "cases": 648,
        "complexes": 9,
        "joint_mean": 17.458900729574147,
        "unary_mean": 17.417863886710926,
        "effect_joint_minus_unary": 0.0410368428632181,
        "ci95": [
          0.030442565330659463,
          0.05170656862757112
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 4170322424,
        "case_delta_negative": 43,
        "case_delta_zero": 523,
        "case_delta_positive": 82,
        "complex_deltas": {
          "7txw": 0.06921764952888676,
          "7ul0": 0.05301098928704853,
          "7wn2": 0.0341035978459519,
          "7ycn": 0.017987059357808817,
          "8bse": 0.04599127023518654,
          "8cwi": 0.04202270800055209,
          "8hn6": 0.03225747109749576,
          "8u08": 0.0182209130469536,
          "9dq4": 0.0565199273690789
        }
      },
      "full_candidate_energy": {
        "metric": "full_candidate_energy",
        "stratum": "proxy_90_to_below_100",
        "cases": 648,
        "complexes": 9,
        "joint_mean": 67.79603418029753,
        "unary_mean": 99.84128930344711,
        "effect_joint_minus_unary": -32.04525512314958,
        "ci95": [
          -45.43220488598819,
          -21.481053905299902
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 855812069,
        "case_delta_negative": 210,
        "case_delta_zero": 437,
        "case_delta_positive": 1,
        "complex_deltas": {
          "7txw": -76.86140017149566,
          "7ul0": -30.176862914088474,
          "7wn2": -19.723710549606817,
          "7ycn": -9.065709430991385,
          "8bse": -22.393402173328575,
          "8cwi": -41.21889745554485,
          "8hn6": -26.544180510158736,
          "8u08": -20.91627945518178,
          "9dq4": -41.506853447949894
        }
      },
      "base_composite_energy_per_residue": {
        "metric": "base_composite_energy_per_residue",
        "stratum": "proxy_90_to_below_100",
        "cases": 648,
        "complexes": 9,
        "joint_mean": 1.9712043130303363,
        "unary_mean": 1.9667579038845215,
        "effect_joint_minus_unary": 0.004446409145814607,
        "ci95": [
          0.003143483972719932,
          0.005660965902015287
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 1675408547,
        "case_delta_negative": 43,
        "case_delta_zero": 523,
        "case_delta_positive": 82,
        "complex_deltas": {
          "7txw": 0.005087953475915825,
          "7ul0": 0.006572793548827015,
          "7wn2": 0.0037074510201454505,
          "7ycn": 0.0016088615754097245,
          "8bse": 0.0061982657558860505,
          "8cwi": 0.005962799922065548,
          "8hn6": 0.003531228666137044,
          "8u08": 0.0010472323272864353,
          "9dq4": 0.0063010960206583665
        }
      },
      "changed_rate_vs_generator": {
        "metric": "changed_rate_vs_generator",
        "stratum": "proxy_90_to_below_100",
        "cases": 648,
        "complexes": 9,
        "joint_mean": 0.2829708849963479,
        "unary_mean": 0.2800448843851622,
        "effect_joint_minus_unary": 0.0029260006111857966,
        "ci95": [
          0.0003663566800140869,
          0.0058464216681809265
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 1157463639,
        "case_delta_negative": 34,
        "case_delta_zero": 559,
        "case_delta_positive": 55,
        "complex_deltas": {
          "7txw": 0.00749559082892416,
          "7ul0": 0.0023809523809523825,
          "7wn2": -0.002289377289377292,
          "7ycn": -0.001068376068376066,
          "8bse": 0.004128587461920794,
          "8cwi": 0.011503928170594837,
          "8hn6": 0.0033670033670033673,
          "8u08": 0.0020833333333333346,
          "9dq4": -0.0012676366843033472
        }
      },
      "native_edit_rate": {
        "metric": "native_edit_rate",
        "stratum": "proxy_90_to_below_100",
        "cases": 648,
        "complexes": 9,
        "joint_mean": 0.5420772278989872,
        "unary_mean": 0.539278483433576,
        "effect_joint_minus_unary": 0.0027987444654111317,
        "ci95": [
          -0.00016145762673540446,
          0.005921072668757852
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 3628485452,
        "case_delta_negative": 28,
        "case_delta_zero": 572,
        "case_delta_positive": 48,
        "complex_deltas": {
          "7txw": 0.007109788359788359,
          "7ul0": -0.0017857142857142809,
          "7wn2": -3.391670058336944e-05,
          "7ycn": 0.011562203228869895,
          "8bse": 0.0036275452942119615,
          "8cwi": -0.003156565656565659,
          "8hn6": 0.007435465768799104,
          "8u08": 0.0009259259259259257,
          "9dq4": -0.0004960317460317473
        }
      },
      "glycine_count": {
        "metric": "glycine_count",
        "stratum": "proxy_90_to_below_100",
        "cases": 648,
        "complexes": 9,
        "joint_mean": 1.6080246913580247,
        "unary_mean": 1.574074074074074,
        "effect_joint_minus_unary": 0.03395061728395063,
        "ci95": [
          0.0015432098765432098,
          0.06635802469135803
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 1896238128,
        "case_delta_negative": 12,
        "case_delta_zero": 602,
        "case_delta_positive": 34,
        "complex_deltas": {
          "7txw": 0.06944444444444445,
          "7ul0": 0.09722222222222222,
          "7wn2": -0.013888888888888888,
          "7ycn": 0.013888888888888888,
          "8bse": 0.09722222222222222,
          "8cwi": -0.027777777777777776,
          "8hn6": 0.06944444444444445,
          "8u08": -0.041666666666666664,
          "9dq4": 0.041666666666666664
        }
      },
      "aa_hamming_rate": {
        "metric": "aa_hamming_rate",
        "stratum": "proxy_90_to_below_100",
        "cases": 648,
        "complexes": 9,
        "joint_mean": 0.028860581291136847,
        "unary_mean": 0.0,
        "effect_joint_minus_unary": 0.028860581291136847,
        "ci95": [
          0.022390121131440576,
          0.03592870157106267
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 3287071084,
        "case_delta_negative": 0,
        "case_delta_zero": 523,
        "case_delta_positive": 125,
        "complex_deltas": {
          "7txw": 0.047949735449735444,
          "7ul0": 0.03392857142857143,
          "7wn2": 0.030830280830280832,
          "7ycn": 0.01659883326549993,
          "8bse": 0.0234688151354818,
          "8cwi": 0.02955397226230559,
          "8hn6": 0.022586980920314255,
          "8u08": 0.013657407407407406,
          "9dq4": 0.04117063492063491
        }
      }
    },
    "proxy_below_90": {
      "normalized_overlap_a2_per_atom": {
        "metric": "normalized_overlap_a2_per_atom",
        "stratum": "proxy_below_90",
        "cases": 2664,
        "complexes": 37,
        "joint_mean": 0.2675788847233898,
        "unary_mean": 0.3262462906871588,
        "effect_joint_minus_unary": -0.058667405963769,
        "ci95": [
          -0.07285385646208009,
          -0.04589895059167755
        ],
        "ci_source": "archived results/diffab/homology_sensitivity/homology_endpoint_summary.csv:26",
        "case_delta_negative": 750,
        "case_delta_zero": 1824,
        "case_delta_positive": 90,
        "complex_deltas": {
          "7quh": -0.02834004065868194,
          "7x2h": -0.00744748667240323,
          "7zqt": -0.1179207623589768,
          "8acf": -0.18963399335274878,
          "8b7h": -0.05250338563293255,
          "8cwk": -0.03393872335121376,
          "8dxu": -0.17038465792140794,
          "8ee1": -0.021531415536323015,
          "8jeo": -0.049602848038039875,
          "8qrg": -0.02295414360711505,
          "8rwb": -0.0346949969489567,
          "8sdg": -0.04235893586384165,
          "8sja": -0.06284956491714451,
          "8tfl": -0.059528450767322764,
          "8ts0": -0.07291648881302507,
          "8tuz": -0.03966457305771229,
          "8v5q": -0.048245201037159485,
          "8vvl": -0.07747333964883787,
          "8w84": -0.010631322932054092,
          "8w86": -0.046070371354009584,
          "8ykt": -0.0774372912782648,
          "8yxi": -0.06201847371901334,
          "9bdi": -0.019413006145858634,
          "9c1s": -0.04028727529174908,
          "9cmc": -0.12680417824899448,
          "9fm0": -0.04223442047389719,
          "9gvn": -0.053489216696988334,
          "9jd1": -0.11963698759630789,
          "9jno": -0.04136753457322237,
          "9lra": -0.09251412879400395,
          "9ml8": -0.04472578063360414,
          "9mnu": -0.03485454291073661,
          "9ncd": -0.11608776096476325,
          "9npi": -0.02308312449006004,
          "9o3d": -0.014142484625397078,
          "9pd2": -0.015594163274878114,
          "9y0a": -0.058312948471806236
        }
      },
      "clashscore_per_1000": {
        "metric": "clashscore_per_1000",
        "stratum": "proxy_below_90",
        "cases": 2664,
        "complexes": 37,
        "joint_mean": 288.9070552496629,
        "unary_mean": 322.97214686112784,
        "effect_joint_minus_unary": -34.06509161146491,
        "ci95": [
          -41.59896023925059,
          -27.224290312261665
        ],
        "ci_source": "archived results/diffab/homology_sensitivity/homology_endpoint_summary.csv:27",
        "case_delta_negative": 720,
        "case_delta_zero": 1853,
        "case_delta_positive": 91,
        "complex_deltas": {
          "7quh": -20.3345650698475,
          "7x2h": -5.487521360820406,
          "7zqt": -58.79105922455613,
          "8acf": -110.41755388199577,
          "8b7h": -30.82178938167139,
          "8cwk": -30.161926396877295,
          "8dxu": -85.33270971857019,
          "8ee1": -12.096127946049485,
          "8jeo": -35.051186242679634,
          "8qrg": -13.49362267621279,
          "8rwb": -18.113805802985794,
          "8sdg": -22.423708033647124,
          "8sja": -35.8979546536257,
          "8tfl": -41.254940148625415,
          "8ts0": -58.710332464098755,
          "8tuz": -23.96442286152522,
          "8v5q": -25.854234701165485,
          "8vvl": -41.34509535883522,
          "8w84": -6.320905469456252,
          "8w86": -28.03001002679476,
          "8ykt": -38.225455696532414,
          "8yxi": -43.743598259643235,
          "9bdi": -13.95856007809963,
          "9c1s": -26.708719404917026,
          "9cmc": -72.52321819261365,
          "9fm0": -23.34997538820294,
          "9gvn": -38.68077968595288,
          "9jd1": -49.64008245913581,
          "9jno": -29.518649930112172,
          "9lra": -60.626688490418424,
          "9ml8": -21.070935383295062,
          "9mnu": -25.69294823945923,
          "9ncd": -50.81412209051257,
          "9npi": -9.370039642679972,
          "9o3d": -6.975884475652683,
          "9pd2": -10.91325317617153,
          "9y0a": -34.692007610761976
        }
      },
      "max_overlap_a": {
        "metric": "max_overlap_a",
        "stratum": "proxy_below_90",
        "cases": 2664,
        "complexes": 37,
        "joint_mean": 1.2507124991996839,
        "unary_mean": 1.3945224896275963,
        "effect_joint_minus_unary": -0.14380999042791215,
        "ci95": [
          -0.177174734868083,
          -0.11361096796122852
        ],
        "ci_source": "archived results/diffab/homology_sensitivity/homology_endpoint_summary.csv:28",
        "case_delta_negative": 464,
        "case_delta_zero": 2185,
        "case_delta_positive": 15,
        "complex_deltas": {
          "7quh": -0.08020389164778084,
          "7x2h": -0.05101167302338486,
          "7zqt": -0.21253731233797574,
          "8acf": -0.3977402087445003,
          "8b7h": -0.10944076814437609,
          "8cwk": -0.12225016827424875,
          "8dxu": -0.3793751471239459,
          "8ee1": -0.07072956165652691,
          "8jeo": -0.11831785373253806,
          "8qrg": -0.07977849011960214,
          "8rwb": -0.1816811293401932,
          "8sdg": -0.08495970023235123,
          "8sja": -0.1930851822492978,
          "8tfl": -0.1409905679490907,
          "8ts0": -0.19014256510000999,
          "8tuz": -0.11177228076239297,
          "8v5q": -0.0918011964362178,
          "8vvl": -0.1909753863811077,
          "8w84": -0.02547808020709534,
          "8w86": -0.061633469988335264,
          "8ykt": -0.14370468206462542,
          "8yxi": -0.15548007548875842,
          "9bdi": -0.04246178042449924,
          "9c1s": -0.1147073865313298,
          "9cmc": -0.3487686986458604,
          "9fm0": -0.12179824897826069,
          "9gvn": -0.12003716606460106,
          "9jd1": -0.37271120816733183,
          "9jno": -0.11954102164608872,
          "9lra": -0.29153070674885284,
          "9ml8": -0.10760418949040755,
          "9mnu": -0.0588050154162277,
          "9ncd": -0.19159233981563636,
          "9npi": -0.0013050016343337338,
          "9o3d": -0.054657142602916715,
          "9pd2": -0.07999297795159244,
          "9y0a": -0.10236737071045535
        }
      },
      "min_distance_a": {
        "metric": "min_distance_a",
        "stratum": "proxy_below_90",
        "cases": 2664,
        "complexes": 37,
        "joint_mean": 1.918384270524268,
        "unary_mean": 1.7995356676209617,
        "effect_joint_minus_unary": 0.11884860290330639,
        "ci95": [
          0.09249693125946536,
          0.14790109334093257
        ],
        "ci_source": "archived results/diffab/homology_sensitivity/homology_endpoint_summary.csv:29",
        "case_delta_negative": 18,
        "case_delta_zero": 2232,
        "case_delta_positive": 414,
        "complex_deltas": {
          "7quh": 0.06751776877088765,
          "7x2h": 0.038527732426099304,
          "7zqt": 0.16423366925709543,
          "8acf": 0.3525173141543664,
          "8b7h": 0.10235391807402713,
          "8cwk": 0.09407947821710191,
          "8dxu": 0.3265142243524258,
          "8ee1": 0.05906289498986025,
          "8jeo": 0.09386947767372486,
          "8qrg": 0.06619100177748166,
          "8rwb": 0.17747849229347476,
          "8sdg": 0.07370799313360754,
          "8sja": 0.1794112416151764,
          "8tfl": 0.11678151984939161,
          "8ts0": 0.11435612483993622,
          "8tuz": 0.08441903262968786,
          "8v5q": 0.07391245910393657,
          "8vvl": 0.16255276785852543,
          "8w84": 0.01691358570161929,
          "8w86": 0.05414102298432385,
          "8ykt": 0.1174902555599033,
          "8yxi": 0.12033574421063047,
          "9bdi": 0.028029593671214777,
          "9c1s": 0.10208887701970301,
          "9cmc": 0.29738233665551433,
          "9fm0": 0.10639774526409534,
          "9gvn": 0.07953803439991537,
          "9jd1": 0.3202171760339929,
          "9jno": 0.07925088630772363,
          "9lra": 0.24139433035694902,
          "9ml8": 0.08529740538997466,
          "9mnu": 0.04418172042920495,
          "9ncd": 0.15548905937210844,
          "9npi": -0.003181853520290192,
          "9o3d": 0.044652387526244536,
          "9pd2": 0.07080773290568604,
          "9y0a": 0.08948515613701666
        }
      },
      "raw_total_clash_count": {
        "metric": "raw_total_clash_count",
        "stratum": "proxy_below_90",
        "cases": 2664,
        "complexes": 37,
        "joint_mean": 23.899399399399403,
        "unary_mean": 26.44557057057057,
        "effect_joint_minus_unary": -2.5461711711711708,
        "ci95": [
          -3.054072822822823,
          -2.0698104354354356
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 266971191,
        "case_delta_negative": 664,
        "case_delta_zero": 1945,
        "case_delta_positive": 55,
        "complex_deltas": {
          "7quh": -1.4444444444444444,
          "7x2h": -0.5694444444444444,
          "7zqt": -3.7222222222222223,
          "8acf": -6.763888888888889,
          "8b7h": -2.138888888888889,
          "8cwk": -2.4305555555555554,
          "8dxu": -5.986111111111111,
          "8ee1": -0.7638888888888888,
          "8jeo": -3.486111111111111,
          "8qrg": -0.9305555555555556,
          "8rwb": -0.875,
          "8sdg": -1.9583333333333333,
          "8sja": -2.513888888888889,
          "8tfl": -2.6944444444444446,
          "8ts0": -4.944444444444445,
          "8tuz": -2.236111111111111,
          "8v5q": -2.486111111111111,
          "8vvl": -2.4166666666666665,
          "8w84": -0.5277777777777778,
          "8w86": -1.7361111111111112,
          "8ykt": -2.7916666666666665,
          "8yxi": -2.875,
          "9bdi": -1.7777777777777777,
          "9c1s": -1.7777777777777777,
          "9cmc": -5.833333333333333,
          "9fm0": -1.5555555555555556,
          "9gvn": -3.4027777777777777,
          "9jd1": -3.9166666666666665,
          "9jno": -2.5833333333333335,
          "9lra": -4.277777777777778,
          "9ml8": -2.2083333333333335,
          "9mnu": -3.013888888888889,
          "9ncd": -3.2777777777777777,
          "9npi": -1.1111111111111112,
          "9o3d": -0.375,
          "9pd2": -0.6527777777777778,
          "9y0a": -2.1527777777777777
        }
      },
      "raw_context_clash_count": {
        "metric": "raw_context_clash_count",
        "stratum": "proxy_below_90",
        "cases": 2664,
        "complexes": 37,
        "joint_mean": 16.417417417417415,
        "unary_mean": 16.286411411411414,
        "effect_joint_minus_unary": 0.13100600600600598,
        "ci95": [
          0.0735735735735736,
          0.19031531531531534
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 2037751692,
        "case_delta_negative": 78,
        "case_delta_zero": 2413,
        "case_delta_positive": 173,
        "complex_deltas": {
          "7quh": 0.125,
          "7x2h": 0.013888888888888888,
          "7zqt": 0.16666666666666666,
          "8acf": 0.06944444444444445,
          "8b7h": 0.2916666666666667,
          "8cwk": -0.027777777777777776,
          "8dxu": 0.1388888888888889,
          "8ee1": 0.1388888888888889,
          "8jeo": 0.18055555555555555,
          "8qrg": 0.09722222222222222,
          "8rwb": 0.06944444444444445,
          "8sdg": 0.2638888888888889,
          "8sja": 0.1111111111111111,
          "8tfl": 0.013888888888888888,
          "8ts0": -0.06944444444444445,
          "8tuz": 0.1388888888888889,
          "8v5q": 0.4027777777777778,
          "8vvl": 0.5694444444444444,
          "8w84": 0.041666666666666664,
          "8w86": -0.013888888888888888,
          "8ykt": 0.6666666666666666,
          "8yxi": 0.1388888888888889,
          "9bdi": -0.013888888888888888,
          "9c1s": 0.027777777777777776,
          "9cmc": 0.19444444444444445,
          "9fm0": 0.06944444444444445,
          "9gvn": 0.16666666666666666,
          "9jd1": 0.4027777777777778,
          "9jno": 0.041666666666666664,
          "9lra": 0.05555555555555555,
          "9ml8": 0.3472222222222222,
          "9mnu": 0.05555555555555555,
          "9ncd": 0.08333333333333333,
          "9npi": -0.041666666666666664,
          "9o3d": 0.18055555555555555,
          "9pd2": 0.09722222222222222,
          "9y0a": -0.3472222222222222
        }
      },
      "raw_internal_clash_count": {
        "metric": "raw_internal_clash_count",
        "stratum": "proxy_below_90",
        "cases": 2664,
        "complexes": 37,
        "joint_mean": 7.481981981981981,
        "unary_mean": 10.15915915915916,
        "effect_joint_minus_unary": -2.6771771771771773,
        "ci95": [
          -3.1933277027027027,
          -2.1993149399399403
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 1508490283,
        "case_delta_negative": 680,
        "case_delta_zero": 1951,
        "case_delta_positive": 33,
        "complex_deltas": {
          "7quh": -1.5694444444444444,
          "7x2h": -0.5833333333333334,
          "7zqt": -3.888888888888889,
          "8acf": -6.833333333333333,
          "8b7h": -2.4305555555555554,
          "8cwk": -2.4027777777777777,
          "8dxu": -6.125,
          "8ee1": -0.9027777777777778,
          "8jeo": -3.6666666666666665,
          "8qrg": -1.0277777777777777,
          "8rwb": -0.9444444444444444,
          "8sdg": -2.2222222222222223,
          "8sja": -2.625,
          "8tfl": -2.7083333333333335,
          "8ts0": -4.875,
          "8tuz": -2.375,
          "8v5q": -2.888888888888889,
          "8vvl": -2.986111111111111,
          "8w84": -0.5694444444444444,
          "8w86": -1.7222222222222223,
          "8ykt": -3.4583333333333335,
          "8yxi": -3.013888888888889,
          "9bdi": -1.7638888888888888,
          "9c1s": -1.8055555555555556,
          "9cmc": -6.027777777777778,
          "9fm0": -1.625,
          "9gvn": -3.5694444444444446,
          "9jd1": -4.319444444444445,
          "9jno": -2.625,
          "9lra": -4.333333333333333,
          "9ml8": -2.5555555555555554,
          "9mnu": -3.0694444444444446,
          "9ncd": -3.361111111111111,
          "9npi": -1.0694444444444444,
          "9o3d": -0.5555555555555556,
          "9pd2": -0.75,
          "9y0a": -1.8055555555555556
        }
      },
      "raw_total_squared_overlap_a2": {
        "metric": "raw_total_squared_overlap_a2",
        "stratum": "proxy_below_90",
        "cases": 2664,
        "complexes": 37,
        "joint_mean": 23.869779529564497,
        "unary_mean": 28.13462441612617,
        "effect_joint_minus_unary": -4.264844886561676,
        "ci95": [
          -5.184446967263948,
          -3.43428174236322
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 1237681729,
        "case_delta_negative": 721,
        "case_delta_zero": 1856,
        "case_delta_positive": 87,
        "complex_deltas": {
          "7quh": -2.1154177645913648,
          "7x2h": -0.8222269083518341,
          "7zqt": -6.955933910219276,
          "8acf": -11.464333484342458,
          "8b7h": -3.80866433141614,
          "8cwk": -2.8330425987590306,
          "8dxu": -11.794606812806864,
          "8ee1": -1.3979387027655563,
          "8jeo": -4.870167863949392,
          "8qrg": -1.6308951334565076,
          "8rwb": -1.5796848329060618,
          "8sdg": -3.662037391899086,
          "8sja": -4.371273342462071,
          "8tfl": -3.696215706183,
          "8ts0": -6.270563126597221,
          "8tuz": -3.7038422415004066,
          "8v5q": -4.648473758572679,
          "8vvl": -4.618255079089279,
          "8w84": -0.8787231150785223,
          "8w86": -2.8219394657957246,
          "8ykt": -5.710687255485208,
          "8yxi": -4.0260278959275615,
          "9bdi": -2.6459248262996855,
          "9c1s": -2.5266266162181403,
          "9cmc": -10.10970678858691,
          "9fm0": -2.6273109655863593,
          "9gvn": -4.516029071288008,
          "9jd1": -8.729952075160345,
          "9jno": -3.5935917941096043,
          "9lra": -6.141578538507823,
          "9ml8": -4.494355987716517,
          "9mnu": -4.0479667711354494,
          "9ncd": -7.0516545210287696,
          "9npi": -2.5588079446573855,
          "9o3d": -0.6458788666947458,
          "9pd2": -0.9252028327160815,
          "9y0a": -3.5037224809209113
        }
      },
      "raw_context_squared_overlap_a2": {
        "metric": "raw_context_squared_overlap_a2",
        "stratum": "proxy_below_90",
        "cases": 2664,
        "complexes": 37,
        "joint_mean": 18.011422947789708,
        "unary_mean": 17.942217016941616,
        "effect_joint_minus_unary": 0.0692059308480887,
        "ci95": [
          0.015378674920986596,
          0.12585894530931688
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 1330780508,
        "case_delta_negative": 257,
        "case_delta_zero": 2050,
        "case_delta_positive": 357,
        "complex_deltas": {
          "7quh": 0.05138358987333624,
          "7x2h": 0.0010095663898444611,
          "7zqt": 0.07202458703679623,
          "8acf": -0.08181216131968225,
          "8b7h": 0.20878652043450757,
          "8cwk": -0.012952203399656685,
          "8dxu": 0.05674264616296148,
          "8ee1": 0.0705057580740834,
          "8jeo": 0.08006499421014969,
          "8qrg": 0.018666316114631286,
          "8rwb": 0.02348606712983603,
          "8sdg": 0.14104989904582793,
          "8sja": 0.030553156579448515,
          "8tfl": 0.011252750111874023,
          "8ts0": -0.014347823509760336,
          "8tuz": 0.028841812633008286,
          "8v5q": 0.3570965523183918,
          "8vvl": 0.30416065244452456,
          "8w84": 0.023386059513203158,
          "8w86": -0.007002684067373973,
          "8ykt": 0.6762778367465304,
          "8yxi": 0.059355667803307,
          "9bdi": 0.006522104748492217,
          "9c1s": 0.016557315045777465,
          "9cmc": 0.09197762144981828,
          "9fm0": 0.02295197297782836,
          "9gvn": 0.07642843654999375,
          "9jd1": 0.19614017368140027,
          "9jno": 0.009816344068060166,
          "9lra": 0.035029316793674777,
          "9ml8": 0.33697557751865576,
          "9mnu": 0.03466342946480663,
          "9ncd": 0.03368227926517095,
          "9npi": -0.01129123319417996,
          "9o3d": 0.09559544395150357,
          "9pd2": 0.03542248772495914,
          "9y0a": -0.518381388992468
        }
      },
      "raw_internal_squared_overlap_a2": {
        "metric": "raw_internal_squared_overlap_a2",
        "stratum": "proxy_below_90",
        "cases": 2664,
        "complexes": 37,
        "joint_mean": 5.858356581774787,
        "unary_mean": 10.19240739918455,
        "effect_joint_minus_unary": -4.3340508174097625,
        "ci95": [
          -5.260575337679486,
          -3.4873739599100824
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 3114947529,
        "case_delta_negative": 720,
        "case_delta_zero": 1883,
        "case_delta_positive": 61,
        "complex_deltas": {
          "7quh": -2.1668013544647007,
          "7x2h": -0.8232364747416789,
          "7zqt": -7.027958497256071,
          "8acf": -11.382521323022777,
          "8b7h": -4.017450851850647,
          "8cwk": -2.820090395359374,
          "8dxu": -11.851349458969827,
          "8ee1": -1.4684444608396396,
          "8jeo": -4.950232858159542,
          "8qrg": -1.6495614495711388,
          "8rwb": -1.6031709000358978,
          "8sdg": -3.803087290944914,
          "8sja": -4.401826499041518,
          "8tfl": -3.7074684562948743,
          "8ts0": -6.25621530308746,
          "8tuz": -3.732684054133416,
          "8v5q": -5.005570310891071,
          "8vvl": -4.922415731533804,
          "8w84": -0.9021091745917253,
          "8w86": -2.814936781728351,
          "8ykt": -6.386965092231737,
          "8yxi": -4.085383563730868,
          "9bdi": -2.6524469310481775,
          "9c1s": -2.5431839312639184,
          "9cmc": -10.201684410036727,
          "9fm0": -2.6502629385641883,
          "9gvn": -4.592457507838002,
          "9jd1": -8.926092248841744,
          "9jno": -3.603408138177664,
          "9lra": -6.176607855301496,
          "9ml8": -4.831331565235173,
          "9mnu": -4.082630200600256,
          "9ncd": -7.085336800293941,
          "9npi": -2.547516711463205,
          "9o3d": -0.7414743106462494,
          "9pd2": -0.9606253204410407,
          "9y0a": -2.985341091928443
        }
      },
      "sidechain_heavy_atoms": {
        "metric": "sidechain_heavy_atoms",
        "stratum": "proxy_below_90",
        "cases": 2664,
        "complexes": 37,
        "joint_mean": 28.97897897897898,
        "unary_mean": 29.605105105105107,
        "effect_joint_minus_unary": -0.6261261261261261,
        "ci95": [
          -0.7785379129129129,
          -0.4909816066066068
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 2032628503,
        "case_delta_negative": 406,
        "case_delta_zero": 2131,
        "case_delta_positive": 127,
        "complex_deltas": {
          "7quh": 0.0,
          "7x2h": -0.2638888888888889,
          "7zqt": -0.5277777777777778,
          "8acf": -1.7777777777777777,
          "8b7h": -0.5833333333333334,
          "8cwk": -0.6527777777777778,
          "8dxu": -1.6111111111111112,
          "8ee1": -0.16666666666666666,
          "8jeo": -0.6527777777777778,
          "8qrg": -0.06944444444444445,
          "8rwb": -0.125,
          "8sdg": -0.2222222222222222,
          "8sja": -0.6666666666666666,
          "8tfl": -0.7083333333333334,
          "8ts0": -1.75,
          "8tuz": -0.9166666666666666,
          "8v5q": -0.2638888888888889,
          "8vvl": -0.5138888888888888,
          "8w84": -0.16666666666666666,
          "8w86": -0.4166666666666667,
          "8ykt": -0.6527777777777778,
          "8yxi": -0.2777777777777778,
          "9bdi": -0.5,
          "9c1s": -0.8194444444444444,
          "9cmc": -1.0972222222222223,
          "9fm0": -0.4305555555555556,
          "9gvn": -0.8611111111111112,
          "9jd1": -0.9166666666666666,
          "9jno": -1.0833333333333333,
          "9lra": -1.2638888888888888,
          "9ml8": -0.2638888888888889,
          "9mnu": -1.0694444444444444,
          "9ncd": -0.4166666666666667,
          "9npi": -0.3472222222222222,
          "9o3d": -0.4444444444444444,
          "9pd2": -0.3055555555555556,
          "9y0a": -0.3611111111111111
        }
      },
      "cdr_heavy_atoms": {
        "metric": "cdr_heavy_atoms",
        "stratum": "proxy_below_90",
        "cases": 2664,
        "complexes": 37,
        "joint_mean": 65.3033033033033,
        "unary_mean": 65.92942942942942,
        "effect_joint_minus_unary": -0.6261261261261261,
        "ci95": [
          -0.772897897897898,
          -0.4883633633633634
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 3284841212,
        "case_delta_negative": 406,
        "case_delta_zero": 2131,
        "case_delta_positive": 127,
        "complex_deltas": {
          "7quh": 0.0,
          "7x2h": -0.2638888888888889,
          "7zqt": -0.5277777777777778,
          "8acf": -1.7777777777777777,
          "8b7h": -0.5833333333333334,
          "8cwk": -0.6527777777777778,
          "8dxu": -1.6111111111111112,
          "8ee1": -0.16666666666666666,
          "8jeo": -0.6527777777777778,
          "8qrg": -0.06944444444444445,
          "8rwb": -0.125,
          "8sdg": -0.2222222222222222,
          "8sja": -0.6666666666666666,
          "8tfl": -0.7083333333333334,
          "8ts0": -1.75,
          "8tuz": -0.9166666666666666,
          "8v5q": -0.2638888888888889,
          "8vvl": -0.5138888888888888,
          "8w84": -0.16666666666666666,
          "8w86": -0.4166666666666667,
          "8ykt": -0.6527777777777778,
          "8yxi": -0.2777777777777778,
          "9bdi": -0.5,
          "9c1s": -0.8194444444444444,
          "9cmc": -1.0972222222222223,
          "9fm0": -0.4305555555555556,
          "9gvn": -0.8611111111111112,
          "9jd1": -0.9166666666666666,
          "9jno": -1.0833333333333333,
          "9lra": -1.2638888888888888,
          "9ml8": -0.2638888888888889,
          "9mnu": -1.0694444444444444,
          "9ncd": -0.4166666666666667,
          "9npi": -0.3472222222222222,
          "9o3d": -0.4444444444444444,
          "9pd2": -0.3055555555555556,
          "9y0a": -0.3611111111111111
        }
      },
      "base_composite_energy": {
        "metric": "base_composite_energy",
        "stratum": "proxy_below_90",
        "cases": 2664,
        "complexes": 37,
        "joint_mean": 18.55285796529204,
        "unary_mean": 18.497584700459832,
        "effect_joint_minus_unary": 0.05527326483220956,
        "ci95": [
          0.04278126170340678,
          0.068943161081044
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 1766903223,
        "case_delta_negative": 178,
        "case_delta_zero": 2115,
        "case_delta_positive": 371,
        "complex_deltas": {
          "7quh": 0.05234827753133161,
          "7x2h": 0.0032714458549253735,
          "7zqt": 0.05075824828073867,
          "8acf": 0.1457504256870802,
          "8b7h": 0.055183591980981744,
          "8cwk": 0.09204269021455261,
          "8dxu": 0.06714319954811256,
          "8ee1": -0.016135145207157864,
          "8jeo": 0.06781939029933974,
          "8qrg": 0.02916369505797816,
          "8rwb": 0.021374338599183165,
          "8sdg": 0.026874373699053815,
          "8sja": 0.08753198010766178,
          "8tfl": 0.05417690995078769,
          "8ts0": 0.1812036465731104,
          "8tuz": 0.02528828613089873,
          "8v5q": 0.041710809406755214,
          "8vvl": 0.09291613521107234,
          "8w84": 0.02540957522542437,
          "8w86": 0.023631652417732314,
          "8ykt": 0.09873970442132249,
          "8yxi": 0.02028687448244584,
          "9bdi": 0.00518531053640952,
          "9c1s": 0.05864107802996816,
          "9cmc": 0.1062339306983789,
          "9fm0": 0.08100950406381635,
          "9gvn": 0.06577390947131447,
          "9jd1": 0.033542515278961904,
          "9jno": 0.07289727470915427,
          "9lra": 0.10725152149379485,
          "9ml8": 0.0076945959434757925,
          "9mnu": 0.0718209017338041,
          "9ncd": 0.08425676113682488,
          "9npi": 0.013483456966454414,
          "9o3d": 0.0276756668548442,
          "9pd2": 0.03378401531452026,
          "9y0a": 0.029370251086700685
        }
      },
      "full_candidate_energy": {
        "metric": "full_candidate_energy",
        "stratum": "proxy_below_90",
        "cases": 2664,
        "complexes": 37,
        "joint_mean": 70.7628413738016,
        "unary_mean": 96.69790554329434,
        "effect_joint_minus_unary": -25.93506416949277,
        "ci95": [
          -30.696581650603836,
          -21.414634997484594
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 3362783953,
        "case_delta_negative": 838,
        "case_delta_zero": 1824,
        "case_delta_positive": 2,
        "complex_deltas": {
          "7quh": -14.205794909811289,
          "7x2h": -7.753917965743566,
          "7zqt": -37.8871245162012,
          "8acf": -60.831674897177244,
          "8b7h": -26.618153209680756,
          "8cwk": -21.594544332299137,
          "8dxu": -58.1353963233069,
          "8ee1": -10.520529225606206,
          "8jeo": -36.36042875885133,
          "8qrg": -13.661258942033804,
          "8rwb": -12.411639332657927,
          "8sdg": -22.057614740149013,
          "8sja": -28.972933210764268,
          "8tfl": -22.938181291239843,
          "8ts0": -39.89245667291594,
          "8tuz": -21.643473541306815,
          "8v5q": -30.170351897576047,
          "8vvl": -24.817580938325577,
          "8w84": -5.933312813035705,
          "8w86": -19.306636920123356,
          "8ykt": -31.44788078800859,
          "8yxi": -23.410157661517264,
          "9bdi": -16.503935281418954,
          "9c1s": -16.068738124897532,
          "9cmc": -57.98713248551181,
          "9fm0": -16.00309333574633,
          "9gvn": -31.830878627446182,
          "9jd1": -51.34224019257249,
          "9jno": -21.846772920706467,
          "9lra": -38.78554486767693,
          "9ml8": -30.365053152099602,
          "9mnu": -30.884428495392942,
          "9ncd": -35.1848124172416,
          "9npi": -11.6117979641441,
          "9o3d": -5.831308201891006,
          "9pd2": -8.627829230309263,
          "9y0a": -16.152766085845403
        }
      },
      "base_composite_energy_per_residue": {
        "metric": "base_composite_energy_per_residue",
        "stratum": "proxy_below_90",
        "cases": 2664,
        "complexes": 37,
        "joint_mean": 1.9941193952815661,
        "unary_mean": 1.9877934274234184,
        "effect_joint_minus_unary": 0.006325967858147759,
        "ci95": [
          0.004745282864719351,
          0.00799053816560334
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 4159048285,
        "case_delta_negative": 178,
        "case_delta_zero": 2115,
        "case_delta_positive": 371,
        "complex_deltas": {
          "7quh": 0.0053934412418178606,
          "7x2h": 0.0002450637692553776,
          "7zqt": 0.005915711951813766,
          "8acf": 0.018772378748880478,
          "8b7h": 0.005430196253196508,
          "8cwk": 0.011120769058285566,
          "8dxu": 0.007656477858373373,
          "8ee1": -0.0017129850902369754,
          "8jeo": 0.0051740227324448,
          "8qrg": 0.0031762271653521185,
          "8rwb": 0.0023126888268341916,
          "8sdg": 0.0023143692284178724,
          "8sja": 0.011098000062912759,
          "8tfl": 0.007344484242755396,
          "8ts0": 0.022614245434476002,
          "8tuz": 0.0025465405048934863,
          "8v5q": 0.004321683698297326,
          "8vvl": 0.011549414505261611,
          "8w84": 0.0023064869080065306,
          "8w86": 0.0028630186978121828,
          "8ykt": 0.012042248414718234,
          "8yxi": 0.003156550596995116,
          "9bdi": 5.164430948465896e-05,
          "9c1s": 0.00678848164197658,
          "9cmc": 0.011488055696308393,
          "9fm0": 0.008550195910455301,
          "9gvn": 0.005316861311701193,
          "9jd1": 0.004654852456077481,
          "9jno": 0.008636467345992181,
          "9lra": 0.013328682688292527,
          "9ml8": -0.0003433619586972963,
          "9mnu": 0.004857093005026212,
          "9ncd": 0.011144705773756067,
          "9npi": 0.0011972292062518955,
          "9o3d": 0.0041230023491266275,
          "9pd2": 0.004520796490046497,
          "9y0a": 0.00410506971510514
        }
      },
      "changed_rate_vs_generator": {
        "metric": "changed_rate_vs_generator",
        "stratum": "proxy_below_90",
        "cases": 2664,
        "complexes": 37,
        "joint_mean": 0.30289500320137575,
        "unary_mean": 0.29555492686620133,
        "effect_joint_minus_unary": 0.007340076335174375,
        "ci95": [
          0.004929856689201049,
          0.009756847469776389
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 1799314714,
        "case_delta_negative": 81,
        "case_delta_zero": 2319,
        "case_delta_positive": 264,
        "complex_deltas": {
          "7quh": -0.00023148148148148106,
          "7x2h": 0.0001942501942501954,
          "7zqt": 0.006333172999839667,
          "8acf": 0.027094356261022925,
          "8b7h": 0.007883014316837847,
          "8cwk": 0.017351090267756934,
          "8dxu": 0.008086820586820583,
          "8ee1": 0.00044091710758377347,
          "8jeo": 0.006263616557734206,
          "8qrg": 0.008134920634920634,
          "8rwb": 0.004607583774250438,
          "8sdg": 0.007660742035742036,
          "8sja": 0.009479717813051146,
          "8tfl": 0.0057870370370370385,
          "8ts0": 0.02525869192535859,
          "8tuz": 0.011740574240574238,
          "8v5q": -0.009670075295075294,
          "8vvl": 0.003306878306878303,
          "8w84": 0.00637140637140637,
          "8w86": 0.006020021645021644,
          "8ykt": 0.0064352314352314356,
          "8yxi": 0.007275132275132277,
          "9bdi": 0.006024531024531024,
          "9c1s": 0.007475048100048102,
          "9cmc": -0.00552524250440917,
          "9fm0": 0.010351531184864517,
          "9gvn": 0.008410670665572627,
          "9jd1": 0.004628781712115046,
          "9jno": 0.0074502023031434795,
          "9lra": 0.016534391534391533,
          "9ml8": -0.00980701624083977,
          "9mnu": 0.01728670634920635,
          "9ncd": 0.014109347442680775,
          "9npi": 0.005704018204018204,
          "9o3d": 0.008928571428571432,
          "9pd2": 0.006824194324194322,
          "9y0a": 0.007363469863469864
        }
      },
      "native_edit_rate": {
        "metric": "native_edit_rate",
        "stratum": "proxy_below_90",
        "cases": 2664,
        "complexes": 37,
        "joint_mean": 0.579802138411207,
        "unary_mean": 0.5767614298557926,
        "effect_joint_minus_unary": 0.003040708555414438,
        "ci95": [
          0.0014270537976113964,
          0.004734084524219327
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 1035074970,
        "case_delta_negative": 99,
        "case_delta_zero": 2393,
        "case_delta_positive": 172,
        "complex_deltas": {
          "7quh": -0.0007936507936507908,
          "7x2h": 0.00233100233100233,
          "7zqt": -0.0011022927689594364,
          "8acf": 0.0031746031746031703,
          "8b7h": 0.0024363912231559295,
          "8cwk": 0.001262626262626263,
          "8dxu": 0.0028721278721278703,
          "8ee1": 0.002028218694885362,
          "8jeo": -0.003858024691358025,
          "8qrg": 0.0027777777777777788,
          "8rwb": 0.00473985890652557,
          "8sdg": 0.0018575174825174842,
          "8sja": 0.009043811127144459,
          "8tfl": -0.003472222222222222,
          "8ts0": 0.007215007215007212,
          "8tuz": 0.004162504162504162,
          "8v5q": -0.006186406186406186,
          "8vvl": 0.007936507936507936,
          "8w84": 0.003914141414141416,
          "8w86": 0.008019179894179893,
          "8ykt": 0.01304898804898805,
          "8yxi": 0.0013127304793971496,
          "9bdi": 0.008423520923520923,
          "9c1s": 0.00954184704184704,
          "9cmc": 0.004643408289241623,
          "9fm0": 0.011283469616802953,
          "9gvn": 0.004226673834516974,
          "9jd1": 0.001036155202821872,
          "9jno": -0.0007262164124909212,
          "9lra": 0.015487213403880071,
          "9ml8": -0.005152629233511586,
          "9mnu": -0.0009837962962962975,
          "9ncd": 0.0059523809523809555,
          "9npi": -0.0012626262626262647,
          "9o3d": 0.003577441077441077,
          "9pd2": 0.002314814814814816,
          "9y0a": -0.00857583774250441
        }
      },
      "glycine_count": {
        "metric": "glycine_count",
        "stratum": "proxy_below_90",
        "cases": 2664,
        "complexes": 37,
        "joint_mean": 1.6430180180180178,
        "unary_mean": 1.6167417417417418,
        "effect_joint_minus_unary": 0.026276276276276277,
        "ci95": [
          0.013138138138138137,
          0.03978978978978979
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 138055079,
        "case_delta_negative": 69,
        "case_delta_zero": 2455,
        "case_delta_positive": 140,
        "complex_deltas": {
          "7quh": -0.06944444444444445,
          "7x2h": 0.027777777777777776,
          "7zqt": 0.013888888888888888,
          "8acf": 0.1388888888888889,
          "8b7h": 0.013888888888888888,
          "8cwk": 0.0,
          "8dxu": 0.041666666666666664,
          "8ee1": 0.027777777777777776,
          "8jeo": -0.027777777777777776,
          "8qrg": 0.013888888888888888,
          "8rwb": 0.0,
          "8sdg": 0.013888888888888888,
          "8sja": 0.041666666666666664,
          "8tfl": 0.013888888888888888,
          "8ts0": 0.08333333333333333,
          "8tuz": 0.05555555555555555,
          "8v5q": -0.05555555555555555,
          "8vvl": 0.0,
          "8w84": 0.0,
          "8w86": 0.041666666666666664,
          "8ykt": 0.0,
          "8yxi": 0.0,
          "9bdi": 0.027777777777777776,
          "9c1s": 0.041666666666666664,
          "9cmc": 0.05555555555555555,
          "9fm0": 0.0,
          "9gvn": 0.027777777777777776,
          "9jd1": 0.05555555555555555,
          "9jno": 0.041666666666666664,
          "9lra": 0.1111111111111111,
          "9ml8": 0.041666666666666664,
          "9mnu": 0.06944444444444445,
          "9ncd": -0.027777777777777776,
          "9npi": 0.041666666666666664,
          "9o3d": 0.08333333333333333,
          "9pd2": 0.05555555555555555,
          "9y0a": -0.027777777777777776
        }
      },
      "aa_hamming_rate": {
        "metric": "aa_hamming_rate",
        "stratum": "proxy_below_90",
        "cases": 2664,
        "complexes": 37,
        "joint_mean": 0.029235301508585818,
        "unary_mean": 0.0,
        "effect_joint_minus_unary": 0.029235301508585818,
        "ci95": [
          0.025358771721363627,
          0.03334542067461798
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 1253189561,
        "case_delta_negative": 0,
        "case_delta_zero": 2115,
        "case_delta_positive": 549,
        "complex_deltas": {
          "7quh": 0.021252204585537917,
          "7x2h": 0.005536130536130537,
          "7zqt": 0.011664261664261663,
          "8acf": 0.06410934744268076,
          "8b7h": 0.029059679427326488,
          "8cwk": 0.025563171396504727,
          "8dxu": 0.04592629592629592,
          "8ee1": 0.017680776014109348,
          "8jeo": 0.030125012968150226,
          "8qrg": 0.0181657848324515,
          "8rwb": 0.017085537918871255,
          "8sdg": 0.013973873348873352,
          "8sja": 0.025568181818181816,
          "8tfl": 0.03463955026455026,
          "8ts0": 0.04515931599264932,
          "8tuz": 0.032007344507344514,
          "8v5q": 0.04833384208384209,
          "8vvl": 0.03705908289241623,
          "8w84": 0.009149184149184149,
          "8w86": 0.022223725348725347,
          "8ykt": 0.03450993450993451,
          "8yxi": 0.032116802950136275,
          "9bdi": 0.021018217893217894,
          "9c1s": 0.030397226230559564,
          "9cmc": 0.043816137566137565,
          "9fm0": 0.026209515792849122,
          "9gvn": 0.03565793320695281,
          "9jd1": 0.027246133496133494,
          "9jno": 0.03889796659404502,
          "9lra": 0.05087081128747795,
          "9ml8": 0.03957466825113884,
          "9mnu": 0.033721891534391535,
          "9ncd": 0.026895943562610228,
          "9npi": 0.018234543234543234,
          "9o3d": 0.01608345358345358,
          "9pd2": 0.031956469456469454,
          "9y0a": 0.020216203549536883
        }
      }
    },
    "proxy_at_least_90": {
      "normalized_overlap_a2_per_atom": {
        "metric": "normalized_overlap_a2_per_atom",
        "stratum": "proxy_at_least_90",
        "cases": 936,
        "complexes": 13,
        "joint_mean": 0.24463233407659193,
        "unary_mean": 0.33046996030832215,
        "effect_joint_minus_unary": -0.08583762623173019,
        "ci95": [
          -0.10977428449786168,
          -0.06322466868966421
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 2163010226,
        "case_delta_negative": 320,
        "case_delta_zero": 592,
        "case_delta_positive": 24,
        "complex_deltas": {
          "7txw": -0.1232158612297096,
          "7ul0": -0.07272418648415618,
          "7wn2": -0.03997867716720714,
          "7ycn": -0.018878746009610033,
          "8bse": -0.051589122930817084,
          "8cwi": -0.10226365547950765,
          "8eoo": -0.10475347583312031,
          "8hn6": -0.07140182500443601,
          "8u08": -0.03509233474837979,
          "8z3a": -0.08433144473637157,
          "9dq4": -0.0981825202673174,
          "9hi4": -0.13198777916296295,
          "9sg2": -0.18148951195889657
        }
      },
      "clashscore_per_1000": {
        "metric": "clashscore_per_1000",
        "stratum": "proxy_at_least_90",
        "cases": 936,
        "complexes": 13,
        "joint_mean": 265.6468440062312,
        "unary_mean": 314.35975795183964,
        "effect_joint_minus_unary": -48.71291394560843,
        "ci95": [
          -60.672927289146855,
          -36.82046650245794
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 318088400,
        "case_delta_negative": 309,
        "case_delta_zero": 605,
        "case_delta_positive": 22,
        "complex_deltas": {
          "7txw": -72.29351718493052,
          "7ul0": -43.91114333662189,
          "7wn2": -26.284530393399432,
          "7ycn": -14.853962477750262,
          "8bse": -34.175602446721236,
          "8cwi": -59.07583090135414,
          "8eoo": -65.14455953089397,
          "8hn6": -37.616276265861195,
          "8u08": -18.45945610432296,
          "8z3a": -51.95293952686862,
          "9dq4": -49.91060720035111,
          "9hi4": -64.57488853533843,
          "9sg2": -95.01456738849568
        }
      },
      "max_overlap_a": {
        "metric": "max_overlap_a",
        "stratum": "proxy_at_least_90",
        "cases": 936,
        "complexes": 13,
        "joint_mean": 1.1974108496714675,
        "unary_mean": 1.4150619064130319,
        "effect_joint_minus_unary": -0.21765105674156465,
        "ci95": [
          -0.29118545607817753,
          -0.14786158293417098
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 3166322243,
        "case_delta_negative": 232,
        "case_delta_zero": 698,
        "case_delta_positive": 6,
        "complex_deltas": {
          "7txw": -0.3570463389413637,
          "7ul0": -0.31393813073127,
          "7wn2": -0.10244924794882647,
          "7ycn": -0.07840920855696826,
          "8bse": -0.09339800876123526,
          "8cwi": -0.324612822215348,
          "8eoo": -0.2275165321138647,
          "8hn6": -0.07037125139334406,
          "8u08": -0.08023913705984279,
          "8z3a": -0.15340489995257428,
          "9dq4": -0.18499280354919492,
          "9hi4": -0.37376143408738943,
          "9sg2": -0.4693239223291184
        }
      },
      "min_distance_a": {
        "metric": "min_distance_a",
        "stratum": "proxy_at_least_90",
        "cases": 936,
        "complexes": 13,
        "joint_mean": 1.9741443335909403,
        "unary_mean": 1.7871344217605494,
        "effect_joint_minus_unary": 0.18700991183039065,
        "ci95": [
          0.12516549329369203,
          0.2520348379728208
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 240885954,
        "case_delta_negative": 7,
        "case_delta_zero": 714,
        "case_delta_positive": 215,
        "complex_deltas": {
          "7txw": 0.3139849227779552,
          "7ul0": 0.285708652990849,
          "7wn2": 0.07905819907726669,
          "7ycn": 0.0620369927378699,
          "8bse": 0.0730769038311129,
          "8cwi": 0.2587110449156051,
          "8eoo": 0.20113770744398143,
          "8hn6": 0.06495435045427761,
          "8u08": 0.06448431394914242,
          "8z3a": 0.12972666071491945,
          "9dq4": 0.15277221317595713,
          "9hi4": 0.3118279413933659,
          "9sg2": 0.43364895033277545
        }
      },
      "raw_total_clash_count": {
        "metric": "raw_total_clash_count",
        "stratum": "proxy_at_least_90",
        "cases": 936,
        "complexes": 13,
        "joint_mean": 21.63034188034188,
        "unary_mean": 25.2991452991453,
        "effect_joint_minus_unary": -3.6688034188034186,
        "ci95": [
          -4.774572649572649,
          -2.6815972222222224
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 2683668339,
        "case_delta_negative": 287,
        "case_delta_zero": 636,
        "case_delta_positive": 13,
        "complex_deltas": {
          "7txw": -8.055555555555555,
          "7ul0": -2.8333333333333335,
          "7wn2": -1.9305555555555556,
          "7ycn": -1.0,
          "8bse": -2.3333333333333335,
          "8cwi": -3.7916666666666665,
          "8eoo": -3.9027777777777777,
          "8hn6": -2.8055555555555554,
          "8u08": -1.7638888888888888,
          "8z3a": -3.9444444444444446,
          "9dq4": -3.375,
          "9hi4": -5.041666666666667,
          "9sg2": -6.916666666666667
        }
      },
      "raw_context_clash_count": {
        "metric": "raw_context_clash_count",
        "stratum": "proxy_at_least_90",
        "cases": 936,
        "complexes": 13,
        "joint_mean": 15.106837606837606,
        "unary_mean": 14.98076923076923,
        "effect_joint_minus_unary": 0.12606837606837606,
        "ci95": [
          0.0641025641025641,
          0.19337606837606838
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 3251385934,
        "case_delta_negative": 22,
        "case_delta_zero": 834,
        "case_delta_positive": 80,
        "complex_deltas": {
          "7txw": 0.013888888888888888,
          "7ul0": 0.18055555555555555,
          "7wn2": 0.3611111111111111,
          "7ycn": 0.0,
          "8bse": 0.013888888888888888,
          "8cwi": 0.18055555555555555,
          "8eoo": 0.041666666666666664,
          "8hn6": 0.041666666666666664,
          "8u08": 0.013888888888888888,
          "8z3a": 0.05555555555555555,
          "9dq4": 0.20833333333333334,
          "9hi4": 0.2638888888888889,
          "9sg2": 0.2638888888888889
        }
      },
      "raw_internal_clash_count": {
        "metric": "raw_internal_clash_count",
        "stratum": "proxy_at_least_90",
        "cases": 936,
        "complexes": 13,
        "joint_mean": 6.523504273504273,
        "unary_mean": 10.318376068376068,
        "effect_joint_minus_unary": -3.794871794871795,
        "ci95": [
          -4.91028311965812,
          -2.7980235042735044
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 4076641169,
        "case_delta_negative": 285,
        "case_delta_zero": 640,
        "case_delta_positive": 11,
        "complex_deltas": {
          "7txw": -8.069444444444445,
          "7ul0": -3.013888888888889,
          "7wn2": -2.2916666666666665,
          "7ycn": -1.0,
          "8bse": -2.3472222222222223,
          "8cwi": -3.9722222222222223,
          "8eoo": -3.9444444444444446,
          "8hn6": -2.8472222222222223,
          "8u08": -1.7777777777777777,
          "8z3a": -4.0,
          "9dq4": -3.5833333333333335,
          "9hi4": -5.305555555555555,
          "9sg2": -7.180555555555555
        }
      },
      "raw_total_squared_overlap_a2": {
        "metric": "raw_total_squared_overlap_a2",
        "stratum": "proxy_at_least_90",
        "cases": 936,
        "complexes": 13,
        "joint_mean": 21.64132634520729,
        "unary_mean": 28.023881601597573,
        "effect_joint_minus_unary": -6.382555256390284,
        "ci95": [
          -8.53394347895965,
          -4.478102392436624
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 2038753610,
        "case_delta_negative": 304,
        "case_delta_zero": 602,
        "case_delta_positive": 30,
        "complex_deltas": {
          "7txw": -14.522480360954043,
          "7ul0": -4.609177886961218,
          "7wn2": -2.990626233371262,
          "7ycn": -1.2820109494053429,
          "8bse": -3.3288204366379435,
          "8cwi": -6.384787482530345,
          "8eoo": -5.944684608049282,
          "8hn6": -5.096632782937373,
          "8u08": -3.235187752452464,
          "8z3a": -6.377582216414141,
          "9dq4": -6.349065769583047,
          "9hi4": -9.972556782143236,
          "9sg2": -12.879605071633993
        }
      },
      "raw_context_squared_overlap_a2": {
        "metric": "raw_context_squared_overlap_a2",
        "stratum": "proxy_at_least_90",
        "cases": 936,
        "complexes": 13,
        "joint_mean": 16.48842858647857,
        "unary_mean": 16.42861602225402,
        "effect_joint_minus_unary": 0.05981256422455096,
        "ci95": [
          0.027297939378102758,
          0.10270343110266217
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 4109112503,
        "case_delta_negative": 92,
        "case_delta_zero": 681,
        "case_delta_positive": 163,
        "complex_deltas": {
          "7txw": 6.242069315230383e-05,
          "7ul0": 0.05776840142388558,
          "7wn2": 0.26786526492401763,
          "7ycn": 0.011874455907896929,
          "8bse": -0.006623335041920429,
          "8cwi": 0.07865455021894123,
          "8eoo": 0.012687101291598283,
          "8hn6": 0.016382115820270368,
          "8u08": 0.01539392512444443,
          "8z3a": 0.03377735881805967,
          "9dq4": 0.08869146554149004,
          "9hi4": 0.10825844598258577,
          "9sg2": 0.09277116421474076
        }
      },
      "raw_internal_squared_overlap_a2": {
        "metric": "raw_internal_squared_overlap_a2",
        "stratum": "proxy_at_least_90",
        "cases": 936,
        "complexes": 13,
        "joint_mean": 5.152897758728719,
        "unary_mean": 11.595265579343558,
        "effect_joint_minus_unary": -6.442367820614835,
        "ci95": [
          -8.625105970434523,
          -4.5465417618400705
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 2016278351,
        "case_delta_negative": 304,
        "case_delta_zero": 609,
        "case_delta_positive": 23,
        "complex_deltas": {
          "7txw": -14.522542781647196,
          "7ul0": -4.666946288385104,
          "7wn2": -3.2584914982952795,
          "7ycn": -1.29388540531324,
          "8bse": -3.322197101596023,
          "8cwi": -6.463442032749286,
          "8eoo": -5.95737170934088,
          "8hn6": -5.113014898757644,
          "8u08": -3.2505816775769087,
          "8z3a": -6.411359575232201,
          "9dq4": -6.437757235124536,
          "9hi4": -10.080815228125822,
          "9sg2": -12.972376235848733
        }
      },
      "sidechain_heavy_atoms": {
        "metric": "sidechain_heavy_atoms",
        "stratum": "proxy_at_least_90",
        "cases": 936,
        "complexes": 13,
        "joint_mean": 28.63247863247863,
        "unary_mean": 29.384615384615383,
        "effect_joint_minus_unary": -0.7521367521367522,
        "ci95": [
          -0.9754273504273504,
          -0.5448717948717949
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 3456650623,
        "case_delta_negative": 157,
        "case_delta_zero": 725,
        "case_delta_positive": 54,
        "complex_deltas": {
          "7txw": -1.6527777777777777,
          "7ul0": -0.9722222222222222,
          "7wn2": -0.375,
          "7ycn": -0.375,
          "8bse": -0.8611111111111112,
          "8cwi": -0.3472222222222222,
          "8eoo": -1.0416666666666667,
          "8hn6": -0.6944444444444444,
          "8u08": -0.06944444444444445,
          "8z3a": -0.9444444444444444,
          "9dq4": -0.5694444444444444,
          "9hi4": -0.8888888888888888,
          "9sg2": -0.9861111111111112
        }
      },
      "cdr_heavy_atoms": {
        "metric": "cdr_heavy_atoms",
        "stratum": "proxy_at_least_90",
        "cases": 936,
        "complexes": 13,
        "joint_mean": 64.11965811965811,
        "unary_mean": 64.87179487179488,
        "effect_joint_minus_unary": -0.7521367521367522,
        "ci95": [
          -0.9754273504273503,
          -0.5438034188034189
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 2611953628,
        "case_delta_negative": 157,
        "case_delta_zero": 725,
        "case_delta_positive": 54,
        "complex_deltas": {
          "7txw": -1.6527777777777777,
          "7ul0": -0.9722222222222222,
          "7wn2": -0.375,
          "7ycn": -0.375,
          "8bse": -0.8611111111111112,
          "8cwi": -0.3472222222222222,
          "8eoo": -1.0416666666666667,
          "8hn6": -0.6944444444444444,
          "8u08": -0.06944444444444445,
          "8z3a": -0.9444444444444444,
          "9dq4": -0.5694444444444444,
          "9hi4": -0.8888888888888888,
          "9sg2": -0.9861111111111112
        }
      },
      "base_composite_energy": {
        "metric": "base_composite_energy",
        "stratum": "proxy_at_least_90",
        "cases": 936,
        "complexes": 13,
        "joint_mean": 17.863238639630353,
        "unary_mean": 17.81385731192968,
        "effect_joint_minus_unary": 0.049381327700669976,
        "ci95": [
          0.03683889148979541,
          0.06262237076695126
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 1876979438,
        "case_delta_negative": 79,
        "case_delta_zero": 723,
        "case_delta_positive": 134,
        "complex_deltas": {
          "7txw": 0.06921764952888676,
          "7ul0": 0.05301098928704853,
          "7wn2": 0.0341035978459519,
          "7ycn": 0.017987059357808817,
          "8bse": 0.04599127023518654,
          "8cwi": 0.04202270800055209,
          "8eoo": 0.07522957544688971,
          "8hn6": 0.03225747109749576,
          "8u08": 0.0182209130469536,
          "8z3a": 0.02312169345844015,
          "9dq4": 0.0565199273690789,
          "9hi4": 0.07654143668637246,
          "9sg2": 0.09773296874804453
        }
      },
      "full_candidate_energy": {
        "metric": "full_candidate_energy",
        "stratum": "proxy_at_least_90",
        "cases": 936,
        "complexes": 13,
        "joint_mean": 64.054241045028,
        "unary_mean": 101.60727672001839,
        "effect_joint_minus_unary": -37.553035674990376,
        "ci95": [
          -48.96128254533031,
          -27.329170685626817
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 2054183456,
        "case_delta_negative": 343,
        "case_delta_zero": 592,
        "case_delta_positive": 1,
        "complex_deltas": {
          "7txw": -76.86140017149566,
          "7ul0": -30.176862914088474,
          "7wn2": -19.723710549606817,
          "7ycn": -9.065709430991385,
          "8bse": -22.393402173328575,
          "8cwi": -41.21889745554485,
          "8eoo": -30.54996000366518,
          "8hn6": -26.544180510158736,
          "8u08": -20.91627945518178,
          "8z3a": -40.40449580755984,
          "9dq4": -41.506853447949894,
          "9hi4": -52.31331117637907,
          "9sg2": -76.51440067892464
        }
      },
      "base_composite_energy_per_residue": {
        "metric": "base_composite_energy_per_residue",
        "stratum": "proxy_at_least_90",
        "cases": 936,
        "complexes": 13,
        "joint_mean": 1.978151274013669,
        "unary_mean": 1.9726903756327032,
        "effect_joint_minus_unary": 0.005460898380965742,
        "ci95": [
          0.003959695096115581,
          0.006941366370957809
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 1195791216,
        "case_delta_negative": 79,
        "case_delta_zero": 723,
        "case_delta_positive": 134,
        "complex_deltas": {
          "7txw": 0.005087953475915825,
          "7ul0": 0.006572793548827015,
          "7wn2": 0.0037074510201454505,
          "7ycn": 0.0016088615754097245,
          "8bse": 0.0061982657558860505,
          "8cwi": 0.005962799922065548,
          "8eoo": 0.009671065799871632,
          "8hn6": 0.003531228666137044,
          "8u08": 0.0010472323272864353,
          "8z3a": 0.0028081820504290236,
          "9dq4": 0.0063010960206583665,
          "9hi4": 0.008464973818958903,
          "9sg2": 0.010029774970963634
        }
      },
      "changed_rate_vs_generator": {
        "metric": "changed_rate_vs_generator",
        "stratum": "proxy_at_least_90",
        "cases": 936,
        "complexes": 13,
        "joint_mean": 0.2997575459915203,
        "unary_mean": 0.29625406792874737,
        "effect_joint_minus_unary": 0.0035034780627729353,
        "ci95": [
          0.0006920895091968823,
          0.006626595041058181
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 3092626009,
        "case_delta_negative": 52,
        "case_delta_zero": 793,
        "case_delta_positive": 91,
        "complex_deltas": {
          "7txw": 0.00749559082892416,
          "7ul0": 0.0023809523809523825,
          "7wn2": -0.002289377289377292,
          "7ycn": -0.001068376068376066,
          "8bse": 0.004128587461920794,
          "8cwi": 0.011503928170594837,
          "8eoo": 0.01558641975308642,
          "8hn6": 0.0033670033670033673,
          "8u08": 0.0020833333333333346,
          "8z3a": 0.0025252525252525276,
          "9dq4": -0.0012676366843033472,
          "9hi4": -0.005081569664902995,
          "9sg2": 0.006181106701940034
        }
      },
      "native_edit_rate": {
        "metric": "native_edit_rate",
        "stratum": "proxy_at_least_90",
        "cases": 936,
        "complexes": 13,
        "joint_mean": 0.5578666066246194,
        "unary_mean": 0.5550150407522202,
        "effect_joint_minus_unary": 0.0028515658723992066,
        "ci95": [
          -0.00033947022528753117,
          0.0061337236777941895
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 1610125377,
        "case_delta_negative": 46,
        "case_delta_zero": 820,
        "case_delta_positive": 70,
        "complex_deltas": {
          "7txw": 0.007109788359788359,
          "7ul0": -0.0017857142857142809,
          "7wn2": -3.391670058336944e-05,
          "7ycn": 0.011562203228869895,
          "8bse": 0.0036275452942119615,
          "8cwi": -0.003156565656565659,
          "8eoo": 0.014199226699226698,
          "8hn6": 0.007435465768799104,
          "8u08": 0.0009259259259259257,
          "8z3a": -0.0012566137566137568,
          "9dq4": -0.0004960317460317473,
          "9hi4": 0.006183862433862434,
          "9sg2": -0.007244819223985887
        }
      },
      "glycine_count": {
        "metric": "glycine_count",
        "stratum": "proxy_at_least_90",
        "cases": 936,
        "complexes": 13,
        "joint_mean": 1.650641025641026,
        "unary_mean": 1.6196581196581195,
        "effect_joint_minus_unary": 0.030982905982905987,
        "ci95": [
          0.003205128205128206,
          0.0576923076923077
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 2969819578,
        "case_delta_negative": 24,
        "case_delta_zero": 860,
        "case_delta_positive": 52,
        "complex_deltas": {
          "7txw": 0.06944444444444445,
          "7ul0": 0.09722222222222222,
          "7wn2": -0.013888888888888888,
          "7ycn": 0.013888888888888888,
          "8bse": 0.09722222222222222,
          "8cwi": -0.027777777777777776,
          "8eoo": -0.041666666666666664,
          "8hn6": 0.06944444444444445,
          "8u08": -0.041666666666666664,
          "8z3a": 0.06944444444444445,
          "9dq4": 0.041666666666666664,
          "9hi4": -0.013888888888888888,
          "9sg2": 0.08333333333333333
        }
      },
      "aa_hamming_rate": {
        "metric": "aa_hamming_rate",
        "stratum": "proxy_at_least_90",
        "cases": 936,
        "complexes": 13,
        "joint_mean": 0.03316461850115696,
        "unary_mean": 0.0,
        "effect_joint_minus_unary": 0.03316461850115696,
        "ci95": [
          0.02696895934075421,
          0.03938741932331675
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 851595354,
        "case_delta_negative": 0,
        "case_delta_zero": 723,
        "case_delta_positive": 213,
        "complex_deltas": {
          "7txw": 0.047949735449735444,
          "7ul0": 0.03392857142857143,
          "7wn2": 0.030830280830280832,
          "7ycn": 0.01659883326549993,
          "8bse": 0.0234688151354818,
          "8cwi": 0.02955397226230559,
          "8eoo": 0.03635191968525302,
          "8hn6": 0.022586980920314255,
          "8u08": 0.013657407407407406,
          "8z3a": 0.036233365400032067,
          "9dq4": 0.04117063492063491,
          "9hi4": 0.05081569664902998,
          "9sg2": 0.04799382716049382
        }
      }
    },
    "exclude_proxy_exact_shared_positions": {
      "normalized_overlap_a2_per_atom": {
        "metric": "normalized_overlap_a2_per_atom",
        "stratum": "exclude_proxy_exact_shared_positions",
        "cases": 3312,
        "complexes": 46,
        "joint_mean": 0.2692908516041377,
        "unary_mean": 0.32981304616893314,
        "effect_joint_minus_unary": -0.06052219456479552,
        "ci95": [
          -0.07283323058702228,
          -0.049412432473582076
        ],
        "ci_source": "archived results/diffab/homology_sensitivity/homology_endpoint_summary.csv:14",
        "case_delta_negative": 949,
        "case_delta_zero": 2261,
        "case_delta_positive": 102,
        "complex_deltas": {
          "7quh": -0.02834004065868194,
          "7txw": -0.1232158612297096,
          "7ul0": -0.07272418648415618,
          "7wn2": -0.03997867716720714,
          "7x2h": -0.00744748667240323,
          "7ycn": -0.018878746009610033,
          "7zqt": -0.1179207623589768,
          "8acf": -0.18963399335274878,
          "8b7h": -0.05250338563293255,
          "8bse": -0.051589122930817084,
          "8cwi": -0.10226365547950765,
          "8cwk": -0.03393872335121376,
          "8dxu": -0.17038465792140794,
          "8ee1": -0.021531415536323015,
          "8hn6": -0.07140182500443601,
          "8jeo": -0.049602848038039875,
          "8qrg": -0.02295414360711505,
          "8rwb": -0.0346949969489567,
          "8sdg": -0.04235893586384165,
          "8sja": -0.06284956491714451,
          "8tfl": -0.059528450767322764,
          "8ts0": -0.07291648881302507,
          "8tuz": -0.03966457305771229,
          "8u08": -0.03509233474837979,
          "8v5q": -0.048245201037159485,
          "8vvl": -0.07747333964883787,
          "8w84": -0.010631322932054092,
          "8w86": -0.046070371354009584,
          "8ykt": -0.0774372912782648,
          "8yxi": -0.06201847371901334,
          "9bdi": -0.019413006145858634,
          "9c1s": -0.04028727529174908,
          "9cmc": -0.12680417824899448,
          "9dq4": -0.0981825202673174,
          "9fm0": -0.04223442047389719,
          "9gvn": -0.053489216696988334,
          "9jd1": -0.11963698759630789,
          "9jno": -0.04136753457322237,
          "9lra": -0.09251412879400395,
          "9ml8": -0.04472578063360414,
          "9mnu": -0.03485454291073661,
          "9ncd": -0.11608776096476325,
          "9npi": -0.02308312449006004,
          "9o3d": -0.014142484625397078,
          "9pd2": -0.015594163274878114,
          "9y0a": -0.058312948471806236
        }
      },
      "clashscore_per_1000": {
        "metric": "clashscore_per_1000",
        "stratum": "exclude_proxy_exact_shared_positions",
        "cases": 3312,
        "complexes": 46,
        "joint_mean": 289.2197655163399,
        "unary_mean": 324.371707167112,
        "effect_joint_minus_unary": -35.151941650772045,
        "ci95": [
          -41.677655774416316,
          -29.15265704606672
        ],
        "ci_source": "archived results/diffab/homology_sensitivity/homology_endpoint_summary.csv:15",
        "case_delta_negative": 915,
        "case_delta_zero": 2294,
        "case_delta_positive": 103,
        "complex_deltas": {
          "7quh": -20.3345650698475,
          "7txw": -72.29351718493052,
          "7ul0": -43.91114333662189,
          "7wn2": -26.284530393399432,
          "7x2h": -5.487521360820406,
          "7ycn": -14.853962477750262,
          "7zqt": -58.79105922455613,
          "8acf": -110.41755388199577,
          "8b7h": -30.82178938167139,
          "8bse": -34.175602446721236,
          "8cwi": -59.07583090135414,
          "8cwk": -30.161926396877295,
          "8dxu": -85.33270971857019,
          "8ee1": -12.096127946049485,
          "8hn6": -37.616276265861195,
          "8jeo": -35.051186242679634,
          "8qrg": -13.49362267621279,
          "8rwb": -18.113805802985794,
          "8sdg": -22.423708033647124,
          "8sja": -35.8979546536257,
          "8tfl": -41.254940148625415,
          "8ts0": -58.710332464098755,
          "8tuz": -23.96442286152522,
          "8u08": -18.45945610432296,
          "8v5q": -25.854234701165485,
          "8vvl": -41.34509535883522,
          "8w84": -6.320905469456252,
          "8w86": -28.03001002679476,
          "8ykt": -38.225455696532414,
          "8yxi": -43.743598259643235,
          "9bdi": -13.95856007809963,
          "9c1s": -26.708719404917026,
          "9cmc": -72.52321819261365,
          "9dq4": -49.91060720035111,
          "9fm0": -23.34997538820294,
          "9gvn": -38.68077968595288,
          "9jd1": -49.64008245913581,
          "9jno": -29.518649930112172,
          "9lra": -60.626688490418424,
          "9ml8": -21.070935383295062,
          "9mnu": -25.69294823945923,
          "9ncd": -50.81412209051257,
          "9npi": -9.370039642679972,
          "9o3d": -6.975884475652683,
          "9pd2": -10.91325317617153,
          "9y0a": -34.692007610761976
        }
      },
      "max_overlap_a": {
        "metric": "max_overlap_a",
        "stratum": "exclude_proxy_exact_shared_positions",
        "cases": 3312,
        "complexes": 46,
        "joint_mean": 1.246224295094916,
        "unary_mean": 1.3967987862903544,
        "effect_joint_minus_unary": -0.1505744911954379,
        "ci95": [
          -0.18106703324932666,
          -0.1220532340768329
        ],
        "ci_source": "archived results/diffab/homology_sensitivity/homology_endpoint_summary.csv:16",
        "case_delta_negative": 607,
        "case_delta_zero": 2686,
        "case_delta_positive": 19,
        "complex_deltas": {
          "7quh": -0.08020389164778084,
          "7txw": -0.3570463389413637,
          "7ul0": -0.31393813073127,
          "7wn2": -0.10244924794882647,
          "7x2h": -0.05101167302338486,
          "7ycn": -0.07840920855696826,
          "7zqt": -0.21253731233797574,
          "8acf": -0.3977402087445003,
          "8b7h": -0.10944076814437609,
          "8bse": -0.09339800876123526,
          "8cwi": -0.324612822215348,
          "8cwk": -0.12225016827424875,
          "8dxu": -0.3793751471239459,
          "8ee1": -0.07072956165652691,
          "8hn6": -0.07037125139334406,
          "8jeo": -0.11831785373253806,
          "8qrg": -0.07977849011960214,
          "8rwb": -0.1816811293401932,
          "8sdg": -0.08495970023235123,
          "8sja": -0.1930851822492978,
          "8tfl": -0.1409905679490907,
          "8ts0": -0.19014256510000999,
          "8tuz": -0.11177228076239297,
          "8u08": -0.08023913705984279,
          "8v5q": -0.0918011964362178,
          "8vvl": -0.1909753863811077,
          "8w84": -0.02547808020709534,
          "8w86": -0.061633469988335264,
          "8ykt": -0.14370468206462542,
          "8yxi": -0.15548007548875842,
          "9bdi": -0.04246178042449924,
          "9c1s": -0.1147073865313298,
          "9cmc": -0.3487686986458604,
          "9dq4": -0.18499280354919492,
          "9fm0": -0.12179824897826069,
          "9gvn": -0.12003716606460106,
          "9jd1": -0.37271120816733183,
          "9jno": -0.11954102164608872,
          "9lra": -0.29153070674885284,
          "9ml8": -0.10760418949040755,
          "9mnu": -0.0588050154162277,
          "9ncd": -0.19159233981563636,
          "9npi": -0.0013050016343337338,
          "9o3d": -0.054657142602916715,
          "9pd2": -0.07999297795159244,
          "9y0a": -0.10236737071045535
        }
      },
      "min_distance_a": {
        "metric": "min_distance_a",
        "stratum": "exclude_proxy_exact_shared_positions",
        "cases": 3312,
        "complexes": 46,
        "joint_mean": 1.924236221531505,
        "unary_mean": 1.799188701937323,
        "effect_joint_minus_unary": 0.12504751959418203,
        "ci95": [
          0.1000120655593733,
          0.1522573892084209
        ],
        "ci_source": "archived results/diffab/homology_sensitivity/homology_endpoint_summary.csv:17",
        "case_delta_negative": 23,
        "case_delta_zero": 2744,
        "case_delta_positive": 545,
        "complex_deltas": {
          "7quh": 0.06751776877088765,
          "7txw": 0.3139849227779552,
          "7ul0": 0.285708652990849,
          "7wn2": 0.07905819907726669,
          "7x2h": 0.038527732426099304,
          "7ycn": 0.0620369927378699,
          "7zqt": 0.16423366925709543,
          "8acf": 0.3525173141543664,
          "8b7h": 0.10235391807402713,
          "8bse": 0.0730769038311129,
          "8cwi": 0.2587110449156051,
          "8cwk": 0.09407947821710191,
          "8dxu": 0.3265142243524258,
          "8ee1": 0.05906289498986025,
          "8hn6": 0.06495435045427761,
          "8jeo": 0.09386947767372486,
          "8qrg": 0.06619100177748166,
          "8rwb": 0.17747849229347476,
          "8sdg": 0.07370799313360754,
          "8sja": 0.1794112416151764,
          "8tfl": 0.11678151984939161,
          "8ts0": 0.11435612483993622,
          "8tuz": 0.08441903262968786,
          "8u08": 0.06448431394914242,
          "8v5q": 0.07391245910393657,
          "8vvl": 0.16255276785852543,
          "8w84": 0.01691358570161929,
          "8w86": 0.05414102298432385,
          "8ykt": 0.1174902555599033,
          "8yxi": 0.12033574421063047,
          "9bdi": 0.028029593671214777,
          "9c1s": 0.10208887701970301,
          "9cmc": 0.29738233665551433,
          "9dq4": 0.15277221317595713,
          "9fm0": 0.10639774526409534,
          "9gvn": 0.07953803439991537,
          "9jd1": 0.3202171760339929,
          "9jno": 0.07925088630772363,
          "9lra": 0.24139433035694902,
          "9ml8": 0.08529740538997466,
          "9mnu": 0.04418172042920495,
          "9ncd": 0.15548905937210844,
          "9npi": -0.003181853520290192,
          "9o3d": 0.044652387526244536,
          "9pd2": 0.07080773290568604,
          "9y0a": 0.08948515613701666
        }
      },
      "raw_total_clash_count": {
        "metric": "raw_total_clash_count",
        "stratum": "exclude_proxy_exact_shared_positions",
        "cases": 3312,
        "complexes": 46,
        "joint_mean": 23.717391304347824,
        "unary_mean": 26.37167874396135,
        "effect_joint_minus_unary": -2.654287439613526,
        "ci95": [
          -3.153381642512077,
          -2.197456219806763
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 2705862693,
        "case_delta_negative": 847,
        "case_delta_zero": 2402,
        "case_delta_positive": 63,
        "complex_deltas": {
          "7quh": -1.4444444444444444,
          "7txw": -8.055555555555555,
          "7ul0": -2.8333333333333335,
          "7wn2": -1.9305555555555556,
          "7x2h": -0.5694444444444444,
          "7ycn": -1.0,
          "7zqt": -3.7222222222222223,
          "8acf": -6.763888888888889,
          "8b7h": -2.138888888888889,
          "8bse": -2.3333333333333335,
          "8cwi": -3.7916666666666665,
          "8cwk": -2.4305555555555554,
          "8dxu": -5.986111111111111,
          "8ee1": -0.7638888888888888,
          "8hn6": -2.8055555555555554,
          "8jeo": -3.486111111111111,
          "8qrg": -0.9305555555555556,
          "8rwb": -0.875,
          "8sdg": -1.9583333333333333,
          "8sja": -2.513888888888889,
          "8tfl": -2.6944444444444446,
          "8ts0": -4.944444444444445,
          "8tuz": -2.236111111111111,
          "8u08": -1.7638888888888888,
          "8v5q": -2.486111111111111,
          "8vvl": -2.4166666666666665,
          "8w84": -0.5277777777777778,
          "8w86": -1.7361111111111112,
          "8ykt": -2.7916666666666665,
          "8yxi": -2.875,
          "9bdi": -1.7777777777777777,
          "9c1s": -1.7777777777777777,
          "9cmc": -5.833333333333333,
          "9dq4": -3.375,
          "9fm0": -1.5555555555555556,
          "9gvn": -3.4027777777777777,
          "9jd1": -3.9166666666666665,
          "9jno": -2.5833333333333335,
          "9lra": -4.277777777777778,
          "9ml8": -2.2083333333333335,
          "9mnu": -3.013888888888889,
          "9ncd": -3.2777777777777777,
          "9npi": -1.1111111111111112,
          "9o3d": -0.375,
          "9pd2": -0.6527777777777778,
          "9y0a": -2.1527777777777777
        }
      },
      "raw_context_clash_count": {
        "metric": "raw_context_clash_count",
        "stratum": "exclude_proxy_exact_shared_positions",
        "cases": 3312,
        "complexes": 46,
        "joint_mean": 16.393719806763286,
        "unary_mean": 16.266304347826086,
        "effect_joint_minus_unary": 0.12741545893719805,
        "ci95": [
          0.08091787439613526,
          0.177536231884058
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 1915257205,
        "case_delta_negative": 91,
        "case_delta_zero": 2998,
        "case_delta_positive": 223,
        "complex_deltas": {
          "7quh": 0.125,
          "7txw": 0.013888888888888888,
          "7ul0": 0.18055555555555555,
          "7wn2": 0.3611111111111111,
          "7x2h": 0.013888888888888888,
          "7ycn": 0.0,
          "7zqt": 0.16666666666666666,
          "8acf": 0.06944444444444445,
          "8b7h": 0.2916666666666667,
          "8bse": 0.013888888888888888,
          "8cwi": 0.18055555555555555,
          "8cwk": -0.027777777777777776,
          "8dxu": 0.1388888888888889,
          "8ee1": 0.1388888888888889,
          "8hn6": 0.041666666666666664,
          "8jeo": 0.18055555555555555,
          "8qrg": 0.09722222222222222,
          "8rwb": 0.06944444444444445,
          "8sdg": 0.2638888888888889,
          "8sja": 0.1111111111111111,
          "8tfl": 0.013888888888888888,
          "8ts0": -0.06944444444444445,
          "8tuz": 0.1388888888888889,
          "8u08": 0.013888888888888888,
          "8v5q": 0.4027777777777778,
          "8vvl": 0.5694444444444444,
          "8w84": 0.041666666666666664,
          "8w86": -0.013888888888888888,
          "8ykt": 0.6666666666666666,
          "8yxi": 0.1388888888888889,
          "9bdi": -0.013888888888888888,
          "9c1s": 0.027777777777777776,
          "9cmc": 0.19444444444444445,
          "9dq4": 0.20833333333333334,
          "9fm0": 0.06944444444444445,
          "9gvn": 0.16666666666666666,
          "9jd1": 0.4027777777777778,
          "9jno": 0.041666666666666664,
          "9lra": 0.05555555555555555,
          "9ml8": 0.3472222222222222,
          "9mnu": 0.05555555555555555,
          "9ncd": 0.08333333333333333,
          "9npi": -0.041666666666666664,
          "9o3d": 0.18055555555555555,
          "9pd2": 0.09722222222222222,
          "9y0a": -0.3472222222222222
        }
      },
      "raw_internal_clash_count": {
        "metric": "raw_internal_clash_count",
        "stratum": "exclude_proxy_exact_shared_positions",
        "cases": 3312,
        "complexes": 46,
        "joint_mean": 7.323671497584541,
        "unary_mean": 10.105374396135266,
        "effect_joint_minus_unary": -2.7817028985507246,
        "ci95": [
          -3.279898852657004,
          -2.3242602657004836
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 3870731351,
        "case_delta_negative": 862,
        "case_delta_zero": 2410,
        "case_delta_positive": 40,
        "complex_deltas": {
          "7quh": -1.5694444444444444,
          "7txw": -8.069444444444445,
          "7ul0": -3.013888888888889,
          "7wn2": -2.2916666666666665,
          "7x2h": -0.5833333333333334,
          "7ycn": -1.0,
          "7zqt": -3.888888888888889,
          "8acf": -6.833333333333333,
          "8b7h": -2.4305555555555554,
          "8bse": -2.3472222222222223,
          "8cwi": -3.9722222222222223,
          "8cwk": -2.4027777777777777,
          "8dxu": -6.125,
          "8ee1": -0.9027777777777778,
          "8hn6": -2.8472222222222223,
          "8jeo": -3.6666666666666665,
          "8qrg": -1.0277777777777777,
          "8rwb": -0.9444444444444444,
          "8sdg": -2.2222222222222223,
          "8sja": -2.625,
          "8tfl": -2.7083333333333335,
          "8ts0": -4.875,
          "8tuz": -2.375,
          "8u08": -1.7777777777777777,
          "8v5q": -2.888888888888889,
          "8vvl": -2.986111111111111,
          "8w84": -0.5694444444444444,
          "8w86": -1.7222222222222223,
          "8ykt": -3.4583333333333335,
          "8yxi": -3.013888888888889,
          "9bdi": -1.7638888888888888,
          "9c1s": -1.8055555555555556,
          "9cmc": -6.027777777777778,
          "9dq4": -3.5833333333333335,
          "9fm0": -1.625,
          "9gvn": -3.5694444444444446,
          "9jd1": -4.319444444444445,
          "9jno": -2.625,
          "9lra": -4.333333333333333,
          "9ml8": -2.5555555555555554,
          "9mnu": -3.0694444444444446,
          "9ncd": -3.361111111111111,
          "9npi": -1.0694444444444444,
          "9o3d": -0.5555555555555556,
          "9pd2": -0.75,
          "9y0a": -1.8055555555555556
        }
      },
      "raw_total_squared_overlap_a2": {
        "metric": "raw_total_squared_overlap_a2",
        "stratum": "exclude_proxy_exact_shared_positions",
        "cases": 3312,
        "complexes": 46,
        "joint_mean": 23.804231061755043,
        "unary_mean": 28.273753897790154,
        "effect_joint_minus_unary": -4.46952283603511,
        "ci95": [
          -5.385295358254952,
          -3.6423798859012186
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 1471315904,
        "case_delta_negative": 910,
        "case_delta_zero": 2298,
        "case_delta_positive": 104,
        "complex_deltas": {
          "7quh": -2.1154177645913648,
          "7txw": -14.522480360954043,
          "7ul0": -4.609177886961218,
          "7wn2": -2.990626233371262,
          "7x2h": -0.8222269083518341,
          "7ycn": -1.2820109494053429,
          "7zqt": -6.955933910219276,
          "8acf": -11.464333484342458,
          "8b7h": -3.80866433141614,
          "8bse": -3.3288204366379435,
          "8cwi": -6.384787482530345,
          "8cwk": -2.8330425987590306,
          "8dxu": -11.794606812806864,
          "8ee1": -1.3979387027655563,
          "8hn6": -5.096632782937373,
          "8jeo": -4.870167863949392,
          "8qrg": -1.6308951334565076,
          "8rwb": -1.5796848329060618,
          "8sdg": -3.662037391899086,
          "8sja": -4.371273342462071,
          "8tfl": -3.696215706183,
          "8ts0": -6.270563126597221,
          "8tuz": -3.7038422415004066,
          "8u08": -3.235187752452464,
          "8v5q": -4.648473758572679,
          "8vvl": -4.618255079089279,
          "8w84": -0.8787231150785223,
          "8w86": -2.8219394657957246,
          "8ykt": -5.710687255485208,
          "8yxi": -4.0260278959275615,
          "9bdi": -2.6459248262996855,
          "9c1s": -2.5266266162181403,
          "9cmc": -10.10970678858691,
          "9dq4": -6.349065769583047,
          "9fm0": -2.6273109655863593,
          "9gvn": -4.516029071288008,
          "9jd1": -8.729952075160345,
          "9jno": -3.5935917941096043,
          "9lra": -6.141578538507823,
          "9ml8": -4.494355987716517,
          "9mnu": -4.0479667711354494,
          "9ncd": -7.0516545210287696,
          "9npi": -2.5588079446573855,
          "9o3d": -0.6458788666947458,
          "9pd2": -0.9252028327160815,
          "9y0a": -3.5037224809209113
        }
      },
      "raw_context_squared_overlap_a2": {
        "metric": "raw_context_squared_overlap_a2",
        "stratum": "exclude_proxy_exact_shared_positions",
        "cases": 3312,
        "complexes": 46,
        "joint_mean": 18.025772089473413,
        "unary_mean": 17.95858320456055,
        "effect_joint_minus_unary": 0.06718888491285782,
        "ci95": [
          0.02285211552609666,
          0.11292925857361251
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 1279191279,
        "case_delta_negative": 309,
        "case_delta_zero": 2540,
        "case_delta_positive": 463,
        "complex_deltas": {
          "7quh": 0.05138358987333624,
          "7txw": 6.242069315230383e-05,
          "7ul0": 0.05776840142388558,
          "7wn2": 0.26786526492401763,
          "7x2h": 0.0010095663898444611,
          "7ycn": 0.011874455907896929,
          "7zqt": 0.07202458703679623,
          "8acf": -0.08181216131968225,
          "8b7h": 0.20878652043450757,
          "8bse": -0.006623335041920429,
          "8cwi": 0.07865455021894123,
          "8cwk": -0.012952203399656685,
          "8dxu": 0.05674264616296148,
          "8ee1": 0.0705057580740834,
          "8hn6": 0.016382115820270368,
          "8jeo": 0.08006499421014969,
          "8qrg": 0.018666316114631286,
          "8rwb": 0.02348606712983603,
          "8sdg": 0.14104989904582793,
          "8sja": 0.030553156579448515,
          "8tfl": 0.011252750111874023,
          "8ts0": -0.014347823509760336,
          "8tuz": 0.028841812633008286,
          "8u08": 0.01539392512444443,
          "8v5q": 0.3570965523183918,
          "8vvl": 0.30416065244452456,
          "8w84": 0.023386059513203158,
          "8w86": -0.007002684067373973,
          "8ykt": 0.6762778367465304,
          "8yxi": 0.059355667803307,
          "9bdi": 0.006522104748492217,
          "9c1s": 0.016557315045777465,
          "9cmc": 0.09197762144981828,
          "9dq4": 0.08869146554149004,
          "9fm0": 0.02295197297782836,
          "9gvn": 0.07642843654999375,
          "9jd1": 0.19614017368140027,
          "9jno": 0.009816344068060166,
          "9lra": 0.035029316793674777,
          "9ml8": 0.33697557751865576,
          "9mnu": 0.03466342946480663,
          "9ncd": 0.03368227926517095,
          "9npi": -0.01129123319417996,
          "9o3d": 0.09559544395150357,
          "9pd2": 0.03542248772495914,
          "9y0a": -0.518381388992468
        }
      },
      "raw_internal_squared_overlap_a2": {
        "metric": "raw_internal_squared_overlap_a2",
        "stratum": "exclude_proxy_exact_shared_positions",
        "cases": 3312,
        "complexes": 46,
        "joint_mean": 5.778458972281634,
        "unary_mean": 10.315170693229602,
        "effect_joint_minus_unary": -4.536711720947967,
        "ci95": [
          -5.445705229266813,
          -3.704251164885702
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 3557986822,
        "case_delta_negative": 909,
        "case_delta_zero": 2330,
        "case_delta_positive": 73,
        "complex_deltas": {
          "7quh": -2.1668013544647007,
          "7txw": -14.522542781647196,
          "7ul0": -4.666946288385104,
          "7wn2": -3.2584914982952795,
          "7x2h": -0.8232364747416789,
          "7ycn": -1.29388540531324,
          "7zqt": -7.027958497256071,
          "8acf": -11.382521323022777,
          "8b7h": -4.017450851850647,
          "8bse": -3.322197101596023,
          "8cwi": -6.463442032749286,
          "8cwk": -2.820090395359374,
          "8dxu": -11.851349458969827,
          "8ee1": -1.4684444608396396,
          "8hn6": -5.113014898757644,
          "8jeo": -4.950232858159542,
          "8qrg": -1.6495614495711388,
          "8rwb": -1.6031709000358978,
          "8sdg": -3.803087290944914,
          "8sja": -4.401826499041518,
          "8tfl": -3.7074684562948743,
          "8ts0": -6.25621530308746,
          "8tuz": -3.732684054133416,
          "8u08": -3.2505816775769087,
          "8v5q": -5.005570310891071,
          "8vvl": -4.922415731533804,
          "8w84": -0.9021091745917253,
          "8w86": -2.814936781728351,
          "8ykt": -6.386965092231737,
          "8yxi": -4.085383563730868,
          "9bdi": -2.6524469310481775,
          "9c1s": -2.5431839312639184,
          "9cmc": -10.201684410036727,
          "9dq4": -6.437757235124536,
          "9fm0": -2.6502629385641883,
          "9gvn": -4.592457507838002,
          "9jd1": -8.926092248841744,
          "9jno": -3.603408138177664,
          "9lra": -6.176607855301496,
          "9ml8": -4.831331565235173,
          "9mnu": -4.082630200600256,
          "9ncd": -7.085336800293941,
          "9npi": -2.547516711463205,
          "9o3d": -0.7414743106462494,
          "9pd2": -0.9606253204410407,
          "9y0a": -2.985341091928443
        }
      },
      "sidechain_heavy_atoms": {
        "metric": "sidechain_heavy_atoms",
        "stratum": "exclude_proxy_exact_shared_positions",
        "cases": 3312,
        "complexes": 46,
        "joint_mean": 28.749396135265695,
        "unary_mean": 29.381642512077303,
        "effect_joint_minus_unary": -0.6322463768115941,
        "ci95": [
          -0.7635869565217391,
          -0.5081521739130436
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 3348875940,
        "case_delta_negative": 499,
        "case_delta_zero": 2655,
        "case_delta_positive": 158,
        "complex_deltas": {
          "7quh": 0.0,
          "7txw": -1.6527777777777777,
          "7ul0": -0.9722222222222222,
          "7wn2": -0.375,
          "7x2h": -0.2638888888888889,
          "7ycn": -0.375,
          "7zqt": -0.5277777777777778,
          "8acf": -1.7777777777777777,
          "8b7h": -0.5833333333333334,
          "8bse": -0.8611111111111112,
          "8cwi": -0.3472222222222222,
          "8cwk": -0.6527777777777778,
          "8dxu": -1.6111111111111112,
          "8ee1": -0.16666666666666666,
          "8hn6": -0.6944444444444444,
          "8jeo": -0.6527777777777778,
          "8qrg": -0.06944444444444445,
          "8rwb": -0.125,
          "8sdg": -0.2222222222222222,
          "8sja": -0.6666666666666666,
          "8tfl": -0.7083333333333334,
          "8ts0": -1.75,
          "8tuz": -0.9166666666666666,
          "8u08": -0.06944444444444445,
          "8v5q": -0.2638888888888889,
          "8vvl": -0.5138888888888888,
          "8w84": -0.16666666666666666,
          "8w86": -0.4166666666666667,
          "8ykt": -0.6527777777777778,
          "8yxi": -0.2777777777777778,
          "9bdi": -0.5,
          "9c1s": -0.8194444444444444,
          "9cmc": -1.0972222222222223,
          "9dq4": -0.5694444444444444,
          "9fm0": -0.4305555555555556,
          "9gvn": -0.8611111111111112,
          "9jd1": -0.9166666666666666,
          "9jno": -1.0833333333333333,
          "9lra": -1.2638888888888888,
          "9ml8": -0.2638888888888889,
          "9mnu": -1.0694444444444444,
          "9ncd": -0.4166666666666667,
          "9npi": -0.3472222222222222,
          "9o3d": -0.4444444444444444,
          "9pd2": -0.3055555555555556,
          "9y0a": -0.3611111111111111
        }
      },
      "cdr_heavy_atoms": {
        "metric": "cdr_heavy_atoms",
        "stratum": "exclude_proxy_exact_shared_positions",
        "cases": 3312,
        "complexes": 46,
        "joint_mean": 64.77838164251207,
        "unary_mean": 65.41062801932367,
        "effect_joint_minus_unary": -0.6322463768115941,
        "ci95": [
          -0.7681159420289854,
          -0.5072463768115942
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 1654957507,
        "case_delta_negative": 499,
        "case_delta_zero": 2655,
        "case_delta_positive": 158,
        "complex_deltas": {
          "7quh": 0.0,
          "7txw": -1.6527777777777777,
          "7ul0": -0.9722222222222222,
          "7wn2": -0.375,
          "7x2h": -0.2638888888888889,
          "7ycn": -0.375,
          "7zqt": -0.5277777777777778,
          "8acf": -1.7777777777777777,
          "8b7h": -0.5833333333333334,
          "8bse": -0.8611111111111112,
          "8cwi": -0.3472222222222222,
          "8cwk": -0.6527777777777778,
          "8dxu": -1.6111111111111112,
          "8ee1": -0.16666666666666666,
          "8hn6": -0.6944444444444444,
          "8jeo": -0.6527777777777778,
          "8qrg": -0.06944444444444445,
          "8rwb": -0.125,
          "8sdg": -0.2222222222222222,
          "8sja": -0.6666666666666666,
          "8tfl": -0.7083333333333334,
          "8ts0": -1.75,
          "8tuz": -0.9166666666666666,
          "8u08": -0.06944444444444445,
          "8v5q": -0.2638888888888889,
          "8vvl": -0.5138888888888888,
          "8w84": -0.16666666666666666,
          "8w86": -0.4166666666666667,
          "8ykt": -0.6527777777777778,
          "8yxi": -0.2777777777777778,
          "9bdi": -0.5,
          "9c1s": -0.8194444444444444,
          "9cmc": -1.0972222222222223,
          "9dq4": -0.5694444444444444,
          "9fm0": -0.4305555555555556,
          "9gvn": -0.8611111111111112,
          "9jd1": -0.9166666666666666,
          "9jno": -1.0833333333333333,
          "9lra": -1.2638888888888888,
          "9ml8": -0.2638888888888889,
          "9mnu": -1.0694444444444444,
          "9ncd": -0.4166666666666667,
          "9npi": -0.3472222222222222,
          "9o3d": -0.4444444444444444,
          "9pd2": -0.3055555555555556,
          "9y0a": -0.3611111111111111
        }
      },
      "base_composite_energy": {
        "metric": "base_composite_energy",
        "stratum": "exclude_proxy_exact_shared_positions",
        "cases": 3312,
        "complexes": 46,
        "joint_mean": 18.33882285395593,
        "unary_mean": 18.286334976030698,
        "effect_joint_minus_unary": 0.052487877925232976,
        "ci95": [
          0.04210184390695709,
          0.06353938050453042
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 3834611844,
        "case_delta_negative": 221,
        "case_delta_zero": 2638,
        "case_delta_positive": 453,
        "complex_deltas": {
          "7quh": 0.05234827753133161,
          "7txw": 0.06921764952888676,
          "7ul0": 0.05301098928704853,
          "7wn2": 0.0341035978459519,
          "7x2h": 0.0032714458549253735,
          "7ycn": 0.017987059357808817,
          "7zqt": 0.05075824828073867,
          "8acf": 0.1457504256870802,
          "8b7h": 0.055183591980981744,
          "8bse": 0.04599127023518654,
          "8cwi": 0.04202270800055209,
          "8cwk": 0.09204269021455261,
          "8dxu": 0.06714319954811256,
          "8ee1": -0.016135145207157864,
          "8hn6": 0.03225747109749576,
          "8jeo": 0.06781939029933974,
          "8qrg": 0.02916369505797816,
          "8rwb": 0.021374338599183165,
          "8sdg": 0.026874373699053815,
          "8sja": 0.08753198010766178,
          "8tfl": 0.05417690995078769,
          "8ts0": 0.1812036465731104,
          "8tuz": 0.02528828613089873,
          "8u08": 0.0182209130469536,
          "8v5q": 0.041710809406755214,
          "8vvl": 0.09291613521107234,
          "8w84": 0.02540957522542437,
          "8w86": 0.023631652417732314,
          "8ykt": 0.09873970442132249,
          "8yxi": 0.02028687448244584,
          "9bdi": 0.00518531053640952,
          "9c1s": 0.05864107802996816,
          "9cmc": 0.1062339306983789,
          "9dq4": 0.0565199273690789,
          "9fm0": 0.08100950406381635,
          "9gvn": 0.06577390947131447,
          "9jd1": 0.033542515278961904,
          "9jno": 0.07289727470915427,
          "9lra": 0.10725152149379485,
          "9ml8": 0.0076945959434757925,
          "9mnu": 0.0718209017338041,
          "9ncd": 0.08425676113682488,
          "9npi": 0.013483456966454414,
          "9o3d": 0.0276756668548442,
          "9pd2": 0.03378401531452026,
          "9y0a": 0.029370251086700685
        }
      },
      "full_candidate_energy": {
        "metric": "full_candidate_energy",
        "stratum": "exclude_proxy_exact_shared_positions",
        "cases": 3312,
        "complexes": 46,
        "joint_mean": 70.18237909681169,
        "unary_mean": 97.31291540941119,
        "effect_joint_minus_unary": -27.130536312599535,
        "ci95": [
          -31.829562835684115,
          -22.787768141338727
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 2928969070,
        "case_delta_negative": 1048,
        "case_delta_zero": 2261,
        "case_delta_positive": 3,
        "complex_deltas": {
          "7quh": -14.205794909811289,
          "7txw": -76.86140017149566,
          "7ul0": -30.176862914088474,
          "7wn2": -19.723710549606817,
          "7x2h": -7.753917965743566,
          "7ycn": -9.065709430991385,
          "7zqt": -37.8871245162012,
          "8acf": -60.831674897177244,
          "8b7h": -26.618153209680756,
          "8bse": -22.393402173328575,
          "8cwi": -41.21889745554485,
          "8cwk": -21.594544332299137,
          "8dxu": -58.1353963233069,
          "8ee1": -10.520529225606206,
          "8hn6": -26.544180510158736,
          "8jeo": -36.36042875885133,
          "8qrg": -13.661258942033804,
          "8rwb": -12.411639332657927,
          "8sdg": -22.057614740149013,
          "8sja": -28.972933210764268,
          "8tfl": -22.938181291239843,
          "8ts0": -39.89245667291594,
          "8tuz": -21.643473541306815,
          "8u08": -20.91627945518178,
          "8v5q": -30.170351897576047,
          "8vvl": -24.817580938325577,
          "8w84": -5.933312813035705,
          "8w86": -19.306636920123356,
          "8ykt": -31.44788078800859,
          "8yxi": -23.410157661517264,
          "9bdi": -16.503935281418954,
          "9c1s": -16.068738124897532,
          "9cmc": -57.98713248551181,
          "9dq4": -41.506853447949894,
          "9fm0": -16.00309333574633,
          "9gvn": -31.830878627446182,
          "9jd1": -51.34224019257249,
          "9jno": -21.846772920706467,
          "9lra": -38.78554486767693,
          "9ml8": -30.365053152099602,
          "9mnu": -30.884428495392942,
          "9ncd": -35.1848124172416,
          "9npi": -11.6117979641441,
          "9o3d": -5.831308201891006,
          "9pd2": -8.627829230309263,
          "9y0a": -16.152766085845403
        }
      },
      "base_composite_energy_per_residue": {
        "metric": "base_composite_energy_per_residue",
        "stratum": "exclude_proxy_exact_shared_positions",
        "cases": 3312,
        "complexes": 46,
        "joint_mean": 1.9896360096237173,
        "unary_mean": 1.9836777815136342,
        "effect_joint_minus_unary": 0.005958228110082576,
        "ci95": [
          0.004644643953509133,
          0.007369048549811772
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 3451395929,
        "case_delta_negative": 221,
        "case_delta_zero": 2638,
        "case_delta_positive": 453,
        "complex_deltas": {
          "7quh": 0.0053934412418178606,
          "7txw": 0.005087953475915825,
          "7ul0": 0.006572793548827015,
          "7wn2": 0.0037074510201454505,
          "7x2h": 0.0002450637692553776,
          "7ycn": 0.0016088615754097245,
          "7zqt": 0.005915711951813766,
          "8acf": 0.018772378748880478,
          "8b7h": 0.005430196253196508,
          "8bse": 0.0061982657558860505,
          "8cwi": 0.005962799922065548,
          "8cwk": 0.011120769058285566,
          "8dxu": 0.007656477858373373,
          "8ee1": -0.0017129850902369754,
          "8hn6": 0.003531228666137044,
          "8jeo": 0.0051740227324448,
          "8qrg": 0.0031762271653521185,
          "8rwb": 0.0023126888268341916,
          "8sdg": 0.0023143692284178724,
          "8sja": 0.011098000062912759,
          "8tfl": 0.007344484242755396,
          "8ts0": 0.022614245434476002,
          "8tuz": 0.0025465405048934863,
          "8u08": 0.0010472323272864353,
          "8v5q": 0.004321683698297326,
          "8vvl": 0.011549414505261611,
          "8w84": 0.0023064869080065306,
          "8w86": 0.0028630186978121828,
          "8ykt": 0.012042248414718234,
          "8yxi": 0.003156550596995116,
          "9bdi": 5.164430948465896e-05,
          "9c1s": 0.00678848164197658,
          "9cmc": 0.011488055696308393,
          "9dq4": 0.0063010960206583665,
          "9fm0": 0.008550195910455301,
          "9gvn": 0.005316861311701193,
          "9jd1": 0.004654852456077481,
          "9jno": 0.008636467345992181,
          "9lra": 0.013328682688292527,
          "9ml8": -0.0003433619586972963,
          "9mnu": 0.004857093005026212,
          "9ncd": 0.011144705773756067,
          "9npi": 0.0011972292062518955,
          "9o3d": 0.0041230023491266275,
          "9pd2": 0.004520796490046497,
          "9y0a": 0.00410506971510514
        }
      },
      "changed_rate_vs_generator": {
        "metric": "changed_rate_vs_generator",
        "stratum": "exclude_proxy_exact_shared_positions",
        "cases": 3312,
        "complexes": 46,
        "joint_mean": 0.2989968061612616,
        "unary_mean": 0.29252035333730236,
        "effect_joint_minus_unary": 0.006476452823959219,
        "ci95": [
          0.004417302015957306,
          0.00860590567493607
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 1616236532,
        "case_delta_negative": 115,
        "case_delta_zero": 2878,
        "case_delta_positive": 319,
        "complex_deltas": {
          "7quh": -0.00023148148148148106,
          "7txw": 0.00749559082892416,
          "7ul0": 0.0023809523809523825,
          "7wn2": -0.002289377289377292,
          "7x2h": 0.0001942501942501954,
          "7ycn": -0.001068376068376066,
          "7zqt": 0.006333172999839667,
          "8acf": 0.027094356261022925,
          "8b7h": 0.007883014316837847,
          "8bse": 0.004128587461920794,
          "8cwi": 0.011503928170594837,
          "8cwk": 0.017351090267756934,
          "8dxu": 0.008086820586820583,
          "8ee1": 0.00044091710758377347,
          "8hn6": 0.0033670033670033673,
          "8jeo": 0.006263616557734206,
          "8qrg": 0.008134920634920634,
          "8rwb": 0.004607583774250438,
          "8sdg": 0.007660742035742036,
          "8sja": 0.009479717813051146,
          "8tfl": 0.0057870370370370385,
          "8ts0": 0.02525869192535859,
          "8tuz": 0.011740574240574238,
          "8u08": 0.0020833333333333346,
          "8v5q": -0.009670075295075294,
          "8vvl": 0.003306878306878303,
          "8w84": 0.00637140637140637,
          "8w86": 0.006020021645021644,
          "8ykt": 0.0064352314352314356,
          "8yxi": 0.007275132275132277,
          "9bdi": 0.006024531024531024,
          "9c1s": 0.007475048100048102,
          "9cmc": -0.00552524250440917,
          "9dq4": -0.0012676366843033472,
          "9fm0": 0.010351531184864517,
          "9gvn": 0.008410670665572627,
          "9jd1": 0.004628781712115046,
          "9jno": 0.0074502023031434795,
          "9lra": 0.016534391534391533,
          "9ml8": -0.00980701624083977,
          "9mnu": 0.01728670634920635,
          "9ncd": 0.014109347442680775,
          "9npi": 0.005704018204018204,
          "9o3d": 0.008928571428571432,
          "9pd2": 0.006824194324194322,
          "9y0a": 0.007363469863469864
        }
      },
      "native_edit_rate": {
        "metric": "native_edit_rate",
        "stratum": "exclude_proxy_exact_shared_positions",
        "cases": 3312,
        "complexes": 46,
        "joint_mean": 0.5724211776588163,
        "unary_mean": 0.5694278099036199,
        "effect_joint_minus_unary": 0.002993367755196399,
        "ci95": [
          0.0015206192955220558,
          0.004457823130980233
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 3267255590,
        "case_delta_negative": 127,
        "case_delta_zero": 2965,
        "case_delta_positive": 220,
        "complex_deltas": {
          "7quh": -0.0007936507936507908,
          "7txw": 0.007109788359788359,
          "7ul0": -0.0017857142857142809,
          "7wn2": -3.391670058336944e-05,
          "7x2h": 0.00233100233100233,
          "7ycn": 0.011562203228869895,
          "7zqt": -0.0011022927689594364,
          "8acf": 0.0031746031746031703,
          "8b7h": 0.0024363912231559295,
          "8bse": 0.0036275452942119615,
          "8cwi": -0.003156565656565659,
          "8cwk": 0.001262626262626263,
          "8dxu": 0.0028721278721278703,
          "8ee1": 0.002028218694885362,
          "8hn6": 0.007435465768799104,
          "8jeo": -0.003858024691358025,
          "8qrg": 0.0027777777777777788,
          "8rwb": 0.00473985890652557,
          "8sdg": 0.0018575174825174842,
          "8sja": 0.009043811127144459,
          "8tfl": -0.003472222222222222,
          "8ts0": 0.007215007215007212,
          "8tuz": 0.004162504162504162,
          "8u08": 0.0009259259259259257,
          "8v5q": -0.006186406186406186,
          "8vvl": 0.007936507936507936,
          "8w84": 0.003914141414141416,
          "8w86": 0.008019179894179893,
          "8ykt": 0.01304898804898805,
          "8yxi": 0.0013127304793971496,
          "9bdi": 0.008423520923520923,
          "9c1s": 0.00954184704184704,
          "9cmc": 0.004643408289241623,
          "9dq4": -0.0004960317460317473,
          "9fm0": 0.011283469616802953,
          "9gvn": 0.004226673834516974,
          "9jd1": 0.001036155202821872,
          "9jno": -0.0007262164124909212,
          "9lra": 0.015487213403880071,
          "9ml8": -0.005152629233511586,
          "9mnu": -0.0009837962962962975,
          "9ncd": 0.0059523809523809555,
          "9npi": -0.0012626262626262647,
          "9o3d": 0.003577441077441077,
          "9pd2": 0.002314814814814816,
          "9y0a": -0.00857583774250441
        }
      },
      "glycine_count": {
        "metric": "glycine_count",
        "stratum": "exclude_proxy_exact_shared_positions",
        "cases": 3312,
        "complexes": 46,
        "joint_mean": 1.6361714975845414,
        "unary_mean": 1.6083937198067633,
        "effect_joint_minus_unary": 0.027777777777777787,
        "ci95": [
          0.015096618357487922,
          0.040164553140096516
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 3740704497,
        "case_delta_negative": 81,
        "case_delta_zero": 3057,
        "case_delta_positive": 174,
        "complex_deltas": {
          "7quh": -0.06944444444444445,
          "7txw": 0.06944444444444445,
          "7ul0": 0.09722222222222222,
          "7wn2": -0.013888888888888888,
          "7x2h": 0.027777777777777776,
          "7ycn": 0.013888888888888888,
          "7zqt": 0.013888888888888888,
          "8acf": 0.1388888888888889,
          "8b7h": 0.013888888888888888,
          "8bse": 0.09722222222222222,
          "8cwi": -0.027777777777777776,
          "8cwk": 0.0,
          "8dxu": 0.041666666666666664,
          "8ee1": 0.027777777777777776,
          "8hn6": 0.06944444444444445,
          "8jeo": -0.027777777777777776,
          "8qrg": 0.013888888888888888,
          "8rwb": 0.0,
          "8sdg": 0.013888888888888888,
          "8sja": 0.041666666666666664,
          "8tfl": 0.013888888888888888,
          "8ts0": 0.08333333333333333,
          "8tuz": 0.05555555555555555,
          "8u08": -0.041666666666666664,
          "8v5q": -0.05555555555555555,
          "8vvl": 0.0,
          "8w84": 0.0,
          "8w86": 0.041666666666666664,
          "8ykt": 0.0,
          "8yxi": 0.0,
          "9bdi": 0.027777777777777776,
          "9c1s": 0.041666666666666664,
          "9cmc": 0.05555555555555555,
          "9dq4": 0.041666666666666664,
          "9fm0": 0.0,
          "9gvn": 0.027777777777777776,
          "9jd1": 0.05555555555555555,
          "9jno": 0.041666666666666664,
          "9lra": 0.1111111111111111,
          "9ml8": 0.041666666666666664,
          "9mnu": 0.06944444444444445,
          "9ncd": -0.027777777777777776,
          "9npi": 0.041666666666666664,
          "9o3d": 0.08333333333333333,
          "9pd2": 0.05555555555555555,
          "9y0a": -0.027777777777777776
        }
      },
      "aa_hamming_rate": {
        "metric": "aa_hamming_rate",
        "stratum": "exclude_proxy_exact_shared_positions",
        "cases": 3312,
        "complexes": 46,
        "joint_mean": 0.029161986683432752,
        "unary_mean": 0.0,
        "effect_joint_minus_unary": 0.029161986683432752,
        "ci95": [
          0.025708066819782913,
          0.03271466169835401
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 3994624115,
        "case_delta_negative": 0,
        "case_delta_zero": 2638,
        "case_delta_positive": 674,
        "complex_deltas": {
          "7quh": 0.021252204585537917,
          "7txw": 0.047949735449735444,
          "7ul0": 0.03392857142857143,
          "7wn2": 0.030830280830280832,
          "7x2h": 0.005536130536130537,
          "7ycn": 0.01659883326549993,
          "7zqt": 0.011664261664261663,
          "8acf": 0.06410934744268076,
          "8b7h": 0.029059679427326488,
          "8bse": 0.0234688151354818,
          "8cwi": 0.02955397226230559,
          "8cwk": 0.025563171396504727,
          "8dxu": 0.04592629592629592,
          "8ee1": 0.017680776014109348,
          "8hn6": 0.022586980920314255,
          "8jeo": 0.030125012968150226,
          "8qrg": 0.0181657848324515,
          "8rwb": 0.017085537918871255,
          "8sdg": 0.013973873348873352,
          "8sja": 0.025568181818181816,
          "8tfl": 0.03463955026455026,
          "8ts0": 0.04515931599264932,
          "8tuz": 0.032007344507344514,
          "8u08": 0.013657407407407406,
          "8v5q": 0.04833384208384209,
          "8vvl": 0.03705908289241623,
          "8w84": 0.009149184149184149,
          "8w86": 0.022223725348725347,
          "8ykt": 0.03450993450993451,
          "8yxi": 0.032116802950136275,
          "9bdi": 0.021018217893217894,
          "9c1s": 0.030397226230559564,
          "9cmc": 0.043816137566137565,
          "9dq4": 0.04117063492063491,
          "9fm0": 0.026209515792849122,
          "9gvn": 0.03565793320695281,
          "9jd1": 0.027246133496133494,
          "9jno": 0.03889796659404502,
          "9lra": 0.05087081128747795,
          "9ml8": 0.03957466825113884,
          "9mnu": 0.033721891534391535,
          "9ncd": 0.026895943562610228,
          "9npi": 0.018234543234543234,
          "9o3d": 0.01608345358345358,
          "9pd2": 0.031956469456469454,
          "9y0a": 0.020216203549536883
        }
      }
    },
    "proxy_exact_full_coverage": {
      "normalized_overlap_a2_per_atom": {
        "metric": "normalized_overlap_a2_per_atom",
        "stratum": "proxy_exact_full_coverage",
        "cases": 144,
        "complexes": 2,
        "joint_mean": 0.11204672354907552,
        "unary_mean": 0.2449572018967096,
        "effect_joint_minus_unary": -0.13291047834763406,
        "ci95": [
          -0.18148951195889657,
          -0.08433144473637157
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 1872997196,
        "case_delta_negative": 66,
        "case_delta_zero": 71,
        "case_delta_positive": 7,
        "complex_deltas": {
          "8z3a": -0.08433144473637157,
          "9sg2": -0.18148951195889657
        }
      },
      "clashscore_per_1000": {
        "metric": "clashscore_per_1000",
        "stratum": "proxy_exact_full_coverage",
        "cases": 144,
        "complexes": 2,
        "joint_mean": 166.4803971363853,
        "unary_mean": 239.96415059406746,
        "effect_joint_minus_unary": -73.48375345768216,
        "ci95": [
          -95.01456738849568,
          -51.95293952686862
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 1340530332,
        "case_delta_negative": 62,
        "case_delta_zero": 75,
        "case_delta_positive": 7,
        "complex_deltas": {
          "8z3a": -51.95293952686862,
          "9sg2": -95.01456738849568
        }
      },
      "max_overlap_a": {
        "metric": "max_overlap_a",
        "stratum": "proxy_exact_full_coverage",
        "cases": 144,
        "complexes": 2,
        "joint_mean": 1.037805829195096,
        "unary_mean": 1.3491702403359425,
        "effect_joint_minus_unary": -0.31136441114084634,
        "ci95": [
          -0.4693239223291184,
          -0.15340489995257428
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 1857053593,
        "case_delta_negative": 52,
        "case_delta_zero": 90,
        "case_delta_positive": 2,
        "complex_deltas": {
          "8z3a": -0.15340489995257428,
          "9sg2": -0.4693239223291184
        }
      },
      "min_distance_a": {
        "metric": "min_distance_a",
        "stratum": "proxy_exact_full_coverage",
        "cases": 144,
        "complexes": 2,
        "joint_mean": 2.1281748147296122,
        "unary_mean": 1.8464870092057648,
        "effect_joint_minus_unary": 0.2816878055238474,
        "ci95": [
          0.12972666071491945,
          0.43364895033277545
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 2872906043,
        "case_delta_negative": 2,
        "case_delta_zero": 93,
        "case_delta_positive": 49,
        "complex_deltas": {
          "8z3a": 0.12972666071491945,
          "9sg2": 0.43364895033277545
        }
      },
      "raw_total_clash_count": {
        "metric": "raw_total_clash_count",
        "stratum": "proxy_exact_full_coverage",
        "cases": 144,
        "complexes": 2,
        "joint_mean": 11.215277777777779,
        "unary_mean": 16.645833333333336,
        "effect_joint_minus_unary": -5.430555555555555,
        "ci95": [
          -6.916666666666667,
          -3.9444444444444446
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 947761632,
        "case_delta_negative": 60,
        "case_delta_zero": 81,
        "case_delta_positive": 3,
        "complex_deltas": {
          "8z3a": -3.9444444444444446,
          "9sg2": -6.916666666666667
        }
      },
      "raw_context_clash_count": {
        "metric": "raw_context_clash_count",
        "stratum": "proxy_exact_full_coverage",
        "cases": 144,
        "complexes": 2,
        "joint_mean": 6.409722222222222,
        "unary_mean": 6.25,
        "effect_joint_minus_unary": 0.1597222222222222,
        "ci95": [
          0.05555555555555555,
          0.2638888888888889
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 2271166264,
        "case_delta_negative": 4,
        "case_delta_zero": 123,
        "case_delta_positive": 17,
        "complex_deltas": {
          "8z3a": 0.05555555555555555,
          "9sg2": 0.2638888888888889
        }
      },
      "raw_internal_clash_count": {
        "metric": "raw_internal_clash_count",
        "stratum": "proxy_exact_full_coverage",
        "cases": 144,
        "complexes": 2,
        "joint_mean": 4.805555555555555,
        "unary_mean": 10.395833333333334,
        "effect_joint_minus_unary": -5.590277777777778,
        "ci95": [
          -7.180555555555555,
          -4.0
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 2453757403,
        "case_delta_negative": 58,
        "case_delta_zero": 82,
        "case_delta_positive": 4,
        "complex_deltas": {
          "8z3a": -4.0,
          "9sg2": -7.180555555555555
        }
      },
      "raw_total_squared_overlap_a2": {
        "metric": "raw_total_squared_overlap_a2",
        "stratum": "proxy_exact_full_coverage",
        "cases": 144,
        "complexes": 2,
        "joint_mean": 7.580047030925721,
        "unary_mean": 17.208640674949788,
        "effect_joint_minus_unary": -9.628593644024066,
        "ci95": [
          -12.879605071633993,
          -6.377582216414141
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 27508343,
        "case_delta_negative": 65,
        "case_delta_zero": 73,
        "case_delta_positive": 6,
        "complex_deltas": {
          "8z3a": -6.377582216414141,
          "9sg2": -12.879605071633993
        }
      },
      "raw_context_squared_overlap_a2": {
        "metric": "raw_context_squared_overlap_a2",
        "stratum": "proxy_exact_full_coverage",
        "cases": 144,
        "complexes": 2,
        "joint_mean": 4.481631123927156,
        "unary_mean": 4.4183568624107545,
        "effect_joint_minus_unary": 0.06327426151640021,
        "ci95": [
          0.03377735881805967,
          0.09277116421474076
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 3337399108,
        "case_delta_negative": 18,
        "case_delta_zero": 91,
        "case_delta_positive": 35,
        "complex_deltas": {
          "8z3a": 0.03377735881805967,
          "9sg2": 0.09277116421474076
        }
      },
      "raw_internal_squared_overlap_a2": {
        "metric": "raw_internal_squared_overlap_a2",
        "stratum": "proxy_exact_full_coverage",
        "cases": 144,
        "complexes": 2,
        "joint_mean": 3.098415906998567,
        "unary_mean": 12.790283812539034,
        "effect_joint_minus_unary": -9.691867905540466,
        "ci95": [
          -12.972376235848733,
          -6.411359575232201
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 4226858119,
        "case_delta_negative": 64,
        "case_delta_zero": 75,
        "case_delta_positive": 5,
        "complex_deltas": {
          "8z3a": -6.411359575232201,
          "9sg2": -12.972376235848733
        }
      },
      "sidechain_heavy_atoms": {
        "metric": "sidechain_heavy_atoms",
        "stratum": "proxy_exact_full_coverage",
        "cases": 144,
        "complexes": 2,
        "joint_mean": 30.1875,
        "unary_mean": 31.15277777777778,
        "effect_joint_minus_unary": -0.9652777777777778,
        "ci95": [
          -0.9861111111111112,
          -0.9444444444444444
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 162088053,
        "case_delta_negative": 32,
        "case_delta_zero": 99,
        "case_delta_positive": 13,
        "complex_deltas": {
          "8z3a": -0.9444444444444444,
          "9sg2": -0.9861111111111112
        }
      },
      "cdr_heavy_atoms": {
        "metric": "cdr_heavy_atoms",
        "stratum": "proxy_exact_full_coverage",
        "cases": 144,
        "complexes": 2,
        "joint_mean": 65.1875,
        "unary_mean": 66.15277777777777,
        "effect_joint_minus_unary": -0.9652777777777778,
        "ci95": [
          -0.9861111111111112,
          -0.9444444444444444
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 2920864819,
        "case_delta_negative": 32,
        "case_delta_zero": 99,
        "case_delta_positive": 13,
        "complex_deltas": {
          "8z3a": -0.9444444444444444,
          "9sg2": -0.9861111111111112
        }
      },
      "base_composite_energy": {
        "metric": "base_composite_energy",
        "stratum": "proxy_exact_full_coverage",
        "cases": 144,
        "complexes": 2,
        "joint_mean": 17.24510656590238,
        "unary_mean": 17.184679234799138,
        "effect_joint_minus_unary": 0.06042733110324234,
        "ci95": [
          0.02312169345844015,
          0.09773296874804453
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 366382105,
        "case_delta_negative": 20,
        "case_delta_zero": 98,
        "case_delta_positive": 26,
        "complex_deltas": {
          "8z3a": 0.02312169345844015,
          "9sg2": 0.09773296874804453
        }
      },
      "full_candidate_energy": {
        "metric": "full_candidate_energy",
        "stratum": "proxy_exact_full_coverage",
        "cases": 144,
        "complexes": 2,
        "joint_mean": 29.64569075011533,
        "unary_mean": 88.10513899335757,
        "effect_joint_minus_unary": -58.45944824324224,
        "ci95": [
          -76.51440067892464,
          -40.40449580755984
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 2508395975,
        "case_delta_negative": 73,
        "case_delta_zero": 71,
        "case_delta_positive": 0,
        "complex_deltas": {
          "8z3a": -40.40449580755984,
          "9sg2": -76.51440067892464
        }
      },
      "base_composite_energy_per_residue": {
        "metric": "base_composite_energy_per_residue",
        "stratum": "proxy_exact_full_coverage",
        "cases": 144,
        "complexes": 2,
        "joint_mean": 1.9686324439527247,
        "unary_mean": 1.9622134654420285,
        "effect_joint_minus_unary": 0.006418978510696329,
        "ci95": [
          0.0028081820504290236,
          0.010029774970963634
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 2235898008,
        "case_delta_negative": 20,
        "case_delta_zero": 98,
        "case_delta_positive": 26,
        "complex_deltas": {
          "8z3a": 0.0028081820504290236,
          "9sg2": 0.010029774970963634
        }
      },
      "changed_rate_vs_generator": {
        "metric": "changed_rate_vs_generator",
        "stratum": "proxy_exact_full_coverage",
        "cases": 144,
        "complexes": 2,
        "joint_mean": 0.37536964385922716,
        "unary_mean": 0.3710164642456309,
        "effect_joint_minus_unary": 0.004353179613596281,
        "ci95": [
          0.0025252525252525276,
          0.006181106701940034
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 3733994194,
        "case_delta_negative": 8,
        "case_delta_zero": 121,
        "case_delta_positive": 15,
        "complex_deltas": {
          "8z3a": 0.0025252525252525276,
          "9sg2": 0.006181106701940034
        }
      },
      "native_edit_rate": {
        "metric": "native_edit_rate",
        "stratum": "proxy_exact_full_coverage",
        "cases": 144,
        "complexes": 2,
        "joint_mean": 0.6321180555555554,
        "unary_mean": 0.6363687720458553,
        "effect_joint_minus_unary": -0.0042507164902998214,
        "ci95": [
          -0.007244819223985887,
          -0.0012566137566137568
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 2931639089,
        "case_delta_negative": 11,
        "case_delta_zero": 128,
        "case_delta_positive": 5,
        "complex_deltas": {
          "8z3a": -0.0012566137566137568,
          "9sg2": -0.007244819223985887
        }
      },
      "glycine_count": {
        "metric": "glycine_count",
        "stratum": "proxy_exact_full_coverage",
        "cases": 144,
        "complexes": 2,
        "joint_mean": 1.4166666666666665,
        "unary_mean": 1.3402777777777777,
        "effect_joint_minus_unary": 0.0763888888888889,
        "ci95": [
          0.06944444444444445,
          0.08333333333333333
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 2993395879,
        "case_delta_negative": 4,
        "case_delta_zero": 127,
        "case_delta_positive": 13,
        "complex_deltas": {
          "8z3a": 0.06944444444444445,
          "9sg2": 0.08333333333333333
        }
      },
      "aa_hamming_rate": {
        "metric": "aa_hamming_rate",
        "stratum": "proxy_exact_full_coverage",
        "cases": 144,
        "complexes": 2,
        "joint_mean": 0.04211359628026294,
        "unary_mean": 0.0,
        "effect_joint_minus_unary": 0.04211359628026294,
        "ci95": [
          0.036233365400032067,
          0.04799382716049382
        ],
        "ci_source": "new exploratory 10000-complex-bootstrap",
        "bootstrap_seed": 83832992,
        "case_delta_negative": 0,
        "case_delta_zero": 98,
        "case_delta_positive": 46,
        "complex_deltas": {
          "8z3a": 0.036233365400032067,
          "9sg2": 0.04799382716049382
        }
      }
    }
  },
  "primary_archived_summary_rows": [
    {
      "contrast": "pre_qubo_vs_unary",
      "contrast_role": "primary_method",
      "source": "pre",
      "method": "qubo",
      "comparator": "unary_rotamer",
      "endpoint": "normalized_overlap_a2_per_atom",
      "category": "primary",
      "direction": "lower",
      "unit": "A$^2$/atom",
      "estimand": "paired_available_case_conditional_on_both_placement_and_physical_success",
      "inference_role": "confirmatory_primary_family",
      "holm_family": "pre_qubo_vs_unary_four_physical_endpoints",
      "primary_ci_method": "ordinary_complex_bootstrap",
      "exploratory_resampling_note": "flat_nested_cases_within_complex_not_stratified",
      "complexes_total_itt": "50",
      "complexes_complete": "50",
      "nested_total_itt": "3600",
      "nested_complete_pairs": "3600",
      "method_missing": "0",
      "comparator_missing": "0",
      "method_mean_across_complexes": "0.2616127815552224",
      "comparator_mean_across_complexes": "0.3273444447886613",
      "effect_method_minus_comparator": "-0.0657316632334389",
      "median_complex_delta": "-0.052046254281874815",
      "complex_bootstrap_ci95_low": "-0.07845614744860736",
      "complex_bootstrap_ci95_high": "-0.05400822015832796",
      "exploratory_flat_nested_bootstrap_ci95_low": "-0.08057224605638315",
      "exploratory_flat_nested_bootstrap_ci95_high": "-0.05220401692473892",
      "sign_flip_method": "monte_carlo_plus_one",
      "sign_flip_n_input": "50",
      "sign_flip_n_nonzero": "50",
      "sign_flip_zero_excluded": "0",
      "sign_flip_nonfinite_excluded": "0",
      "sign_flip_missing_complexes": "0",
      "sign_flip_draws": "200000",
      "sign_flip_seed": "2823520735",
      "raw_p": "4.9999750001249995e-06",
      "holm_adjusted_p": "1.9999900000499998e-05",
      "holm_rank": "4",
      "holm_reject": "True",
      "source_csv_line": 2
    },
    {
      "contrast": "pre_qubo_vs_unary",
      "contrast_role": "primary_method",
      "source": "pre",
      "method": "qubo",
      "comparator": "unary_rotamer",
      "endpoint": "clashscore_per_1000",
      "category": "primary",
      "direction": "lower",
      "unit": "clashes/1000 CDR atoms",
      "estimand": "paired_available_case_conditional_on_both_placement_and_physical_success",
      "inference_role": "confirmatory_primary_family",
      "holm_family": "pre_qubo_vs_unary_four_physical_endpoints",
      "primary_ci_method": "ordinary_complex_bootstrap",
      "exploratory_resampling_note": "flat_nested_cases_within_complex_not_stratified",
      "complexes_total_itt": "50",
      "complexes_complete": "50",
      "nested_total_itt": "3600",
      "nested_complete_pairs": "3600",
      "method_missing": "0",
      "comparator_missing": "0",
      "method_mean_across_complexes": "282.8594003263707",
      "comparator_mean_across_complexes": "320.73292574471293",
      "effect_method_minus_comparator": "-37.87352541834222",
      "median_complex_delta": "-34.4338050287416",
      "complex_bootstrap_ci95_low": "-44.410927348279024",
      "complex_bootstrap_ci95_high": "-31.64309894305512",
      "exploratory_flat_nested_bootstrap_ci95_low": "-45.436845807723806",
      "exploratory_flat_nested_bootstrap_ci95_high": "-30.86679080437601",
      "sign_flip_method": "monte_carlo_plus_one",
      "sign_flip_n_input": "50",
      "sign_flip_n_nonzero": "50",
      "sign_flip_zero_excluded": "0",
      "sign_flip_nonfinite_excluded": "0",
      "sign_flip_missing_complexes": "0",
      "sign_flip_draws": "200000",
      "sign_flip_seed": "559206057",
      "raw_p": "4.9999750001249995e-06",
      "holm_adjusted_p": "1.9999900000499998e-05",
      "holm_rank": "1",
      "holm_reject": "True",
      "source_csv_line": 3
    },
    {
      "contrast": "pre_qubo_vs_unary",
      "contrast_role": "primary_method",
      "source": "pre",
      "method": "qubo",
      "comparator": "unary_rotamer",
      "endpoint": "max_overlap_a",
      "category": "primary",
      "direction": "lower",
      "unit": "A",
      "estimand": "paired_available_case_conditional_on_both_placement_and_physical_success",
      "inference_role": "confirmatory_primary_family",
      "holm_family": "pre_qubo_vs_unary_four_physical_endpoints",
      "primary_ci_method": "ordinary_complex_bootstrap",
      "exploratory_resampling_note": "flat_nested_cases_within_complex_not_stratified",
      "complexes_total_itt": "50",
      "complexes_complete": "50",
      "nested_total_itt": "3600",
      "nested_complete_pairs": "3600",
      "method_missing": "0",
      "comparator_missing": "0",
      "method_mean_across_complexes": "1.2368540703223478",
      "comparator_mean_across_complexes": "1.3998627379918098",
      "effect_method_minus_comparator": "-0.16300866766946182",
      "median_complex_delta": "-0.11978909385534489",
      "complex_bootstrap_ci95_low": "-0.1956918147446558",
      "complex_bootstrap_ci95_high": "-0.13272318779455758",
      "exploratory_flat_nested_bootstrap_ci95_low": "-0.19829855432027854",
      "exploratory_flat_nested_bootstrap_ci95_high": "-0.13004866123750045",
      "sign_flip_method": "monte_carlo_plus_one",
      "sign_flip_n_input": "50",
      "sign_flip_n_nonzero": "50",
      "sign_flip_zero_excluded": "0",
      "sign_flip_nonfinite_excluded": "0",
      "sign_flip_missing_complexes": "0",
      "sign_flip_draws": "200000",
      "sign_flip_seed": "3208645826",
      "raw_p": "4.9999750001249995e-06",
      "holm_adjusted_p": "1.9999900000499998e-05",
      "holm_rank": "2",
      "holm_reject": "True",
      "source_csv_line": 4
    },
    {
      "contrast": "pre_qubo_vs_unary",
      "contrast_role": "primary_method",
      "source": "pre",
      "method": "qubo",
      "comparator": "unary_rotamer",
      "endpoint": "min_distance_a",
      "category": "primary",
      "direction": "higher",
      "unit": "A",
      "estimand": "paired_available_case_conditional_on_both_placement_and_physical_success",
      "inference_role": "confirmatory_primary_family",
      "holm_family": "pre_qubo_vs_unary_four_physical_endpoints",
      "primary_ci_method": "ordinary_complex_bootstrap",
      "exploratory_resampling_note": "flat_nested_cases_within_complex_not_stratified",
      "complexes_total_itt": "50",
      "complexes_complete": "50",
      "nested_total_itt": "3600",
      "nested_complete_pairs": "3600",
      "method_missing": "0",
      "comparator_missing": "0",
      "method_mean_across_complexes": "1.9328818869216025",
      "comparator_mean_across_complexes": "1.7963113436972549",
      "effect_method_minus_comparator": "0.13657054322434833",
      "median_complex_delta": "0.09808417761840246",
      "complex_bootstrap_ci95_low": "0.10999088275101251",
      "complex_bootstrap_ci95_high": "0.16617079387727915",
      "exploratory_flat_nested_bootstrap_ci95_low": "0.10705851866708008",
      "exploratory_flat_nested_bootstrap_ci95_high": "0.16862493954376556",
      "sign_flip_method": "monte_carlo_plus_one",
      "sign_flip_n_input": "50",
      "sign_flip_n_nonzero": "50",
      "sign_flip_zero_excluded": "0",
      "sign_flip_nonfinite_excluded": "0",
      "sign_flip_missing_complexes": "0",
      "sign_flip_draws": "200000",
      "sign_flip_seed": "1037614135",
      "raw_p": "4.9999750001249995e-06",
      "holm_adjusted_p": "1.9999900000499998e-05",
      "holm_rank": "3",
      "holm_reject": "True",
      "source_csv_line": 5
    }
  ],
  "full_denominator_additive_geometry_contributions": {
    "normalized_overlap_a2_per_atom": {
      "same_sequence": -0.015375462075839626,
      "different_sequence": -0.05035620115759928
    },
    "clashscore_per_1000": {
      "same_sequence": -8.776165472731508,
      "different_sequence": -29.097359945610716
    },
    "max_overlap_a": {
      "same_sequence": -0.049470229984120824,
      "different_sequence": -0.11353843768534098
    },
    "min_distance_a": {
      "same_sequence": 0.04236160961015357,
      "different_sequence": 0.09420893361419475
    }
  },
  "fixed_sequence_control": {
    "version": "v3 only",
    "checks": {
      "generator_sequence_pairwise_vs_unary": {
        "itt_cases": 3600,
        "complexes": 50,
        "evaluable_cases": 3600,
        "unavailable_cases": 0,
        "hard_pair_fallback_cases": 594,
        "sequence_and_same_stage_atom_counts": "PASS",
        "exact_matched_unary_fallback": "PASS",
        "pure_sequence_score_difference": "exactly zero by identical identities and fixed model context; absolute scores unavailable"
      },
      "unary_selected_sequence_pairwise_vs_unary": {
        "itt_cases": 3600,
        "complexes": 50,
        "evaluable_cases": 2795,
        "unavailable_cases": 805,
        "hard_pair_fallback_cases": 185,
        "sequence_and_same_stage_atom_counts": "PASS",
        "exact_matched_unary_fallback": "PASS",
        "pure_sequence_score_difference": "exactly zero by identical identities and fixed model context; absolute scores unavailable"
      }
    },
    "archived_summary_rows": [
      {
        "contrast": "generator_sequence_pairwise_vs_unary",
        "scope_type": "full",
        "scope_value": "all",
        "h3": "False",
        "endpoint": "normalized_overlap_a2_per_atom",
        "category": "primary_physical",
        "direction": "lower",
        "unit": "A^2/atom",
        "estimand": "matched_evaluable_pair_equal_complex_mean",
        "nested_cases_total": "3600",
        "nested_complete_pairs": "3600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.3954999825697864",
        "unary_mean": "0.4623287046844243",
        "effect_pairwise_minus_unary": "-0.0668287221146377",
        "pairwise_ci95_low": "0.3619371142095096",
        "pairwise_ci95_high": "0.432199368227976",
        "unary_ci95_low": "0.4278862417974529",
        "unary_ci95_high": "0.4988819918256915",
        "effect_ci95_low": "-0.07566675605507528",
        "effect_ci95_high": "-0.058380628412983276",
        "source_csv_line": 2
      },
      {
        "contrast": "generator_sequence_pairwise_vs_unary",
        "scope_type": "full",
        "scope_value": "all",
        "h3": "False",
        "endpoint": "clashscore_per_1000",
        "category": "primary_physical",
        "direction": "lower",
        "unit": "clashes/1000 CDR heavy atoms",
        "estimand": "matched_evaluable_pair_equal_complex_mean",
        "nested_cases_total": "3600",
        "nested_complete_pairs": "3600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "401.6330943598971",
        "unary_mean": "436.0027339992771",
        "effect_pairwise_minus_unary": "-34.369639639379905",
        "pairwise_ci95_low": "376.3920289834733",
        "pairwise_ci95_high": "428.78437531030403",
        "unary_ci95_low": "410.99438914381375",
        "unary_ci95_high": "462.48793709422165",
        "effect_ci95_low": "-38.273034793489494",
        "effect_ci95_high": "-30.45471299811675",
        "source_csv_line": 3
      },
      {
        "contrast": "generator_sequence_pairwise_vs_unary",
        "scope_type": "full",
        "scope_value": "all",
        "h3": "False",
        "endpoint": "max_overlap_a",
        "category": "primary_physical",
        "direction": "lower",
        "unit": "A",
        "estimand": "matched_evaluable_pair_equal_complex_mean",
        "nested_cases_total": "3600",
        "nested_complete_pairs": "3600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "1.5160251630034336",
        "unary_mean": "1.665358178964424",
        "effect_pairwise_minus_unary": "-0.14933301596099133",
        "pairwise_ci95_low": "1.4648776789026028",
        "pairwise_ci95_high": "1.5688211179713276",
        "unary_ci95_low": "1.616603954883938",
        "unary_ci95_high": "1.7156042942186136",
        "effect_ci95_low": "-0.1696649031042587",
        "effect_ci95_high": "-0.1297853615935501",
        "source_csv_line": 4
      },
      {
        "contrast": "generator_sequence_pairwise_vs_unary",
        "scope_type": "full",
        "scope_value": "all",
        "h3": "False",
        "endpoint": "min_distance_a",
        "category": "primary_physical",
        "direction": "higher",
        "unit": "A",
        "estimand": "matched_evaluable_pair_equal_complex_mean",
        "nested_cases_total": "3600",
        "nested_complete_pairs": "3600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "1.6881270890235145",
        "unary_mean": "1.5526313469579933",
        "effect_pairwise_minus_unary": "0.13549574206552173",
        "pairwise_ci95_low": "1.6388806053299008",
        "pairwise_ci95_high": "1.7359976344521086",
        "unary_ci95_low": "1.5061173493948516",
        "unary_ci95_high": "1.5972011870719323",
        "effect_ci95_low": "0.11728123058399685",
        "effect_ci95_high": "0.15436302133321034",
        "source_csv_line": 5
      },
      {
        "contrast": "generator_sequence_pairwise_vs_unary",
        "scope_type": "full",
        "scope_value": "all",
        "h3": "False",
        "endpoint": "evaluation_failure",
        "category": "itt_status",
        "direction": "lower",
        "unit": "proportion",
        "estimand": "full_denominator_itt_equal_complex_mean",
        "nested_cases_total": "3600",
        "nested_complete_pairs": "3600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.0",
        "unary_mean": "0.0",
        "effect_pairwise_minus_unary": "0.0",
        "pairwise_ci95_low": "0.0",
        "pairwise_ci95_high": "0.0",
        "unary_ci95_low": "0.0",
        "unary_ci95_high": "0.0",
        "effect_ci95_low": "0.0",
        "effect_ci95_high": "0.0",
        "source_csv_line": 6
      },
      {
        "contrast": "generator_sequence_pairwise_vs_unary",
        "scope_type": "full",
        "scope_value": "all",
        "h3": "False",
        "endpoint": "validation_failure",
        "category": "itt_status",
        "direction": "lower",
        "unit": "proportion",
        "estimand": "full_denominator_itt_equal_complex_mean",
        "nested_cases_total": "3600",
        "nested_complete_pairs": "3600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.0",
        "unary_mean": "0.0",
        "effect_pairwise_minus_unary": "0.0",
        "pairwise_ci95_low": "0.0",
        "pairwise_ci95_high": "0.0",
        "unary_ci95_low": "0.0",
        "unary_ci95_high": "0.0",
        "effect_ci95_low": "0.0",
        "effect_ci95_high": "0.0",
        "source_csv_line": 7
      },
      {
        "contrast": "generator_sequence_pairwise_vs_unary",
        "scope_type": "full",
        "scope_value": "all",
        "h3": "False",
        "endpoint": "physical_failure",
        "category": "itt_status",
        "direction": "lower",
        "unit": "proportion",
        "estimand": "full_denominator_itt_equal_complex_mean",
        "nested_cases_total": "3600",
        "nested_complete_pairs": "3600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.0",
        "unary_mean": "0.0",
        "effect_pairwise_minus_unary": "0.0",
        "pairwise_ci95_low": "0.0",
        "pairwise_ci95_high": "0.0",
        "unary_ci95_low": "0.0",
        "unary_ci95_high": "0.0",
        "effect_ci95_low": "0.0",
        "effect_ci95_high": "0.0",
        "source_csv_line": 8
      },
      {
        "contrast": "generator_sequence_pairwise_vs_unary",
        "scope_type": "full",
        "scope_value": "all",
        "h3": "False",
        "endpoint": "selected_infeasible",
        "category": "itt_status",
        "direction": "lower",
        "unit": "proportion",
        "estimand": "full_denominator_itt_equal_complex_mean",
        "nested_cases_total": "3600",
        "nested_complete_pairs": "3600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.5819444444444443",
        "unary_mean": "0.6694444444444443",
        "effect_pairwise_minus_unary": "-0.08749999999999998",
        "pairwise_ci95_low": "0.5519444444444445",
        "pairwise_ci95_high": "0.6141666666666667",
        "unary_ci95_low": "0.6458333333333333",
        "unary_ci95_high": "0.6947222222222219",
        "effect_ci95_low": "-0.10472222222222222",
        "effect_ci95_high": "-0.07138888888888886",
        "source_csv_line": 9
      },
      {
        "contrast": "generator_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "H_CDR1",
        "h3": "False",
        "endpoint": "normalized_overlap_a2_per_atom",
        "category": "primary_physical",
        "direction": "lower",
        "unit": "A^2/atom",
        "estimand": "matched_evaluable_pair_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.1563657505341611",
        "unary_mean": "0.2809091931115545",
        "effect_pairwise_minus_unary": "-0.1245434425773933",
        "pairwise_ci95_low": "0.1237204668427325",
        "pairwise_ci95_high": "0.19476297376009177",
        "unary_ci95_low": "0.2338967620126347",
        "unary_ci95_high": "0.33094866347994445",
        "effect_ci95_low": "-0.16751372497214917",
        "effect_ci95_high": "-0.0851534331339401",
        "source_csv_line": 10
      },
      {
        "contrast": "generator_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "H_CDR1",
        "h3": "False",
        "endpoint": "clashscore_per_1000",
        "category": "primary_physical",
        "direction": "lower",
        "unit": "clashes/1000 CDR heavy atoms",
        "estimand": "matched_evaluable_pair_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "223.97116803057932",
        "unary_mean": "284.4034562783598",
        "effect_pairwise_minus_unary": "-60.43228824778053",
        "pairwise_ci95_low": "184.2659420055804",
        "pairwise_ci95_high": "268.47635095317224",
        "unary_ci95_low": "246.00142762829992",
        "unary_ci95_high": "327.40328563428153",
        "effect_ci95_low": "-78.34180164220258",
        "effect_ci95_high": "-43.470382312092845",
        "source_csv_line": 11
      },
      {
        "contrast": "generator_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "H_CDR1",
        "h3": "False",
        "endpoint": "max_overlap_a",
        "category": "primary_physical",
        "direction": "lower",
        "unit": "A",
        "estimand": "matched_evaluable_pair_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "1.1186235193974186",
        "unary_mean": "1.4764707207901673",
        "effect_pairwise_minus_unary": "-0.35784720139274867",
        "pairwise_ci95_low": "1.0290500785050214",
        "pairwise_ci95_high": "1.2104074923711583",
        "unary_ci95_low": "1.3755097940298942",
        "unary_ci95_high": "1.5786097577205642",
        "effect_ci95_low": "-0.45810357503154614",
        "effect_ci95_high": "-0.2650034607223022",
        "source_csv_line": 12
      },
      {
        "contrast": "generator_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "H_CDR1",
        "h3": "False",
        "endpoint": "min_distance_a",
        "category": "primary_physical",
        "direction": "higher",
        "unit": "A",
        "estimand": "matched_evaluable_pair_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "2.110258445308614",
        "unary_mean": "1.7876022757106396",
        "effect_pairwise_minus_unary": "0.3226561695979748",
        "pairwise_ci95_low": "2.0195080642077556",
        "pairwise_ci95_high": "2.2000613531278486",
        "unary_ci95_low": "1.688672774861967",
        "unary_ci95_high": "1.8873820749310994",
        "effect_ci95_low": "0.2401670287379767",
        "effect_ci95_high": "0.4114582013993931",
        "source_csv_line": 13
      },
      {
        "contrast": "generator_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "H_CDR1",
        "h3": "False",
        "endpoint": "evaluation_failure",
        "category": "itt_status",
        "direction": "lower",
        "unit": "proportion",
        "estimand": "full_denominator_itt_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.0",
        "unary_mean": "0.0",
        "effect_pairwise_minus_unary": "0.0",
        "pairwise_ci95_low": "0.0",
        "pairwise_ci95_high": "0.0",
        "unary_ci95_low": "0.0",
        "unary_ci95_high": "0.0",
        "effect_ci95_low": "0.0",
        "effect_ci95_high": "0.0",
        "source_csv_line": 14
      },
      {
        "contrast": "generator_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "H_CDR1",
        "h3": "False",
        "endpoint": "validation_failure",
        "category": "itt_status",
        "direction": "lower",
        "unit": "proportion",
        "estimand": "full_denominator_itt_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.0",
        "unary_mean": "0.0",
        "effect_pairwise_minus_unary": "0.0",
        "pairwise_ci95_low": "0.0",
        "pairwise_ci95_high": "0.0",
        "unary_ci95_low": "0.0",
        "unary_ci95_high": "0.0",
        "effect_ci95_low": "0.0",
        "effect_ci95_high": "0.0",
        "source_csv_line": 15
      },
      {
        "contrast": "generator_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "H_CDR1",
        "h3": "False",
        "endpoint": "physical_failure",
        "category": "itt_status",
        "direction": "lower",
        "unit": "proportion",
        "estimand": "full_denominator_itt_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.0",
        "unary_mean": "0.0",
        "effect_pairwise_minus_unary": "0.0",
        "pairwise_ci95_low": "0.0",
        "pairwise_ci95_high": "0.0",
        "unary_ci95_low": "0.0",
        "unary_ci95_high": "0.0",
        "effect_ci95_low": "0.0",
        "effect_ci95_high": "0.0",
        "source_csv_line": 16
      },
      {
        "contrast": "generator_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "H_CDR1",
        "h3": "False",
        "endpoint": "selected_infeasible",
        "category": "itt_status",
        "direction": "lower",
        "unit": "proportion",
        "estimand": "full_denominator_itt_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.3949999999999999",
        "unary_mean": "0.6383333333333333",
        "effect_pairwise_minus_unary": "-0.24333333333333332",
        "pairwise_ci95_low": "0.3",
        "pairwise_ci95_high": "0.4966666666666666",
        "unary_ci95_low": "0.5683333333333332",
        "unary_ci95_high": "0.7066666666666664",
        "effect_ci95_low": "-0.31499999999999995",
        "effect_ci95_high": "-0.17666666666666664",
        "source_csv_line": 17
      },
      {
        "contrast": "generator_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "H_CDR2",
        "h3": "False",
        "endpoint": "normalized_overlap_a2_per_atom",
        "category": "primary_physical",
        "direction": "lower",
        "unit": "A^2/atom",
        "estimand": "matched_evaluable_pair_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.3414163244836721",
        "unary_mean": "0.41974820472109514",
        "effect_pairwise_minus_unary": "-0.07833188023742316",
        "pairwise_ci95_low": "0.25528136849929756",
        "pairwise_ci95_high": "0.4408949141328245",
        "unary_ci95_low": "0.32428077565740693",
        "unary_ci95_high": "0.524478286655956",
        "effect_ci95_low": "-0.09971622773889162",
        "effect_ci95_high": "-0.058501013233333524",
        "source_csv_line": 18
      },
      {
        "contrast": "generator_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "H_CDR2",
        "h3": "False",
        "endpoint": "clashscore_per_1000",
        "category": "primary_physical",
        "direction": "lower",
        "unit": "clashes/1000 CDR heavy atoms",
        "estimand": "matched_evaluable_pair_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "349.8400889362441",
        "unary_mean": "391.4072070414932",
        "effect_pairwise_minus_unary": "-41.56711810524901",
        "pairwise_ci95_low": "280.8640253228345",
        "pairwise_ci95_high": "428.2227497976697",
        "unary_ci95_low": "320.4709950073296",
        "unary_ci95_high": "471.1057419558715",
        "effect_ci95_low": "-51.84495263708101",
        "effect_ci95_high": "-31.55942848793572",
        "source_csv_line": 19
      },
      {
        "contrast": "generator_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "H_CDR2",
        "h3": "False",
        "endpoint": "max_overlap_a",
        "category": "primary_physical",
        "direction": "lower",
        "unit": "A",
        "estimand": "matched_evaluable_pair_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "1.2491225387387592",
        "unary_mean": "1.4473823918070479",
        "effect_pairwise_minus_unary": "-0.19825985306828858",
        "pairwise_ci95_low": "1.1326503838789068",
        "pairwise_ci95_high": "1.3786811674053168",
        "unary_ci95_low": "1.3216257836972427",
        "unary_ci95_high": "1.580945041471441",
        "effect_ci95_low": "-0.2452938499047266",
        "effect_ci95_high": "-0.15317469484122495",
        "source_csv_line": 20
      },
      {
        "contrast": "generator_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "H_CDR2",
        "h3": "False",
        "endpoint": "min_distance_a",
        "category": "primary_physical",
        "direction": "higher",
        "unit": "A",
        "estimand": "matched_evaluable_pair_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "1.9561874160283281",
        "unary_mean": "1.7613762092515308",
        "effect_pairwise_minus_unary": "0.1948112067767976",
        "pairwise_ci95_low": "1.8383672476539132",
        "pairwise_ci95_high": "2.066272452583336",
        "unary_ci95_low": "1.6395166641655758",
        "unary_ci95_high": "1.8806763290134996",
        "effect_ci95_low": "0.15010431360069168",
        "effect_ci95_high": "0.2421984035969699",
        "source_csv_line": 21
      },
      {
        "contrast": "generator_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "H_CDR2",
        "h3": "False",
        "endpoint": "evaluation_failure",
        "category": "itt_status",
        "direction": "lower",
        "unit": "proportion",
        "estimand": "full_denominator_itt_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.0",
        "unary_mean": "0.0",
        "effect_pairwise_minus_unary": "0.0",
        "pairwise_ci95_low": "0.0",
        "pairwise_ci95_high": "0.0",
        "unary_ci95_low": "0.0",
        "unary_ci95_high": "0.0",
        "effect_ci95_low": "0.0",
        "effect_ci95_high": "0.0",
        "source_csv_line": 22
      },
      {
        "contrast": "generator_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "H_CDR2",
        "h3": "False",
        "endpoint": "validation_failure",
        "category": "itt_status",
        "direction": "lower",
        "unit": "proportion",
        "estimand": "full_denominator_itt_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.0",
        "unary_mean": "0.0",
        "effect_pairwise_minus_unary": "0.0",
        "pairwise_ci95_low": "0.0",
        "pairwise_ci95_high": "0.0",
        "unary_ci95_low": "0.0",
        "unary_ci95_high": "0.0",
        "effect_ci95_low": "0.0",
        "effect_ci95_high": "0.0",
        "source_csv_line": 23
      },
      {
        "contrast": "generator_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "H_CDR2",
        "h3": "False",
        "endpoint": "physical_failure",
        "category": "itt_status",
        "direction": "lower",
        "unit": "proportion",
        "estimand": "full_denominator_itt_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.0",
        "unary_mean": "0.0",
        "effect_pairwise_minus_unary": "0.0",
        "pairwise_ci95_low": "0.0",
        "pairwise_ci95_high": "0.0",
        "unary_ci95_low": "0.0",
        "unary_ci95_high": "0.0",
        "effect_ci95_low": "0.0",
        "effect_ci95_high": "0.0",
        "source_csv_line": 24
      },
      {
        "contrast": "generator_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "H_CDR2",
        "h3": "False",
        "endpoint": "selected_infeasible",
        "category": "itt_status",
        "direction": "lower",
        "unit": "proportion",
        "estimand": "full_denominator_itt_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.465",
        "unary_mean": "0.6166666666666667",
        "effect_pairwise_minus_unary": "-0.15166666666666667",
        "pairwise_ci95_low": "0.38166666666666665",
        "pairwise_ci95_high": "0.5516666666666666",
        "unary_ci95_low": "0.5433333333333333",
        "unary_ci95_high": "0.6883333333333335",
        "effect_ci95_low": "-0.19166666666666668",
        "effect_ci95_high": "-0.1133333333333333",
        "source_csv_line": 25
      },
      {
        "contrast": "generator_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "H_CDR3",
        "h3": "True",
        "endpoint": "normalized_overlap_a2_per_atom",
        "category": "primary_physical",
        "direction": "lower",
        "unit": "A^2/atom",
        "estimand": "matched_evaluable_pair_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "1.105451016278301",
        "unary_mean": "1.1925698940785743",
        "effect_pairwise_minus_unary": "-0.08711887780027368",
        "pairwise_ci95_low": "0.9722994155952753",
        "pairwise_ci95_high": "1.250926344462909",
        "unary_ci95_low": "1.0602640293013987",
        "unary_ci95_high": "1.336724720111723",
        "effect_ci95_low": "-0.10765517702027343",
        "effect_ci95_high": "-0.06899132918213687",
        "source_csv_line": 26
      },
      {
        "contrast": "generator_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "H_CDR3",
        "h3": "True",
        "endpoint": "clashscore_per_1000",
        "category": "primary_physical",
        "direction": "lower",
        "unit": "clashes/1000 CDR heavy atoms",
        "estimand": "matched_evaluable_pair_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "924.0374530152347",
        "unary_mean": "969.2338448741974",
        "effect_pairwise_minus_unary": "-45.19639185896247",
        "pairwise_ci95_low": "838.369564002419",
        "pairwise_ci95_high": "1016.3467589482908",
        "unary_ci95_low": "883.8409979338409",
        "unary_ci95_high": "1060.1426157987783",
        "effect_ci95_low": "-53.86060985730322",
        "effect_ci95_high": "-37.05622275911721",
        "source_csv_line": 27
      },
      {
        "contrast": "generator_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "H_CDR3",
        "h3": "True",
        "endpoint": "max_overlap_a",
        "category": "primary_physical",
        "direction": "lower",
        "unit": "A",
        "estimand": "matched_evaluable_pair_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "2.3688910637573586",
        "unary_mean": "2.441007442297378",
        "effect_pairwise_minus_unary": "-0.07211637854001952",
        "pairwise_ci95_low": "2.2809619175959126",
        "pairwise_ci95_high": "2.454587111907427",
        "unary_ci95_low": "2.363023529185775",
        "unary_ci95_high": "2.5159505747017223",
        "effect_ci95_low": "-0.09811590002274916",
        "effect_ci95_high": "-0.049380571162461216",
        "source_csv_line": 28
      },
      {
        "contrast": "generator_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "H_CDR3",
        "h3": "True",
        "endpoint": "min_distance_a",
        "category": "primary_physical",
        "direction": "higher",
        "unit": "A",
        "estimand": "matched_evaluable_pair_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.9134507043686217",
        "unary_mean": "0.8468618915951628",
        "effect_pairwise_minus_unary": "0.06658881277345925",
        "pairwise_ci95_low": "0.8344203730591052",
        "pairwise_ci95_high": "0.9948720420843985",
        "unary_ci95_low": "0.7769526668722769",
        "unary_ci95_high": "0.9194743275453396",
        "effect_ci95_low": "0.04630926435832861",
        "effect_ci95_high": "0.08954099603295089",
        "source_csv_line": 29
      },
      {
        "contrast": "generator_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "H_CDR3",
        "h3": "True",
        "endpoint": "evaluation_failure",
        "category": "itt_status",
        "direction": "lower",
        "unit": "proportion",
        "estimand": "full_denominator_itt_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.0",
        "unary_mean": "0.0",
        "effect_pairwise_minus_unary": "0.0",
        "pairwise_ci95_low": "0.0",
        "pairwise_ci95_high": "0.0",
        "unary_ci95_low": "0.0",
        "unary_ci95_high": "0.0",
        "effect_ci95_low": "0.0",
        "effect_ci95_high": "0.0",
        "source_csv_line": 30
      },
      {
        "contrast": "generator_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "H_CDR3",
        "h3": "True",
        "endpoint": "validation_failure",
        "category": "itt_status",
        "direction": "lower",
        "unit": "proportion",
        "estimand": "full_denominator_itt_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.0",
        "unary_mean": "0.0",
        "effect_pairwise_minus_unary": "0.0",
        "pairwise_ci95_low": "0.0",
        "pairwise_ci95_high": "0.0",
        "unary_ci95_low": "0.0",
        "unary_ci95_high": "0.0",
        "effect_ci95_low": "0.0",
        "effect_ci95_high": "0.0",
        "source_csv_line": 31
      },
      {
        "contrast": "generator_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "H_CDR3",
        "h3": "True",
        "endpoint": "physical_failure",
        "category": "itt_status",
        "direction": "lower",
        "unit": "proportion",
        "estimand": "full_denominator_itt_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.0",
        "unary_mean": "0.0",
        "effect_pairwise_minus_unary": "0.0",
        "pairwise_ci95_low": "0.0",
        "pairwise_ci95_high": "0.0",
        "unary_ci95_low": "0.0",
        "unary_ci95_high": "0.0",
        "effect_ci95_low": "0.0",
        "effect_ci95_high": "0.0",
        "source_csv_line": 32
      },
      {
        "contrast": "generator_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "H_CDR3",
        "h3": "True",
        "endpoint": "selected_infeasible",
        "category": "itt_status",
        "direction": "lower",
        "unit": "proportion",
        "estimand": "full_denominator_itt_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.9733333333333333",
        "unary_mean": "0.9933333333333334",
        "effect_pairwise_minus_unary": "-0.02",
        "pairwise_ci95_low": "0.9583333333333335",
        "pairwise_ci95_high": "0.9850000000000001",
        "unary_ci95_low": "0.9866666666666666",
        "unary_ci95_high": "0.9983333333333334",
        "effect_ci95_low": "-0.03166666666666666",
        "effect_ci95_high": "-0.009999999999999998",
        "source_csv_line": 33
      },
      {
        "contrast": "generator_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "L_CDR1",
        "h3": "False",
        "endpoint": "normalized_overlap_a2_per_atom",
        "category": "primary_physical",
        "direction": "lower",
        "unit": "A^2/atom",
        "estimand": "matched_evaluable_pair_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.20366646184492068",
        "unary_mean": "0.23146466799216492",
        "effect_pairwise_minus_unary": "-0.027798206147244164",
        "pairwise_ci95_low": "0.1620829638206767",
        "pairwise_ci95_high": "0.2492736621353555",
        "unary_ci95_low": "0.18663262991238924",
        "unary_ci95_high": "0.2793299867437685",
        "effect_ci95_low": "-0.03969923121273375",
        "effect_ci95_high": "-0.017220545663083158",
        "source_csv_line": 34
      },
      {
        "contrast": "generator_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "L_CDR1",
        "h3": "False",
        "endpoint": "clashscore_per_1000",
        "category": "primary_physical",
        "direction": "lower",
        "unit": "clashes/1000 CDR heavy atoms",
        "estimand": "matched_evaluable_pair_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "240.85603398084587",
        "unary_mean": "256.0077737206046",
        "effect_pairwise_minus_unary": "-15.15173973975875",
        "pairwise_ci95_low": "206.2778684110021",
        "pairwise_ci95_high": "279.87101379519663",
        "unary_ci95_low": "220.36727872885382",
        "unary_ci95_high": "295.5289429465304",
        "effect_ci95_low": "-21.188232022378337",
        "effect_ci95_high": "-9.851189852498623",
        "source_csv_line": 35
      },
      {
        "contrast": "generator_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "L_CDR1",
        "h3": "False",
        "endpoint": "max_overlap_a",
        "category": "primary_physical",
        "direction": "lower",
        "unit": "A",
        "estimand": "matched_evaluable_pair_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "1.4413804205976146",
        "unary_mean": "1.5176288642865572",
        "effect_pairwise_minus_unary": "-0.0762484436889428",
        "pairwise_ci95_low": "1.3337069814439508",
        "pairwise_ci95_high": "1.5568286091976922",
        "unary_ci95_low": "1.4038977144724032",
        "unary_ci95_high": "1.638235765784284",
        "effect_ci95_low": "-0.11335799694423863",
        "effect_ci95_high": "-0.0440056015951148",
        "source_csv_line": 36
      },
      {
        "contrast": "generator_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "L_CDR1",
        "h3": "False",
        "endpoint": "min_distance_a",
        "category": "primary_physical",
        "direction": "higher",
        "unit": "A",
        "estimand": "matched_evaluable_pair_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "1.7494325306801974",
        "unary_mean": "1.6841723868465486",
        "effect_pairwise_minus_unary": "0.06526014383364846",
        "pairwise_ci95_low": "1.649943614621098",
        "pairwise_ci95_high": "1.8482051237979051",
        "unary_ci95_low": "1.5780678794359997",
        "unary_ci95_high": "1.7885159715672854",
        "effect_ci95_low": "0.03532350961504093",
        "effect_ci95_high": "0.09825976792823297",
        "source_csv_line": 37
      },
      {
        "contrast": "generator_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "L_CDR1",
        "h3": "False",
        "endpoint": "evaluation_failure",
        "category": "itt_status",
        "direction": "lower",
        "unit": "proportion",
        "estimand": "full_denominator_itt_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.0",
        "unary_mean": "0.0",
        "effect_pairwise_minus_unary": "0.0",
        "pairwise_ci95_low": "0.0",
        "pairwise_ci95_high": "0.0",
        "unary_ci95_low": "0.0",
        "unary_ci95_high": "0.0",
        "effect_ci95_low": "0.0",
        "effect_ci95_high": "0.0",
        "source_csv_line": 38
      },
      {
        "contrast": "generator_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "L_CDR1",
        "h3": "False",
        "endpoint": "validation_failure",
        "category": "itt_status",
        "direction": "lower",
        "unit": "proportion",
        "estimand": "full_denominator_itt_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.0",
        "unary_mean": "0.0",
        "effect_pairwise_minus_unary": "0.0",
        "pairwise_ci95_low": "0.0",
        "pairwise_ci95_high": "0.0",
        "unary_ci95_low": "0.0",
        "unary_ci95_high": "0.0",
        "effect_ci95_low": "0.0",
        "effect_ci95_high": "0.0",
        "source_csv_line": 39
      },
      {
        "contrast": "generator_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "L_CDR1",
        "h3": "False",
        "endpoint": "physical_failure",
        "category": "itt_status",
        "direction": "lower",
        "unit": "proportion",
        "estimand": "full_denominator_itt_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.0",
        "unary_mean": "0.0",
        "effect_pairwise_minus_unary": "0.0",
        "pairwise_ci95_low": "0.0",
        "pairwise_ci95_high": "0.0",
        "unary_ci95_low": "0.0",
        "unary_ci95_high": "0.0",
        "effect_ci95_low": "0.0",
        "effect_ci95_high": "0.0",
        "source_csv_line": 40
      },
      {
        "contrast": "generator_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "L_CDR1",
        "h3": "False",
        "endpoint": "selected_infeasible",
        "category": "itt_status",
        "direction": "lower",
        "unit": "proportion",
        "estimand": "full_denominator_itt_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.5283333333333332",
        "unary_mean": "0.5849999999999997",
        "effect_pairwise_minus_unary": "-0.05666666666666667",
        "pairwise_ci95_low": "0.43333333333333335",
        "pairwise_ci95_high": "0.6216666666666668",
        "unary_ci95_low": "0.48833333333333334",
        "unary_ci95_high": "0.6783333333333332",
        "effect_ci95_low": "-0.08333333333333334",
        "effect_ci95_high": "-0.033333333333333326",
        "source_csv_line": 41
      },
      {
        "contrast": "generator_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "L_CDR2",
        "h3": "False",
        "endpoint": "normalized_overlap_a2_per_atom",
        "category": "primary_physical",
        "direction": "lower",
        "unit": "A^2/atom",
        "estimand": "matched_evaluable_pair_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.15640268974876395",
        "unary_mean": "0.16794540863965618",
        "effect_pairwise_minus_unary": "-0.011542718890892227",
        "pairwise_ci95_low": "0.12939890521107958",
        "pairwise_ci95_high": "0.1849478984307352",
        "unary_ci95_low": "0.13732606627771485",
        "unary_ci95_high": "0.20073183954333373",
        "effect_ci95_low": "-0.02141023233467907",
        "effect_ci95_high": "-0.00446092908032076",
        "source_csv_line": 42
      },
      {
        "contrast": "generator_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "L_CDR2",
        "h3": "False",
        "endpoint": "clashscore_per_1000",
        "category": "primary_physical",
        "direction": "lower",
        "unit": "clashes/1000 CDR heavy atoms",
        "estimand": "matched_evaluable_pair_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "215.94277574894258",
        "unary_mean": "222.96554114296066",
        "effect_pairwise_minus_unary": "-7.022765394018014",
        "pairwise_ci95_low": "191.26516551664088",
        "pairwise_ci95_high": "242.3074598059387",
        "unary_ci95_low": "196.7836244820431",
        "unary_ci95_high": "251.07721208342898",
        "effect_ci95_low": "-11.563188459664381",
        "effect_ci95_high": "-3.2577876419454967",
        "source_csv_line": 43
      },
      {
        "contrast": "generator_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "L_CDR2",
        "h3": "False",
        "endpoint": "max_overlap_a",
        "category": "primary_physical",
        "direction": "lower",
        "unit": "A",
        "estimand": "matched_evaluable_pair_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "1.1413591762483855",
        "unary_mean": "1.1630060563936393",
        "effect_pairwise_minus_unary": "-0.021646880145254097",
        "pairwise_ci95_low": "1.0268776156662287",
        "pairwise_ci95_high": "1.2586704515759508",
        "unary_ci95_low": "1.0466840774410682",
        "unary_ci95_high": "1.2823556411687234",
        "effect_ci95_low": "-0.03285500706506383",
        "effect_ci95_high": "-0.01151881226096285",
        "source_csv_line": 44
      },
      {
        "contrast": "generator_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "L_CDR2",
        "h3": "False",
        "endpoint": "min_distance_a",
        "category": "primary_physical",
        "direction": "higher",
        "unit": "A",
        "estimand": "matched_evaluable_pair_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "1.9874966514174242",
        "unary_mean": "1.966655732273104",
        "effect_pairwise_minus_unary": "0.020840919144319972",
        "pairwise_ci95_low": "1.8632360380417954",
        "pairwise_ci95_high": "2.1072019621230695",
        "unary_ci95_low": "1.8424601342352518",
        "unary_ci95_high": "2.087799325073953",
        "effect_ci95_low": "0.010918326666574617",
        "effect_ci95_high": "0.031858997014296425",
        "source_csv_line": 45
      },
      {
        "contrast": "generator_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "L_CDR2",
        "h3": "False",
        "endpoint": "evaluation_failure",
        "category": "itt_status",
        "direction": "lower",
        "unit": "proportion",
        "estimand": "full_denominator_itt_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.0",
        "unary_mean": "0.0",
        "effect_pairwise_minus_unary": "0.0",
        "pairwise_ci95_low": "0.0",
        "pairwise_ci95_high": "0.0",
        "unary_ci95_low": "0.0",
        "unary_ci95_high": "0.0",
        "effect_ci95_low": "0.0",
        "effect_ci95_high": "0.0",
        "source_csv_line": 46
      },
      {
        "contrast": "generator_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "L_CDR2",
        "h3": "False",
        "endpoint": "validation_failure",
        "category": "itt_status",
        "direction": "lower",
        "unit": "proportion",
        "estimand": "full_denominator_itt_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.0",
        "unary_mean": "0.0",
        "effect_pairwise_minus_unary": "0.0",
        "pairwise_ci95_low": "0.0",
        "pairwise_ci95_high": "0.0",
        "unary_ci95_low": "0.0",
        "unary_ci95_high": "0.0",
        "effect_ci95_low": "0.0",
        "effect_ci95_high": "0.0",
        "source_csv_line": 47
      },
      {
        "contrast": "generator_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "L_CDR2",
        "h3": "False",
        "endpoint": "physical_failure",
        "category": "itt_status",
        "direction": "lower",
        "unit": "proportion",
        "estimand": "full_denominator_itt_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.0",
        "unary_mean": "0.0",
        "effect_pairwise_minus_unary": "0.0",
        "pairwise_ci95_low": "0.0",
        "pairwise_ci95_high": "0.0",
        "unary_ci95_low": "0.0",
        "unary_ci95_high": "0.0",
        "effect_ci95_low": "0.0",
        "effect_ci95_high": "0.0",
        "source_csv_line": 48
      },
      {
        "contrast": "generator_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "L_CDR2",
        "h3": "False",
        "endpoint": "selected_infeasible",
        "category": "itt_status",
        "direction": "lower",
        "unit": "proportion",
        "estimand": "full_denominator_itt_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.15666666666666665",
        "unary_mean": "0.19500000000000003",
        "effect_pairwise_minus_unary": "-0.03833333333333332",
        "pairwise_ci95_low": "0.10666666666666666",
        "pairwise_ci95_high": "0.2133333333333333",
        "unary_ci95_low": "0.1399583333333333",
        "unary_ci95_high": "0.25500000000000006",
        "effect_ci95_low": "-0.06",
        "effect_ci95_high": "-0.02",
        "source_csv_line": 49
      },
      {
        "contrast": "generator_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "L_CDR3",
        "h3": "False",
        "endpoint": "normalized_overlap_a2_per_atom",
        "category": "primary_physical",
        "direction": "lower",
        "unit": "A^2/atom",
        "estimand": "matched_evaluable_pair_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.40969765252889956",
        "unary_mean": "0.48133485956349936",
        "effect_pairwise_minus_unary": "-0.07163720703459964",
        "pairwise_ci95_low": "0.36107361256533915",
        "pairwise_ci95_high": "0.46967815475043007",
        "unary_ci95_low": "0.4268425727505502",
        "unary_ci95_high": "0.5493904649037854",
        "effect_ci95_low": "-0.08759773110540055",
        "effect_ci95_high": "-0.05686786103569949",
        "source_csv_line": 50
      },
      {
        "contrast": "generator_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "L_CDR3",
        "h3": "False",
        "endpoint": "clashscore_per_1000",
        "category": "primary_physical",
        "direction": "lower",
        "unit": "clashes/1000 CDR heavy atoms",
        "estimand": "matched_evaluable_pair_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "455.1510464475362",
        "unary_mean": "491.9985809380469",
        "effect_pairwise_minus_unary": "-36.84753449051067",
        "pairwise_ci95_low": "417.58398756222",
        "pairwise_ci95_high": "499.50949339541944",
        "unary_ci95_low": "452.00574844195955",
        "unary_ci95_high": "538.5740885273516",
        "effect_ci95_low": "-45.98328355674581",
        "effect_ci95_high": "-28.553769573830813",
        "source_csv_line": 51
      },
      {
        "contrast": "generator_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "L_CDR3",
        "h3": "False",
        "endpoint": "max_overlap_a",
        "category": "primary_physical",
        "direction": "lower",
        "unit": "A",
        "estimand": "matched_evaluable_pair_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "1.776774259281063",
        "unary_mean": "1.9466535982117583",
        "effect_pairwise_minus_unary": "-0.16987933893069454",
        "pairwise_ci95_low": "1.7157728936559067",
        "pairwise_ci95_high": "1.842011875923486",
        "unary_ci95_low": "1.8847323198135038",
        "unary_ci95_high": "2.010356936597688",
        "effect_ci95_low": "-0.2063505959725344",
        "effect_ci95_high": "-0.13504659535400396",
        "source_csv_line": 52
      },
      {
        "contrast": "generator_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "L_CDR3",
        "h3": "False",
        "endpoint": "min_distance_a",
        "category": "primary_physical",
        "direction": "higher",
        "unit": "A",
        "estimand": "matched_evaluable_pair_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "1.4119367863379018",
        "unary_mean": "1.2691195860709712",
        "effect_pairwise_minus_unary": "0.14281720026693048",
        "pairwise_ci95_low": "1.356464380842823",
        "pairwise_ci95_high": "1.4624735516328107",
        "unary_ci95_low": "1.215655693868367",
        "unary_ci95_high": "1.3206459577461094",
        "effect_ci95_low": "0.11271441179827967",
        "effect_ci95_high": "0.17469223110713764",
        "source_csv_line": 53
      },
      {
        "contrast": "generator_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "L_CDR3",
        "h3": "False",
        "endpoint": "evaluation_failure",
        "category": "itt_status",
        "direction": "lower",
        "unit": "proportion",
        "estimand": "full_denominator_itt_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.0",
        "unary_mean": "0.0",
        "effect_pairwise_minus_unary": "0.0",
        "pairwise_ci95_low": "0.0",
        "pairwise_ci95_high": "0.0",
        "unary_ci95_low": "0.0",
        "unary_ci95_high": "0.0",
        "effect_ci95_low": "0.0",
        "effect_ci95_high": "0.0",
        "source_csv_line": 54
      },
      {
        "contrast": "generator_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "L_CDR3",
        "h3": "False",
        "endpoint": "validation_failure",
        "category": "itt_status",
        "direction": "lower",
        "unit": "proportion",
        "estimand": "full_denominator_itt_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.0",
        "unary_mean": "0.0",
        "effect_pairwise_minus_unary": "0.0",
        "pairwise_ci95_low": "0.0",
        "pairwise_ci95_high": "0.0",
        "unary_ci95_low": "0.0",
        "unary_ci95_high": "0.0",
        "effect_ci95_low": "0.0",
        "effect_ci95_high": "0.0",
        "source_csv_line": 55
      },
      {
        "contrast": "generator_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "L_CDR3",
        "h3": "False",
        "endpoint": "physical_failure",
        "category": "itt_status",
        "direction": "lower",
        "unit": "proportion",
        "estimand": "full_denominator_itt_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.0",
        "unary_mean": "0.0",
        "effect_pairwise_minus_unary": "0.0",
        "pairwise_ci95_low": "0.0",
        "pairwise_ci95_high": "0.0",
        "unary_ci95_low": "0.0",
        "unary_ci95_high": "0.0",
        "effect_ci95_low": "0.0",
        "effect_ci95_high": "0.0",
        "source_csv_line": 56
      },
      {
        "contrast": "generator_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "L_CDR3",
        "h3": "False",
        "endpoint": "selected_infeasible",
        "category": "itt_status",
        "direction": "lower",
        "unit": "proportion",
        "estimand": "full_denominator_itt_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.9733333333333334",
        "unary_mean": "0.9883333333333333",
        "effect_pairwise_minus_unary": "-0.015000000000000003",
        "pairwise_ci95_low": "0.9566666666666664",
        "pairwise_ci95_high": "0.9883333333333333",
        "unary_ci95_low": "0.9766666666666667",
        "unary_ci95_high": "0.9966666666666667",
        "effect_ci95_low": "-0.025",
        "effect_ci95_high": "-0.005",
        "source_csv_line": 57
      },
      {
        "contrast": "unary_selected_sequence_pairwise_vs_unary",
        "scope_type": "full",
        "scope_value": "all",
        "h3": "False",
        "endpoint": "normalized_overlap_a2_per_atom",
        "category": "primary_physical",
        "direction": "lower",
        "unit": "A^2/atom",
        "estimand": "matched_evaluable_pair_equal_complex_mean",
        "nested_cases_total": "3600",
        "nested_complete_pairs": "2795",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.1474574367445554",
        "unary_mean": "0.19725066694222748",
        "effect_pairwise_minus_unary": "-0.049793230197672074",
        "pairwise_ci95_low": "0.13371830027329765",
        "pairwise_ci95_high": "0.16227876320696938",
        "unary_ci95_low": "0.18002625368399505",
        "unary_ci95_high": "0.21501227033927986",
        "effect_ci95_low": "-0.061750096422954266",
        "effect_ci95_high": "-0.03888412692888252",
        "source_csv_line": 58
      },
      {
        "contrast": "unary_selected_sequence_pairwise_vs_unary",
        "scope_type": "full",
        "scope_value": "all",
        "h3": "False",
        "endpoint": "clashscore_per_1000",
        "category": "primary_physical",
        "direction": "lower",
        "unit": "clashes/1000 CDR heavy atoms",
        "estimand": "matched_evaluable_pair_equal_complex_mean",
        "nested_cases_total": "3600",
        "nested_complete_pairs": "2795",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "179.70810887972758",
        "unary_mean": "205.19058157402407",
        "effect_pairwise_minus_unary": "-25.482472694296398",
        "pairwise_ci95_low": "169.14836704288788",
        "pairwise_ci95_high": "191.33473123774667",
        "unary_ci95_low": "194.13147939090118",
        "unary_ci95_high": "217.14002186248385",
        "effect_ci95_low": "-31.126466450724937",
        "effect_ci95_high": "-20.333717532395653",
        "source_csv_line": 59
      },
      {
        "contrast": "unary_selected_sequence_pairwise_vs_unary",
        "scope_type": "full",
        "scope_value": "all",
        "h3": "False",
        "endpoint": "max_overlap_a",
        "category": "primary_physical",
        "direction": "lower",
        "unit": "A",
        "estimand": "matched_evaluable_pair_equal_complex_mean",
        "nested_cases_total": "3600",
        "nested_complete_pairs": "2795",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "1.0605874328364011",
        "unary_mean": "1.2003972869732678",
        "effect_pairwise_minus_unary": "-0.1398098541368667",
        "pairwise_ci95_low": "1.0276716375520585",
        "pairwise_ci95_high": "1.0951538055213483",
        "unary_ci95_low": "1.1565012440360165",
        "unary_ci95_high": "1.2453543028387364",
        "effect_ci95_low": "-0.1711162734910461",
        "effect_ci95_high": "-0.11153375824495208",
        "source_csv_line": 60
      },
      {
        "contrast": "unary_selected_sequence_pairwise_vs_unary",
        "scope_type": "full",
        "scope_value": "all",
        "h3": "False",
        "endpoint": "min_distance_a",
        "category": "primary_physical",
        "direction": "higher",
        "unit": "A",
        "estimand": "matched_evaluable_pair_equal_complex_mean",
        "nested_cases_total": "3600",
        "nested_complete_pairs": "2795",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "2.0976738864262243",
        "unary_mean": "1.977655767921074",
        "effect_pairwise_minus_unary": "0.12001811850515136",
        "pairwise_ci95_low": "2.064871499019307",
        "pairwise_ci95_high": "2.1293838108604843",
        "unary_ci95_low": "1.9355730888617004",
        "unary_ci95_high": "2.0185983443869158",
        "effect_ci95_low": "0.09369799753482584",
        "effect_ci95_high": "0.14833700422865906",
        "source_csv_line": 61
      },
      {
        "contrast": "unary_selected_sequence_pairwise_vs_unary",
        "scope_type": "full",
        "scope_value": "all",
        "h3": "False",
        "endpoint": "evaluation_failure",
        "category": "itt_status",
        "direction": "lower",
        "unit": "proportion",
        "estimand": "full_denominator_itt_equal_complex_mean",
        "nested_cases_total": "3600",
        "nested_complete_pairs": "3600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.22361111111111107",
        "unary_mean": "0.22361111111111107",
        "effect_pairwise_minus_unary": "0.0",
        "pairwise_ci95_low": "0.1944444444444444",
        "pairwise_ci95_high": "0.2536111111111111",
        "unary_ci95_low": "0.1944444444444444",
        "unary_ci95_high": "0.2536111111111111",
        "effect_ci95_low": "0.0",
        "effect_ci95_high": "0.0",
        "source_csv_line": 62
      },
      {
        "contrast": "unary_selected_sequence_pairwise_vs_unary",
        "scope_type": "full",
        "scope_value": "all",
        "h3": "False",
        "endpoint": "validation_failure",
        "category": "itt_status",
        "direction": "lower",
        "unit": "proportion",
        "estimand": "full_denominator_itt_equal_complex_mean",
        "nested_cases_total": "3600",
        "nested_complete_pairs": "3600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.22361111111111107",
        "unary_mean": "0.22361111111111107",
        "effect_pairwise_minus_unary": "0.0",
        "pairwise_ci95_low": "0.19443749999999999",
        "pairwise_ci95_high": "0.25388888888888883",
        "unary_ci95_low": "0.19443749999999999",
        "unary_ci95_high": "0.25388888888888883",
        "effect_ci95_low": "0.0",
        "effect_ci95_high": "0.0",
        "source_csv_line": 63
      },
      {
        "contrast": "unary_selected_sequence_pairwise_vs_unary",
        "scope_type": "full",
        "scope_value": "all",
        "h3": "False",
        "endpoint": "physical_failure",
        "category": "itt_status",
        "direction": "lower",
        "unit": "proportion",
        "estimand": "full_denominator_itt_equal_complex_mean",
        "nested_cases_total": "3600",
        "nested_complete_pairs": "3600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.22361111111111107",
        "unary_mean": "0.22361111111111107",
        "effect_pairwise_minus_unary": "0.0",
        "pairwise_ci95_low": "0.1941597222222221",
        "pairwise_ci95_high": "0.2536180555555555",
        "unary_ci95_low": "0.1941597222222221",
        "unary_ci95_high": "0.2536180555555555",
        "effect_ci95_low": "0.0",
        "effect_ci95_high": "0.0",
        "source_csv_line": 64
      },
      {
        "contrast": "unary_selected_sequence_pairwise_vs_unary",
        "scope_type": "full",
        "scope_value": "all",
        "h3": "False",
        "endpoint": "selected_infeasible",
        "category": "itt_status",
        "direction": "lower",
        "unit": "proportion",
        "estimand": "full_denominator_itt_equal_complex_mean",
        "nested_cases_total": "3600",
        "nested_complete_pairs": "3600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.2750000000000001",
        "unary_mean": "0.42194444444444434",
        "effect_pairwise_minus_unary": "-0.14694444444444446",
        "pairwise_ci95_low": "0.2466666666666667",
        "pairwise_ci95_high": "0.3038888888888889",
        "unary_ci95_low": "0.3961111111111111",
        "unary_ci95_high": "0.4480555555555556",
        "effect_ci95_low": "-0.17111111111111119",
        "effect_ci95_high": "-0.12472222222222223",
        "source_csv_line": 65
      },
      {
        "contrast": "unary_selected_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "H_CDR1",
        "h3": "False",
        "endpoint": "normalized_overlap_a2_per_atom",
        "category": "primary_physical",
        "direction": "lower",
        "unit": "A^2/atom",
        "estimand": "matched_evaluable_pair_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "522",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.07860942917858842",
        "unary_mean": "0.19819841790588655",
        "effect_pairwise_minus_unary": "-0.11958898872729817",
        "pairwise_ci95_low": "0.06436627550735635",
        "pairwise_ci95_high": "0.09552941380166582",
        "unary_ci95_low": "0.1519736032756047",
        "unary_ci95_high": "0.25059435228251126",
        "effect_ci95_low": "-0.16903581739897053",
        "effect_ci95_high": "-0.07603309200518217",
        "source_csv_line": 66
      },
      {
        "contrast": "unary_selected_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "H_CDR1",
        "h3": "False",
        "endpoint": "clashscore_per_1000",
        "category": "primary_physical",
        "direction": "lower",
        "unit": "clashes/1000 CDR heavy atoms",
        "estimand": "matched_evaluable_pair_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "522",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "120.4505764736869",
        "unary_mean": "178.53838687691245",
        "effect_pairwise_minus_unary": "-58.087810403225504",
        "pairwise_ci95_low": "103.87400599190805",
        "pairwise_ci95_high": "140.07057673901528",
        "unary_ci95_low": "153.13670628533833",
        "unary_ci95_high": "206.1400922811058",
        "effect_ci95_low": "-80.45039572329408",
        "effect_ci95_high": "-37.56137679216378",
        "source_csv_line": 67
      },
      {
        "contrast": "unary_selected_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "H_CDR1",
        "h3": "False",
        "endpoint": "max_overlap_a",
        "category": "primary_physical",
        "direction": "lower",
        "unit": "A",
        "estimand": "matched_evaluable_pair_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "522",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.8620816050192127",
        "unary_mean": "1.220092304628666",
        "effect_pairwise_minus_unary": "-0.35801069960945353",
        "pairwise_ci95_low": "0.7932824370690752",
        "pairwise_ci95_high": "0.9364882184243484",
        "unary_ci95_low": "1.0993258724890476",
        "unary_ci95_high": "1.3455251122422496",
        "effect_ci95_low": "-0.47360229751424066",
        "effect_ci95_high": "-0.24909117248972948",
        "source_csv_line": 68
      },
      {
        "contrast": "unary_selected_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "H_CDR1",
        "h3": "False",
        "endpoint": "min_distance_a",
        "category": "primary_physical",
        "direction": "higher",
        "unit": "A",
        "estimand": "matched_evaluable_pair_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "522",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "2.3255105917838277",
        "unary_mean": "2.0148415765235526",
        "effect_pairwise_minus_unary": "0.31066901526027524",
        "pairwise_ci95_low": "2.245438699520439",
        "pairwise_ci95_high": "2.39868053861786",
        "unary_ci95_low": "1.8968231384120169",
        "unary_ci95_high": "2.128852942766777",
        "effect_ci95_low": "0.21560326454046908",
        "effect_ci95_high": "0.41185070621275854",
        "source_csv_line": 69
      },
      {
        "contrast": "unary_selected_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "H_CDR1",
        "h3": "False",
        "endpoint": "evaluation_failure",
        "category": "itt_status",
        "direction": "lower",
        "unit": "proportion",
        "estimand": "full_denominator_itt_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.12999999999999998",
        "unary_mean": "0.12999999999999998",
        "effect_pairwise_minus_unary": "0.0",
        "pairwise_ci95_low": "0.0666666666666667",
        "pairwise_ci95_high": "0.2016666666666667",
        "unary_ci95_low": "0.0666666666666667",
        "unary_ci95_high": "0.2016666666666667",
        "effect_ci95_low": "0.0",
        "effect_ci95_high": "0.0",
        "source_csv_line": 70
      },
      {
        "contrast": "unary_selected_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "H_CDR1",
        "h3": "False",
        "endpoint": "validation_failure",
        "category": "itt_status",
        "direction": "lower",
        "unit": "proportion",
        "estimand": "full_denominator_itt_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.12999999999999998",
        "unary_mean": "0.12999999999999998",
        "effect_pairwise_minus_unary": "0.0",
        "pairwise_ci95_low": "0.06833333333333334",
        "pairwise_ci95_high": "0.20166666666666663",
        "unary_ci95_low": "0.06833333333333334",
        "unary_ci95_high": "0.20166666666666663",
        "effect_ci95_low": "0.0",
        "effect_ci95_high": "0.0",
        "source_csv_line": 71
      },
      {
        "contrast": "unary_selected_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "H_CDR1",
        "h3": "False",
        "endpoint": "physical_failure",
        "category": "itt_status",
        "direction": "lower",
        "unit": "proportion",
        "estimand": "full_denominator_itt_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.12999999999999998",
        "unary_mean": "0.12999999999999998",
        "effect_pairwise_minus_unary": "0.0",
        "pairwise_ci95_low": "0.06666666666666668",
        "pairwise_ci95_high": "0.20166666666666663",
        "unary_ci95_low": "0.06666666666666668",
        "unary_ci95_high": "0.20166666666666663",
        "effect_ci95_low": "0.0",
        "effect_ci95_high": "0.0",
        "source_csv_line": 72
      },
      {
        "contrast": "unary_selected_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "H_CDR1",
        "h3": "False",
        "endpoint": "selected_infeasible",
        "category": "itt_status",
        "direction": "lower",
        "unit": "proportion",
        "estimand": "full_denominator_itt_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.14833333333333332",
        "unary_mean": "0.40166666666666656",
        "effect_pairwise_minus_unary": "-0.2533333333333334",
        "pairwise_ci95_low": "0.08666666666666666",
        "pairwise_ci95_high": "0.22000000000000003",
        "unary_ci95_low": "0.3283333333333333",
        "unary_ci95_high": "0.47666666666666674",
        "effect_ci95_low": "-0.3200000000000001",
        "effect_ci95_high": "-0.18999999999999997",
        "source_csv_line": 73
      },
      {
        "contrast": "unary_selected_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "H_CDR2",
        "h3": "False",
        "endpoint": "normalized_overlap_a2_per_atom",
        "category": "primary_physical",
        "direction": "lower",
        "unit": "A^2/atom",
        "estimand": "matched_evaluable_pair_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "523",
        "complexes_total": "50",
        "complexes_complete": "48",
        "pairwise_mean": "0.10298701038084929",
        "unary_mean": "0.14910227654754843",
        "effect_pairwise_minus_unary": "-0.04611526616669914",
        "pairwise_ci95_low": "0.0748480028982223",
        "pairwise_ci95_high": "0.13886810511724815",
        "unary_ci95_low": "0.10535303398788519",
        "unary_ci95_high": "0.20218619813416716",
        "effect_ci95_low": "-0.07838356744881592",
        "effect_ci95_high": "-0.020496979109893124",
        "source_csv_line": 74
      },
      {
        "contrast": "unary_selected_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "H_CDR2",
        "h3": "False",
        "endpoint": "clashscore_per_1000",
        "category": "primary_physical",
        "direction": "lower",
        "unit": "clashes/1000 CDR heavy atoms",
        "estimand": "matched_evaluable_pair_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "523",
        "complexes_total": "50",
        "complexes_complete": "48",
        "pairwise_mean": "140.21263880910348",
        "unary_mean": "166.619914747414",
        "effect_pairwise_minus_unary": "-26.407275938310544",
        "pairwise_ci95_low": "115.50766310859426",
        "pairwise_ci95_high": "171.08518963059024",
        "unary_ci95_low": "135.99756658504486",
        "unary_ci95_high": "202.89894449664152",
        "effect_ci95_low": "-42.73544898034586",
        "effect_ci95_high": "-13.443270901119266",
        "source_csv_line": 75
      },
      {
        "contrast": "unary_selected_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "H_CDR2",
        "h3": "False",
        "endpoint": "max_overlap_a",
        "category": "primary_physical",
        "direction": "lower",
        "unit": "A",
        "estimand": "matched_evaluable_pair_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "523",
        "complexes_total": "50",
        "complexes_complete": "48",
        "pairwise_mean": "0.8041794265041448",
        "unary_mean": "0.9373868997261647",
        "effect_pairwise_minus_unary": "-0.13320747322202017",
        "pairwise_ci95_low": "0.7357303989029975",
        "pairwise_ci95_high": "0.8906179976445469",
        "unary_ci95_low": "0.8411873023417278",
        "unary_ci95_high": "1.044907286782188",
        "effect_ci95_low": "-0.19935610985803223",
        "effect_ci95_high": "-0.0757433792378476",
        "source_csv_line": 76
      },
      {
        "contrast": "unary_selected_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "H_CDR2",
        "h3": "False",
        "endpoint": "min_distance_a",
        "category": "primary_physical",
        "direction": "higher",
        "unit": "A",
        "estimand": "matched_evaluable_pair_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "523",
        "complexes_total": "50",
        "complexes_complete": "48",
        "pairwise_mean": "2.3454872211919136",
        "unary_mean": "2.222462339309766",
        "effect_pairwise_minus_unary": "0.1230248818821471",
        "pairwise_ci95_low": "2.25863643515773",
        "pairwise_ci95_high": "2.416099461204402",
        "unary_ci95_low": "2.116086256615974",
        "unary_ci95_high": "2.3173933759047185",
        "effect_ci95_low": "0.06912889383770605",
        "effect_ci95_high": "0.18528642057652167",
        "source_csv_line": 77
      },
      {
        "contrast": "unary_selected_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "H_CDR2",
        "h3": "False",
        "endpoint": "evaluation_failure",
        "category": "itt_status",
        "direction": "lower",
        "unit": "proportion",
        "estimand": "full_denominator_itt_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.12833333333333333",
        "unary_mean": "0.12833333333333333",
        "effect_pairwise_minus_unary": "0.0",
        "pairwise_ci95_low": "0.06",
        "pairwise_ci95_high": "0.2083333333333333",
        "unary_ci95_low": "0.06",
        "unary_ci95_high": "0.2083333333333333",
        "effect_ci95_low": "0.0",
        "effect_ci95_high": "0.0",
        "source_csv_line": 78
      },
      {
        "contrast": "unary_selected_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "H_CDR2",
        "h3": "False",
        "endpoint": "validation_failure",
        "category": "itt_status",
        "direction": "lower",
        "unit": "proportion",
        "estimand": "full_denominator_itt_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.12833333333333333",
        "unary_mean": "0.12833333333333333",
        "effect_pairwise_minus_unary": "0.0",
        "pairwise_ci95_low": "0.06166666666666667",
        "pairwise_ci95_high": "0.20666666666666664",
        "unary_ci95_low": "0.06166666666666667",
        "unary_ci95_high": "0.20666666666666664",
        "effect_ci95_low": "0.0",
        "effect_ci95_high": "0.0",
        "source_csv_line": 79
      },
      {
        "contrast": "unary_selected_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "H_CDR2",
        "h3": "False",
        "endpoint": "physical_failure",
        "category": "itt_status",
        "direction": "lower",
        "unit": "proportion",
        "estimand": "full_denominator_itt_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.12833333333333333",
        "unary_mean": "0.12833333333333333",
        "effect_pairwise_minus_unary": "0.0",
        "pairwise_ci95_low": "0.06166666666666667",
        "pairwise_ci95_high": "0.20666666666666667",
        "unary_ci95_low": "0.06166666666666667",
        "unary_ci95_high": "0.20666666666666667",
        "effect_ci95_low": "0.0",
        "effect_ci95_high": "0.0",
        "source_csv_line": 80
      },
      {
        "contrast": "unary_selected_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "H_CDR2",
        "h3": "False",
        "endpoint": "selected_infeasible",
        "category": "itt_status",
        "direction": "lower",
        "unit": "proportion",
        "estimand": "full_denominator_itt_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.15",
        "unary_mean": "0.2616666666666667",
        "effect_pairwise_minus_unary": "-0.11166666666666666",
        "pairwise_ci95_low": "0.08333333333333331",
        "pairwise_ci95_high": "0.22666666666666666",
        "unary_ci95_low": "0.18166666666666664",
        "unary_ci95_high": "0.34666666666666657",
        "effect_ci95_low": "-0.1616666666666667",
        "effect_ci95_high": "-0.06833333333333332",
        "source_csv_line": 81
      },
      {
        "contrast": "unary_selected_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "H_CDR3",
        "h3": "True",
        "endpoint": "normalized_overlap_a2_per_atom",
        "category": "primary_physical",
        "direction": "lower",
        "unit": "A^2/atom",
        "estimand": "matched_evaluable_pair_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "265",
        "complexes_total": "50",
        "complexes_complete": "48",
        "pairwise_mean": "0.6069680709579552",
        "unary_mean": "0.7148149502251474",
        "effect_pairwise_minus_unary": "-0.10784687926719222",
        "pairwise_ci95_low": "0.48844436679467673",
        "pairwise_ci95_high": "0.735586862276469",
        "unary_ci95_low": "0.5943574271543055",
        "unary_ci95_high": "0.8447241472154787",
        "effect_ci95_low": "-0.1368587833304518",
        "effect_ci95_high": "-0.0804271067600964",
        "source_csv_line": 82
      },
      {
        "contrast": "unary_selected_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "H_CDR3",
        "h3": "True",
        "endpoint": "clashscore_per_1000",
        "category": "primary_physical",
        "direction": "lower",
        "unit": "clashes/1000 CDR heavy atoms",
        "estimand": "matched_evaluable_pair_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "265",
        "complexes_total": "50",
        "complexes_complete": "48",
        "pairwise_mean": "508.3528197280282",
        "unary_mean": "562.5225997411723",
        "effect_pairwise_minus_unary": "-54.169780013143985",
        "pairwise_ci95_low": "435.5598434344356",
        "pairwise_ci95_high": "587.7696527988624",
        "unary_ci95_low": "491.37370445428536",
        "unary_ci95_high": "640.204680970792",
        "effect_ci95_low": "-67.31002626549694",
        "effect_ci95_high": "-41.84820126996803",
        "source_csv_line": 83
      },
      {
        "contrast": "unary_selected_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "H_CDR3",
        "h3": "True",
        "endpoint": "max_overlap_a",
        "category": "primary_physical",
        "direction": "lower",
        "unit": "A",
        "estimand": "matched_evaluable_pair_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "265",
        "complexes_total": "50",
        "complexes_complete": "48",
        "pairwise_mean": "1.961754085930208",
        "unary_mean": "2.1252929966030125",
        "effect_pairwise_minus_unary": "-0.16353891067280463",
        "pairwise_ci95_low": "1.8153125551805749",
        "pairwise_ci95_high": "2.1095981309601375",
        "unary_ci95_low": "2.001410225591305",
        "unary_ci95_high": "2.245516789394732",
        "effect_ci95_low": "-0.2327678625923536",
        "effect_ci95_high": "-0.10123067684247085",
        "source_csv_line": 84
      },
      {
        "contrast": "unary_selected_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "H_CDR3",
        "h3": "True",
        "endpoint": "min_distance_a",
        "category": "primary_physical",
        "direction": "higher",
        "unit": "A",
        "estimand": "matched_evaluable_pair_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "265",
        "complexes_total": "50",
        "complexes_complete": "48",
        "pairwise_mean": "1.2729457355045775",
        "unary_mean": "1.1179042296875237",
        "effect_pairwise_minus_unary": "0.1550415058170538",
        "pairwise_ci95_low": "1.1305916111028418",
        "pairwise_ci95_high": "1.4107776164617185",
        "unary_ci95_low": "1.003101020372113",
        "unary_ci95_high": "1.2353009852052406",
        "effect_ci95_low": "0.09799659733205932",
        "effect_ci95_high": "0.22211144613474954",
        "source_csv_line": 85
      },
      {
        "contrast": "unary_selected_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "H_CDR3",
        "h3": "True",
        "endpoint": "evaluation_failure",
        "category": "itt_status",
        "direction": "lower",
        "unit": "proportion",
        "estimand": "full_denominator_itt_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.5583333333333335",
        "unary_mean": "0.5583333333333335",
        "effect_pairwise_minus_unary": "0.0",
        "pairwise_ci95_low": "0.4866666666666667",
        "pairwise_ci95_high": "0.6283333333333333",
        "unary_ci95_low": "0.4866666666666667",
        "unary_ci95_high": "0.6283333333333333",
        "effect_ci95_low": "0.0",
        "effect_ci95_high": "0.0",
        "source_csv_line": 86
      },
      {
        "contrast": "unary_selected_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "H_CDR3",
        "h3": "True",
        "endpoint": "validation_failure",
        "category": "itt_status",
        "direction": "lower",
        "unit": "proportion",
        "estimand": "full_denominator_itt_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.5583333333333335",
        "unary_mean": "0.5583333333333335",
        "effect_pairwise_minus_unary": "0.0",
        "pairwise_ci95_low": "0.48833333333333345",
        "pairwise_ci95_high": "0.6266666666666668",
        "unary_ci95_low": "0.48833333333333345",
        "unary_ci95_high": "0.6266666666666668",
        "effect_ci95_low": "0.0",
        "effect_ci95_high": "0.0",
        "source_csv_line": 87
      },
      {
        "contrast": "unary_selected_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "H_CDR3",
        "h3": "True",
        "endpoint": "physical_failure",
        "category": "itt_status",
        "direction": "lower",
        "unit": "proportion",
        "estimand": "full_denominator_itt_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.5583333333333335",
        "unary_mean": "0.5583333333333335",
        "effect_pairwise_minus_unary": "0.0",
        "pairwise_ci95_low": "0.48666666666666664",
        "pairwise_ci95_high": "0.6266666666666668",
        "unary_ci95_low": "0.48666666666666664",
        "unary_ci95_high": "0.6266666666666668",
        "effect_ci95_low": "0.0",
        "effect_ci95_high": "0.0",
        "source_csv_line": 88
      },
      {
        "contrast": "unary_selected_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "H_CDR3",
        "h3": "True",
        "endpoint": "selected_infeasible",
        "category": "itt_status",
        "direction": "lower",
        "unit": "proportion",
        "estimand": "full_denominator_itt_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.6466666666666666",
        "unary_mean": "0.8716666666666666",
        "effect_pairwise_minus_unary": "-0.22499999999999998",
        "pairwise_ci95_low": "0.5783333333333334",
        "pairwise_ci95_high": "0.7133333333333333",
        "unary_ci95_low": "0.815",
        "unary_ci95_high": "0.9200000000000003",
        "effect_ci95_low": "-0.26999999999999996",
        "effect_ci95_high": "-0.18333333333333335",
        "source_csv_line": 89
      },
      {
        "contrast": "unary_selected_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "L_CDR1",
        "h3": "False",
        "endpoint": "normalized_overlap_a2_per_atom",
        "category": "primary_physical",
        "direction": "lower",
        "unit": "A^2/atom",
        "estimand": "matched_evaluable_pair_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "520",
        "complexes_total": "50",
        "complexes_complete": "49",
        "pairwise_mean": "0.11149830524023492",
        "unary_mean": "0.1270578626217767",
        "effect_pairwise_minus_unary": "-0.015559557381541812",
        "pairwise_ci95_low": "0.08596842101510874",
        "pairwise_ci95_high": "0.14552585548746041",
        "unary_ci95_low": "0.09827797044695767",
        "unary_ci95_high": "0.16477977088769946",
        "effect_ci95_low": "-0.025786810501280677",
        "effect_ci95_high": "-0.007215019944025907",
        "source_csv_line": 90
      },
      {
        "contrast": "unary_selected_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "L_CDR1",
        "h3": "False",
        "endpoint": "clashscore_per_1000",
        "category": "primary_physical",
        "direction": "lower",
        "unit": "clashes/1000 CDR heavy atoms",
        "estimand": "matched_evaluable_pair_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "520",
        "complexes_total": "50",
        "complexes_complete": "49",
        "pairwise_mean": "144.59184787307447",
        "unary_mean": "152.62248660416344",
        "effect_pairwise_minus_unary": "-8.030638731088908",
        "pairwise_ci95_low": "125.64648575773884",
        "pairwise_ci95_high": "167.44440621230925",
        "unary_ci95_low": "132.35193918193488",
        "unary_ci95_high": "176.4236505435585",
        "effect_ci95_low": "-13.390482240007994",
        "effect_ci95_high": "-3.6452894137342633",
        "source_csv_line": 91
      },
      {
        "contrast": "unary_selected_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "L_CDR1",
        "h3": "False",
        "endpoint": "max_overlap_a",
        "category": "primary_physical",
        "direction": "lower",
        "unit": "A",
        "estimand": "matched_evaluable_pair_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "520",
        "complexes_total": "50",
        "complexes_complete": "49",
        "pairwise_mean": "1.1819207280450608",
        "unary_mean": "1.2489135453302644",
        "effect_pairwise_minus_unary": "-0.06699281728520337",
        "pairwise_ci95_low": "1.1070528995472313",
        "pairwise_ci95_high": "1.267990509541135",
        "unary_ci95_low": "1.1636230999962818",
        "unary_ci95_high": "1.348928680569254",
        "effect_ci95_low": "-0.10880425393321376",
        "effect_ci95_high": "-0.03347255877840262",
        "source_csv_line": 92
      },
      {
        "contrast": "unary_selected_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "L_CDR1",
        "h3": "False",
        "endpoint": "min_distance_a",
        "category": "primary_physical",
        "direction": "higher",
        "unit": "A",
        "estimand": "matched_evaluable_pair_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "520",
        "complexes_total": "50",
        "complexes_complete": "49",
        "pairwise_mean": "1.9675567787376795",
        "unary_mean": "1.9114525104795488",
        "effect_pairwise_minus_unary": "0.05610426825813095",
        "pairwise_ci95_low": "1.888082206488577",
        "pairwise_ci95_high": "2.040297957741827",
        "unary_ci95_low": "1.8231876639305693",
        "unary_ci95_high": "1.994208111093661",
        "effect_ci95_low": "0.026918897888548815",
        "effect_ci95_high": "0.09164571021532368",
        "source_csv_line": 93
      },
      {
        "contrast": "unary_selected_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "L_CDR1",
        "h3": "False",
        "endpoint": "evaluation_failure",
        "category": "itt_status",
        "direction": "lower",
        "unit": "proportion",
        "estimand": "full_denominator_itt_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.1333333333333333",
        "unary_mean": "0.1333333333333333",
        "effect_pairwise_minus_unary": "0.0",
        "pairwise_ci95_low": "0.07666666666666667",
        "pairwise_ci95_high": "0.19999999999999996",
        "unary_ci95_low": "0.07666666666666667",
        "unary_ci95_high": "0.19999999999999996",
        "effect_ci95_low": "0.0",
        "effect_ci95_high": "0.0",
        "source_csv_line": 94
      },
      {
        "contrast": "unary_selected_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "L_CDR1",
        "h3": "False",
        "endpoint": "validation_failure",
        "category": "itt_status",
        "direction": "lower",
        "unit": "proportion",
        "estimand": "full_denominator_itt_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.1333333333333333",
        "unary_mean": "0.1333333333333333",
        "effect_pairwise_minus_unary": "0.0",
        "pairwise_ci95_low": "0.07666666666666667",
        "pairwise_ci95_high": "0.1983333333333334",
        "unary_ci95_low": "0.07666666666666667",
        "unary_ci95_high": "0.1983333333333334",
        "effect_ci95_low": "0.0",
        "effect_ci95_high": "0.0",
        "source_csv_line": 95
      },
      {
        "contrast": "unary_selected_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "L_CDR1",
        "h3": "False",
        "endpoint": "physical_failure",
        "category": "itt_status",
        "direction": "lower",
        "unit": "proportion",
        "estimand": "full_denominator_itt_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.1333333333333333",
        "unary_mean": "0.1333333333333333",
        "effect_pairwise_minus_unary": "0.0",
        "pairwise_ci95_low": "0.07666666666666667",
        "pairwise_ci95_high": "0.20166666666666663",
        "unary_ci95_low": "0.07666666666666667",
        "unary_ci95_high": "0.20166666666666663",
        "effect_ci95_low": "0.0",
        "effect_ci95_high": "0.0",
        "source_csv_line": 96
      },
      {
        "contrast": "unary_selected_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "L_CDR1",
        "h3": "False",
        "endpoint": "selected_infeasible",
        "category": "itt_status",
        "direction": "lower",
        "unit": "proportion",
        "estimand": "full_denominator_itt_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.16833333333333328",
        "unary_mean": "0.2833333333333333",
        "effect_pairwise_minus_unary": "-0.11500000000000003",
        "pairwise_ci95_low": "0.10166666666666666",
        "pairwise_ci95_high": "0.24",
        "unary_ci95_low": "0.19833333333333333",
        "unary_ci95_high": "0.37166666666666665",
        "effect_ci95_low": "-0.16833333333333336",
        "effect_ci95_high": "-0.06833333333333334",
        "source_csv_line": 97
      },
      {
        "contrast": "unary_selected_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "L_CDR2",
        "h3": "False",
        "endpoint": "normalized_overlap_a2_per_atom",
        "category": "primary_physical",
        "direction": "lower",
        "unit": "A^2/atom",
        "estimand": "matched_evaluable_pair_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "586",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.08429331570328776",
        "unary_mean": "0.08439075529082855",
        "effect_pairwise_minus_unary": "-9.743958754079558e-05",
        "pairwise_ci95_low": "0.071287369016186",
        "pairwise_ci95_high": "0.09893615064566273",
        "unary_ci95_low": "0.07129376898998771",
        "unary_ci95_high": "0.09904772560827692",
        "effect_ci95_low": "-0.00031002921713726213",
        "effect_ci95_high": "2.3773809840812927e-05",
        "source_csv_line": 98
      },
      {
        "contrast": "unary_selected_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "L_CDR2",
        "h3": "False",
        "endpoint": "clashscore_per_1000",
        "category": "primary_physical",
        "direction": "lower",
        "unit": "clashes/1000 CDR heavy atoms",
        "estimand": "matched_evaluable_pair_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "586",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "146.19177412730906",
        "unary_mean": "146.2606023832491",
        "effect_pairwise_minus_unary": "-0.0688282559400572",
        "pairwise_ci95_low": "131.0946009947082",
        "pairwise_ci95_high": "162.8515408819702",
        "unary_ci95_low": "131.09469575007873",
        "unary_ci95_high": "163.00183993914348",
        "effect_ci95_low": "-0.41629564252466333",
        "effect_ci95_high": "0.20903998355432205",
        "source_csv_line": 99
      },
      {
        "contrast": "unary_selected_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "L_CDR2",
        "h3": "False",
        "endpoint": "max_overlap_a",
        "category": "primary_physical",
        "direction": "lower",
        "unit": "A",
        "estimand": "matched_evaluable_pair_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "586",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.8088070338389985",
        "unary_mean": "0.8090024312267465",
        "effect_pairwise_minus_unary": "-0.0001953973877480027",
        "pairwise_ci95_low": "0.7393922713537544",
        "pairwise_ci95_high": "0.8853758501136072",
        "unary_ci95_low": "0.7395876687415023",
        "unary_ci95_high": "0.8855144817241472",
        "effect_ci95_low": "-0.0005861921632440082",
        "effect_ci95_high": "0.0",
        "source_csv_line": 100
      },
      {
        "contrast": "unary_selected_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "L_CDR2",
        "h3": "False",
        "endpoint": "min_distance_a",
        "category": "primary_physical",
        "direction": "higher",
        "unit": "A",
        "estimand": "matched_evaluable_pair_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "586",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "2.3173837694134867",
        "unary_mean": "2.3171805067120035",
        "effect_pairwise_minus_unary": "0.00020326270148284846",
        "pairwise_ci95_low": "2.235472081433437",
        "pairwise_ci95_high": "2.3910645570297846",
        "unary_ci95_low": "2.2352451226227807",
        "unary_ci95_high": "2.390924888779266",
        "effect_ci95_low": "0.0",
        "effect_ci95_high": "0.0006097881044485454",
        "source_csv_line": 101
      },
      {
        "contrast": "unary_selected_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "L_CDR2",
        "h3": "False",
        "endpoint": "evaluation_failure",
        "category": "itt_status",
        "direction": "lower",
        "unit": "proportion",
        "estimand": "full_denominator_itt_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.02333333333333333",
        "unary_mean": "0.02333333333333333",
        "effect_pairwise_minus_unary": "0.0",
        "pairwise_ci95_low": "0.008333333333333333",
        "pairwise_ci95_high": "0.04166666666666666",
        "unary_ci95_low": "0.008333333333333333",
        "unary_ci95_high": "0.04166666666666666",
        "effect_ci95_low": "0.0",
        "effect_ci95_high": "0.0",
        "source_csv_line": 102
      },
      {
        "contrast": "unary_selected_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "L_CDR2",
        "h3": "False",
        "endpoint": "validation_failure",
        "category": "itt_status",
        "direction": "lower",
        "unit": "proportion",
        "estimand": "full_denominator_itt_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.02333333333333333",
        "unary_mean": "0.02333333333333333",
        "effect_pairwise_minus_unary": "0.0",
        "pairwise_ci95_low": "0.008333333333333333",
        "pairwise_ci95_high": "0.04333333333333332",
        "unary_ci95_low": "0.008333333333333333",
        "unary_ci95_high": "0.04333333333333332",
        "effect_ci95_low": "0.0",
        "effect_ci95_high": "0.0",
        "source_csv_line": 103
      },
      {
        "contrast": "unary_selected_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "L_CDR2",
        "h3": "False",
        "endpoint": "physical_failure",
        "category": "itt_status",
        "direction": "lower",
        "unit": "proportion",
        "estimand": "full_denominator_itt_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.02333333333333333",
        "unary_mean": "0.02333333333333333",
        "effect_pairwise_minus_unary": "0.0",
        "pairwise_ci95_low": "0.008333333333333333",
        "pairwise_ci95_high": "0.04333333333333333",
        "unary_ci95_low": "0.008333333333333333",
        "unary_ci95_high": "0.04333333333333333",
        "effect_ci95_low": "0.0",
        "effect_ci95_high": "0.0",
        "source_csv_line": 104
      },
      {
        "contrast": "unary_selected_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "L_CDR2",
        "h3": "False",
        "endpoint": "selected_infeasible",
        "category": "itt_status",
        "direction": "lower",
        "unit": "proportion",
        "estimand": "full_denominator_itt_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.02333333333333333",
        "unary_mean": "0.025",
        "effect_pairwise_minus_unary": "-0.0016666666666666666",
        "pairwise_ci95_low": "0.008333333333333333",
        "pairwise_ci95_high": "0.04333333333333332",
        "unary_ci95_low": "0.009999999999999998",
        "unary_ci95_high": "0.0433749999999994",
        "effect_ci95_low": "-0.005",
        "effect_ci95_high": "0.0",
        "source_csv_line": 105
      },
      {
        "contrast": "unary_selected_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "L_CDR3",
        "h3": "False",
        "endpoint": "normalized_overlap_a2_per_atom",
        "category": "primary_physical",
        "direction": "lower",
        "unit": "A^2/atom",
        "estimand": "matched_evaluable_pair_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "379",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.226779391908027",
        "unary_mean": "0.2789214191762443",
        "effect_pairwise_minus_unary": "-0.05214202726821732",
        "pairwise_ci95_low": "0.18951134705549566",
        "pairwise_ci95_high": "0.26947819542800117",
        "unary_ci95_low": "0.23422888811744524",
        "unary_ci95_high": "0.3298752183889908",
        "effect_ci95_low": "-0.07192452310026892",
        "effect_ci95_high": "-0.03264450796330015",
        "source_csv_line": 106
      },
      {
        "contrast": "unary_selected_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "L_CDR3",
        "h3": "False",
        "endpoint": "clashscore_per_1000",
        "category": "primary_physical",
        "direction": "lower",
        "unit": "clashes/1000 CDR heavy atoms",
        "estimand": "matched_evaluable_pair_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "379",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "260.7484195681604",
        "unary_mean": "290.7248310499915",
        "effect_pairwise_minus_unary": "-29.97641148183105",
        "pairwise_ci95_low": "233.9863145562239",
        "pairwise_ci95_high": "290.7178204903091",
        "unary_ci95_low": "261.53365989327693",
        "unary_ci95_high": "322.97942672967173",
        "effect_ci95_low": "-41.11739558299295",
        "effect_ci95_high": "-19.384950816587622",
        "source_csv_line": 107
      },
      {
        "contrast": "unary_selected_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "L_CDR3",
        "h3": "False",
        "endpoint": "max_overlap_a",
        "category": "primary_physical",
        "direction": "lower",
        "unit": "A",
        "estimand": "matched_evaluable_pair_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "379",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "1.4928799749885644",
        "unary_mean": "1.6240837355039364",
        "effect_pairwise_minus_unary": "-0.13120376051537155",
        "pairwise_ci95_low": "1.4164650647819188",
        "pairwise_ci95_high": "1.5754287046982896",
        "unary_ci95_low": "1.545842233411388",
        "unary_ci95_high": "1.706924169979988",
        "effect_ci95_low": "-0.19891211910163706",
        "effect_ci95_high": "-0.05223513750195997",
        "source_csv_line": 108
      },
      {
        "contrast": "unary_selected_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "L_CDR3",
        "h3": "False",
        "endpoint": "min_distance_a",
        "category": "primary_physical",
        "direction": "higher",
        "unit": "A",
        "estimand": "matched_evaluable_pair_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "379",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "1.6560624984126806",
        "unary_mean": "1.5626131469684885",
        "effect_pairwise_minus_unary": "0.09344935144419209",
        "pairwise_ci95_low": "1.5850416469278235",
        "pairwise_ci95_high": "1.7214262728561525",
        "unary_ci95_low": "1.49710529032317",
        "unary_ci95_high": "1.627534548948274",
        "effect_ci95_low": "0.024104220828319287",
        "effect_ci95_high": "0.14908851504105874",
        "source_csv_line": 109
      },
      {
        "contrast": "unary_selected_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "L_CDR3",
        "h3": "False",
        "endpoint": "evaluation_failure",
        "category": "itt_status",
        "direction": "lower",
        "unit": "proportion",
        "estimand": "full_denominator_itt_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.3683333333333334",
        "unary_mean": "0.3683333333333334",
        "effect_pairwise_minus_unary": "0.0",
        "pairwise_ci95_low": "0.30333333333333345",
        "pairwise_ci95_high": "0.43500000000000005",
        "unary_ci95_low": "0.30333333333333345",
        "unary_ci95_high": "0.43500000000000005",
        "effect_ci95_low": "0.0",
        "effect_ci95_high": "0.0",
        "source_csv_line": 110
      },
      {
        "contrast": "unary_selected_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "L_CDR3",
        "h3": "False",
        "endpoint": "validation_failure",
        "category": "itt_status",
        "direction": "lower",
        "unit": "proportion",
        "estimand": "full_denominator_itt_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.3683333333333334",
        "unary_mean": "0.3683333333333334",
        "effect_pairwise_minus_unary": "0.0",
        "pairwise_ci95_low": "0.3033333333333334",
        "pairwise_ci95_high": "0.4317083333333329",
        "unary_ci95_low": "0.3033333333333334",
        "unary_ci95_high": "0.4317083333333329",
        "effect_ci95_low": "0.0",
        "effect_ci95_high": "0.0",
        "source_csv_line": 111
      },
      {
        "contrast": "unary_selected_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "L_CDR3",
        "h3": "False",
        "endpoint": "physical_failure",
        "category": "itt_status",
        "direction": "lower",
        "unit": "proportion",
        "estimand": "full_denominator_itt_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.3683333333333334",
        "unary_mean": "0.3683333333333334",
        "effect_pairwise_minus_unary": "0.0",
        "pairwise_ci95_low": "0.30333333333333345",
        "pairwise_ci95_high": "0.435",
        "unary_ci95_low": "0.30333333333333345",
        "unary_ci95_high": "0.435",
        "effect_ci95_low": "0.0",
        "effect_ci95_high": "0.0",
        "source_csv_line": 112
      },
      {
        "contrast": "unary_selected_sequence_pairwise_vs_unary",
        "scope_type": "cdr",
        "scope_value": "L_CDR3",
        "h3": "False",
        "endpoint": "selected_infeasible",
        "category": "itt_status",
        "direction": "lower",
        "unit": "proportion",
        "estimand": "full_denominator_itt_equal_complex_mean",
        "nested_cases_total": "600",
        "nested_complete_pairs": "600",
        "complexes_total": "50",
        "complexes_complete": "50",
        "pairwise_mean": "0.5133333333333334",
        "unary_mean": "0.6883333333333332",
        "effect_pairwise_minus_unary": "-0.17500000000000004",
        "pairwise_ci95_low": "0.45",
        "pairwise_ci95_high": "0.5766666666666668",
        "unary_ci95_low": "0.625",
        "unary_ci95_high": "0.7483333333333333",
        "effect_ci95_low": "-0.2133333333333334",
        "effect_ci95_high": "-0.1383333333333333",
        "source_csv_line": 113
      }
    ],
    "receipt_output_hash_checks": {
      "REPORT.md": "PASS",
      "case_inventory.csv": "PASS",
      "case_outcome_summary.csv": "PASS",
      "complex_effects.csv": "PASS",
      "contract_audit.csv": "PASS",
      "endpoint_summary.csv": "PASS",
      "rotamer_change_summary.csv": "PASS"
    },
    "policy": "Within each fixed sequence, both selectors share frozen candidate groups and coefficient builder. Unary minimizes candidate unary; pairwise starts there and runs local selection with pair terms. Any hard-pair rejection returns that same sequence's exact unary state. Generator sequence retains raw fixed-AA rotamers when none is context-feasible; availability and feasibility are separate. Unary-selected sequence is undefined on 805 cases with an empty feasible position; these are retained as intervention failures with missing physical deltas.",
    "comparison_limit": "This separate archived controlled intervention fixes identity and atom composition; its estimand and fallback differ from the main joint-AA/rotamer contrast. It does not partition the primary effect into causal AA and rotamer contributions. Candidate energy is a composite objective, not a pure model score.",
    "verification_limit": "Recomputed every archived endpoint point estimate from retained case inventory, verified sequences in both rotamer strings, same-stage atom counts, fallback equality, unavailable masking and output hashes. Historical geometry execution/coefficients were not regenerated; exact reuse is documented by archived shared-cache receipts."
  }
}


==> anc/attribution/manifest.json <==
{
  "README.md": "62f4323862d8d7029e6b09c357069cbbd7e5081099c81fc635c810fb617a538a",
  "antibody_analysis.py": "d1c322e44eb9c2703d0107238ded052ec738d8c9f2a0cadf89723266f372e86a",
  "antibody_summary.json": "813f2e8917af0f85294a8c1d59db0a2215cac60cedc4bf5dac4f9e995125f193",
  "rna_analysis.py": "23668cebf3ef6f96434a52fc2ae100628495dd8f7301e54d1a1e9adc426a77d9",
  "rna_summary.json": "7d6aa4f18577668098722d0bdbc98a77f2db43b6a09dbfbfb67d1d32673a9606"
}


==> anc/attribution/problem_dimensions_summary.json <==
{
  "scope": "Existing JSON fields only. No inference, candidate reconstruction, optimization, or numerical experimental reruns. Quantiles use linear interpolation at (n-1)*p. Counts are request distributions, not independent biological sample sizes.",
  "rna": {
    "ArchiveII": {
      "requests": 393,
      "certified": 393,
      "fields": {
        "length": {
          "n_recorded": 393,
          "request_denominator": 393,
          "median": 120.0,
          "p95": 406.0,
          "max": 554.0,
          "mean": 195.3206106870229
        },
        "joint.bits": {
          "n_recorded": 393,
          "request_denominator": 393,
          "median": 82.0,
          "p95": 712.1999999999999,
          "max": 1583.0,
          "mean": 223.58778625954199
        },
        "joint.stacks": {
          "n_recorded": 393,
          "request_denominator": 393,
          "median": 47.0,
          "p95": 401.0,
          "max": 977.0,
          "mean": 131.12468193384223
        },
        "joint.conflicts": {
          "n_recorded": 393,
          "request_denominator": 393,
          "median": 98.0,
          "p95": 3795.999999999999,
          "max": 11785.0,
          "mean": 788.8091603053435
        },
        "joint.qubo_nonzeros": {
          "n_recorded": 393,
          "request_denominator": 393,
          "median": 225.0,
          "p95": 4928.5999999999985,
          "max": 14345.0,
          "mean": 1143.5216284987278
        },
        "joint.compile_seconds": {
          "n_recorded": 393,
          "request_denominator": 393,
          "median": 0.0007601603865623474,
          "p95": 0.004925724118947982,
          "max": 0.01221514493227005,
          "mean": 0.0016463142144316025
        },
        "joint.solve_seconds": {
          "n_recorded": 393,
          "request_denominator": 393,
          "median": 0.008365657180547714,
          "p95": 0.3797538988292212,
          "max": 1.855348628014326,
          "mean": 0.08780933732674019
        },
        "joint.local_seconds": {
          "n_recorded": 393,
          "request_denominator": 393,
          "median": 0.003984689712524414,
          "p95": 0.3967099413275716,
          "max": 5.10920849442482,
          "mean": 0.11737387366687675
        },
        "native_seconds": {
          "n_recorded": 393,
          "request_denominator": 393,
          "median": 0.01878044754266739,
          "p95": 0.34127009734511354,
          "max": 0.5842461585998535,
          "mean": 0.09854818666330124
        },
        "canonical_seconds": {
          "n_recorded": 393,
          "request_denominator": 393,
          "median": 0.005412720143795013,
          "p95": 0.05957946106791496,
          "max": 0.08983319997787476,
          "mean": 0.018359453462386557
        },
        "inference_seconds": {
          "n_recorded": 393,
          "request_denominator": 393,
          "median": 0.023409057408571243,
          "p95": 0.047888707369565964,
          "max": 0.3353111743927002,
          "mean": 0.030808788788227636
        }
      }
    },
    "TS0": {
      "requests": 1305,
      "certified": 1305,
      "fields": {
        "length": {
          "n_recorded": 1305,
          "request_denominator": 1305,
          "median": 109.0,
          "p95": 357.79999999999995,
          "max": 499.0,
          "mean": 136.0513409961686
        },
        "joint.bits": {
          "n_recorded": 1305,
          "request_denominator": 1305,
          "median": 66.0,
          "p95": 449.5999999999999,
          "max": 1583.0,
          "mean": 116.5823754789272
        },
        "joint.stacks": {
          "n_recorded": 1305,
          "request_denominator": 1305,
          "median": 41.0,
          "p95": 273.0,
          "max": 977.0,
          "mean": 71.42145593869732
        },
        "joint.conflicts": {
          "n_recorded": 1305,
          "request_denominator": 1305,
          "median": 73.0,
          "p95": 1432.6,
          "max": 11785.0,
          "mean": 313.4199233716475
        },
        "joint.qubo_nonzeros": {
          "n_recorded": 1305,
          "request_denominator": 1305,
          "median": 181.0,
          "p95": 2158.3999999999996,
          "max": 14345.0,
          "mean": 501.42375478927204
        },
        "joint.compile_seconds": {
          "n_recorded": 1305,
          "request_denominator": 1305,
          "median": 0.0006463490426540375,
          "p95": 0.0026804193854331965,
          "max": 0.011835958808660507,
          "mean": 0.000942195475215656
        },
        "joint.solve_seconds": {
          "n_recorded": 1305,
          "request_denominator": 1305,
          "median": 0.0059731267392635345,
          "p95": 0.16593347936868666,
          "max": 1.904152050614357,
          "mean": 0.034369254374869485
        },
        "joint.local_seconds": {
          "n_recorded": 1305,
          "request_denominator": 1305,
          "median": 0.002182185649871826,
          "p95": 0.1890858471393585,
          "max": 5.0990536622703075,
          "mean": 0.04639774621161008
        },
        "native_seconds": {
          "n_recorded": 1305,
          "request_denominator": 1305,
          "median": 0.013440202921628952,
          "p95": 0.22261755615472772,
          "max": 0.5094953440129757,
          "mean": 0.03805753278092863
        },
        "canonical_seconds": {
          "n_recorded": 1305,
          "request_denominator": 1305,
          "median": 0.002768535166978836,
          "p95": 0.03790754526853556,
          "max": 0.09121563658118248,
          "mean": 0.00681936266435974
        },
        "inference_seconds": {
          "n_recorded": 1305,
          "request_denominator": 1305,
          "median": 0.020587079226970673,
          "p95": 0.031049490720033643,
          "max": 0.07396111637353897,
          "mean": 0.02192025872311373
        }
      }
    },
    "TS1": {
      "requests": 60,
      "certified": 60,
      "fields": {
        "length": {
          "n_recorded": 60,
          "request_denominator": 60,
          "median": 74.0,
          "p95": 170.2,
          "max": 355.0,
          "mean": 83.28333333333333
        },
        "joint.bits": {
          "n_recorded": 60,
          "request_denominator": 60,
          "median": 42.5,
          "p95": 226.05,
          "max": 1065.0,
          "mean": 80.61666666666666
        },
        "joint.stacks": {
          "n_recorded": 60,
          "request_denominator": 60,
          "median": 23.0,
          "p95": 134.24999999999994,
          "max": 749.0,
          "mean": 48.916666666666664
        },
        "joint.conflicts": {
          "n_recorded": 60,
          "request_denominator": 60,
          "median": 37.5,
          "p95": 678.7999999999997,
          "max": 7638.0,
          "mean": 241.05
        },
        "joint.qubo_nonzeros": {
          "n_recorded": 60,
          "request_denominator": 60,
          "median": 104.0,
          "p95": 1062.4999999999998,
          "max": 9452.0,
          "mean": 370.5833333333333
        },
        "joint.compile_seconds": {
          "n_recorded": 60,
          "request_denominator": 60,
          "median": 0.0005424339324235916,
          "p95": 0.0013456851243972775,
          "max": 0.007787052541971207,
          "mean": 0.0007482146223386129
        },
        "joint.solve_seconds": {
          "n_recorded": 60,
          "request_denominator": 60,
          "median": 0.003482447937130928,
          "p95": 0.04673078246414659,
          "max": 1.0483540780842304,
          "mean": 0.025716963658730187
        },
        "joint.local_seconds": {
          "n_recorded": 60,
          "request_denominator": 60,
          "median": 0.0008003637194633484,
          "p95": 0.02350219376385202,
          "max": 1.3693467751145363,
          "mean": 0.027147776260972024
        },
        "native_seconds": {
          "n_recorded": 60,
          "request_denominator": 60,
          "median": 0.008701477199792862,
          "p95": 0.038087836652994124,
          "max": 0.2611074261367321,
          "mean": 0.015989187421898046
        },
        "canonical_seconds": {
          "n_recorded": 60,
          "request_denominator": 60,
          "median": 0.001890581101179123,
          "p95": 0.0104933314025402,
          "max": 0.08654728904366493,
          "mean": 0.00410818395515283
        },
        "inference_seconds": {
          "n_recorded": 60,
          "request_denominator": 60,
          "median": 0.01896628923714161,
          "p95": 0.02269956171512604,
          "max": 0.04577725753188133,
          "mean": 0.02009436289469401
        }
      }
    },
    "TS2": {
      "requests": 38,
      "certified": 38,
      "fields": {
        "length": {
          "n_recorded": 38,
          "request_denominator": 38,
          "median": 41.5,
          "p95": 102.04999999999998,
          "max": 155.0,
          "mean": 52.63157894736842
        },
        "joint.bits": {
          "n_recorded": 38,
          "request_denominator": 38,
          "median": 28.5,
          "p95": 97.94999999999996,
          "max": 239.0,
          "mean": 43.6578947368421
        },
        "joint.stacks": {
          "n_recorded": 38,
          "request_denominator": 38,
          "median": 19.0,
          "p95": 72.35,
          "max": 138.0,
          "mean": 28.07894736842105
        },
        "joint.conflicts": {
          "n_recorded": 38,
          "request_denominator": 38,
          "median": 26.5,
          "p95": 191.04999999999987,
          "max": 825.0,
          "mean": 68.28947368421052
        },
        "joint.qubo_nonzeros": {
          "n_recorded": 38,
          "request_denominator": 38,
          "median": 71.5,
          "p95": 361.3499999999998,
          "max": 1202.0,
          "mean": 140.02631578947367
        },
        "joint.compile_seconds": {
          "n_recorded": 38,
          "request_denominator": 38,
          "median": 0.00046519748866558075,
          "p95": 0.0008652597665786743,
          "max": 0.001379106193780899,
          "mean": 0.0005468455584425675
        },
        "joint.solve_seconds": {
          "n_recorded": 38,
          "request_denominator": 38,
          "median": 0.002638174220919609,
          "p95": 0.013545809313654893,
          "max": 0.047445010393857956,
          "mean": 0.005007698543761906
        },
        "joint.local_seconds": {
          "n_recorded": 38,
          "request_denominator": 38,
          "median": 0.0005056839436292648,
          "p95": 0.005408461764454841,
          "max": 0.03158428147435188,
          "mean": 0.0018280886701847378
        },
        "native_seconds": {
          "n_recorded": 38,
          "request_denominator": 38,
          "median": 0.0054924823343753815,
          "p95": 0.014923682250082492,
          "max": 0.03267929330468178,
          "mean": 0.007085255102107399
        },
        "canonical_seconds": {
          "n_recorded": 38,
          "request_denominator": 38,
          "median": 0.0008667781949043274,
          "p95": 0.004811412468552588,
          "max": 0.009064983576536179,
          "mean": 0.001586390267077245
        },
        "inference_seconds": {
          "n_recorded": 38,
          "request_denominator": 38,
          "median": 0.018132438883185387,
          "p95": 0.022267322055995464,
          "max": 0.022412676364183426,
          "mean": 0.01886407187894771
        }
      }
    },
    "TS3": {
      "requests": 18,
      "certified": 18,
      "fields": {
        "length": {
          "n_recorded": 18,
          "request_denominator": 18,
          "median": 96.0,
          "p95": 204.89999999999992,
          "max": 244.0,
          "mean": 103.72222222222223
        },
        "joint.bits": {
          "n_recorded": 18,
          "request_denominator": 18,
          "median": 74.5,
          "p95": 289.1999999999998,
          "max": 398.0,
          "mean": 100.66666666666667
        },
        "joint.stacks": {
          "n_recorded": 18,
          "request_denominator": 18,
          "median": 49.5,
          "p95": 177.3999999999999,
          "max": 242.0,
          "mean": 62.833333333333336
        },
        "joint.conflicts": {
          "n_recorded": 18,
          "request_denominator": 18,
          "median": 91.5,
          "p95": 982.3499999999992,
          "max": 1432.0,
          "mean": 232.77777777777777
        },
        "joint.qubo_nonzeros": {
          "n_recorded": 18,
          "request_denominator": 18,
          "median": 215.5,
          "p95": 1448.949999999999,
          "max": 2072.0,
          "mean": 396.27777777777777
        },
        "joint.compile_seconds": {
          "n_recorded": 18,
          "request_denominator": 18,
          "median": 0.0006413646042346954,
          "p95": 0.001733219437301158,
          "max": 0.002231363207101822,
          "mean": 0.0007865755922264523
        },
        "joint.solve_seconds": {
          "n_recorded": 18,
          "request_denominator": 18,
          "median": 0.007305677980184555,
          "p95": 0.07547860629856577,
          "max": 0.1325683705508709,
          "mean": 0.018710937971870106
        },
        "joint.local_seconds": {
          "n_recorded": 18,
          "request_denominator": 18,
          "median": 0.003511399030685425,
          "p95": 0.07871765140444029,
          "max": 0.1510734036564827,
          "mean": 0.016506336215469573
        },
        "native_seconds": {
          "n_recorded": 18,
          "request_denominator": 18,
          "median": 0.012266894802451134,
          "p95": 0.05601946301758287,
          "max": 0.06851792335510254,
          "mean": 0.01797622214588854
        },
        "canonical_seconds": {
          "n_recorded": 18,
          "request_denominator": 18,
          "median": 0.0033797752112150192,
          "p95": 0.012386571243405342,
          "max": 0.012845732271671295,
          "mean": 0.0040779463532898165
        },
        "inference_seconds": {
          "n_recorded": 18,
          "request_denominator": 18,
          "median": 0.01869252510368824,
          "p95": 0.021074423193931578,
          "max": 0.021311834454536438,
          "mean": 0.019084728840324614
        }
      }
    },
    "bpnew": {
      "requests": 5401,
      "certified": 5401,
      "fields": {
        "length": {
          "n_recorded": 5401,
          "request_denominator": 5401,
          "median": 92.0,
          "p95": 235.0,
          "max": 489.0,
          "mean": 110.00018515089798
        },
        "joint.bits": {
          "n_recorded": 5401,
          "request_denominator": 5401,
          "median": 49.0,
          "p95": 246.0,
          "max": 1348.0,
          "mean": 80.1316422884651
        },
        "joint.stacks": {
          "n_recorded": 5401,
          "request_denominator": 5401,
          "median": 32.0,
          "p95": 153.0,
          "max": 878.0,
          "mean": 51.257174597296796
        },
        "joint.conflicts": {
          "n_recorded": 5401,
          "request_denominator": 5401,
          "median": 41.0,
          "p95": 638.0,
          "max": 8474.0,
          "mean": 154.30790594334383
        },
        "joint.qubo_nonzeros": {
          "n_recorded": 5401,
          "request_denominator": 5401,
          "median": 122.0,
          "p95": 1055.0,
          "max": 10700.0,
          "mean": 285.69672282910574
        },
        "joint.compile_seconds": {
          "n_recorded": 5401,
          "request_denominator": 5401,
          "median": 0.0005684792995452881,
          "p95": 0.001451745629310608,
          "max": 0.01013762503862381,
          "mean": 0.000718460312581155
        },
        "joint.solve_seconds": {
          "n_recorded": 5401,
          "request_denominator": 5401,
          "median": 0.0043416619300842285,
          "p95": 0.053578898310661316,
          "max": 1.497861884534359,
          "mean": 0.016980453541440624
        },
        "joint.local_seconds": {
          "n_recorded": 5401,
          "request_denominator": 5401,
          "median": 0.001249261200428009,
          "p95": 0.049595560878515244,
          "max": 4.273765612393618,
          "mean": 0.02104705038475805
        },
        "native_seconds": {
          "n_recorded": 5401,
          "request_denominator": 5401,
          "median": 0.010483384132385254,
          "p95": 0.06429978832602501,
          "max": 3.284525215625763,
          "mean": 0.021588073104310976
        },
        "canonical_seconds": {
          "n_recorded": 5401,
          "request_denominator": 5401,
          "median": 0.0020649023354053497,
          "p95": 0.01146102324128151,
          "max": 0.08006340637803078,
          "mean": 0.0037980450786632247
        },
        "inference_seconds": {
          "n_recorded": 5401,
          "request_denominator": 5401,
          "median": 0.019282635301351547,
          "p95": 0.024000778794288635,
          "max": 0.05253470689058304,
          "mean": 0.020099677165483595
        }
      }
    }
  },
  "flowr": {
    "requests": 1800,
    "unique_pockets": 225,
    "domain_onehot_bits": {
      "n_recorded": 1800,
      "request_denominator": 1800,
      "median": 493.0,
      "p95": 767.05,
      "max": 971.0,
      "mean": 500.9211111111111
    },
    "categorical_groups_from_logged_sizes": {
      "n_recorded": 1800,
      "request_denominator": 1800,
      "median": 64.0,
      "p95": 97.0,
      "max": 129.0,
      "mean": 64.77277777777778
    },
    "bond_candidate_edges_from_logged_edge_array": {
      "n_recorded": 1800,
      "request_denominator": 1800,
      "median": 37.0,
      "p95": 59.0,
      "max": 88.0,
      "mean": 38.21277777777778
    },
    "atoms": {
      "n_recorded": 1800,
      "request_denominator": 1800,
      "median": 26.0,
      "p95": 41.0,
      "max": 48.0,
      "mean": 26.56
    },
    "generation_four_output_batch_seconds": {
      "n_recorded": 1800,
      "request_denominator": 1800,
      "median": 7.017652258276939,
      "p95": 11.647233485244215,
      "max": 17.515059769153595,
      "mean": 7.214608423693313
    },
    "methods": {
      "single/local_quadratic": {
        "logical_solver_seconds": {
          "n_recorded": 1800,
          "request_denominator": 1800,
          "median": 0.30043979175388813,
          "p95": 0.5981336267665028,
          "max": 1.0360324457287788,
          "mean": 0.3233861833334797
        },
        "number_of_logged_attempts": {
          "n_recorded": 1800,
          "request_denominator": 1800,
          "median": 8.0,
          "p95": 8.0,
          "max": 8.0,
          "mean": 8.0
        }
      },
      "single/joint_guided": {
        "logical_solver_seconds": {
          "n_recorded": 1800,
          "request_denominator": 1800,
          "median": 0.307190865278244,
          "p95": 0.6433718282729387,
          "max": 1.378569770604372,
          "mean": 0.3420057302361561
        },
        "number_of_logged_attempts": {
          "n_recorded": 1800,
          "request_denominator": 1800,
          "median": 8.0,
          "p95": 8.0,
          "max": 8.0,
          "mean": 8.0
        }
      },
      "multiple/local_quadratic": {
        "logical_solver_seconds": {
          "n_recorded": 1800,
          "request_denominator": 1800,
          "median": 0.3236320875585079,
          "p95": 0.6364629993215203,
          "max": 1.153351154178381,
          "mean": 0.3501939659896824
        },
        "number_of_logged_attempts": {
          "n_recorded": 1800,
          "request_denominator": 1800,
          "median": 8.0,
          "p95": 8.0,
          "max": 8.0,
          "mean": 8.0
        }
      },
      "multiple/joint_guided": {
        "logical_solver_seconds": {
          "n_recorded": 1800,
          "request_denominator": 1800,
          "median": 0.33718992955982685,
          "p95": 0.7002756604924798,
          "max": 1.5996906198561192,
          "mean": 0.37786452332511544
        },
        "number_of_logged_attempts": {
          "n_recorded": 1800,
          "request_denominator": 1800,
          "median": 8.0,
          "p95": 8.0,
          "max": 8.0,
          "mean": 8.0
        }
      }
    }
  },
  "field_semantics": {
    "RNA joint.bits": "Logged native binary edge-selection variable count, before stacking-product auxiliaries.",
    "RNA joint.stacks": "Logged adjacent stacking terms; each uses one product auxiliary in the described sparse MILP.",
    "RNA joint.qubo_nonzeros": "Logged quadratic representation nonzero count; not a measured MILP constraint count.",
    "FLOWR domain.onehot_bits": "Logged sum of categorical state counts; not a total MILP-variable count including property auxiliaries.",
    "FLOWR logical_solver_seconds": "Per-request logical totals including the common two-solve prefix; not isolated end-to-end latency.",
    "FLOWR categorical_groups and candidate_edges": "Lengths of already serialized domain arrays, not reconstructed candidate domains."
  },
  "unavailable_items": [
    "FLOWR total MILP variable count including property/product auxiliaries is not recorded in domain/attempt fields inspected; only logged candidate one-hot count is summarized.",
    "FLOWR isolated end-to-end per-method latency is not recorded; joint trace seconds cover multiple methods and cached validation.",
    "RNA non-stacking baseline candidate-edge counts are not separately recorded in these item JSONs."
  ],
  "flowr_domain_key_counts": {
    "sizes": 1800,
    "onehot_bits": 1800,
    "atom_options": 1800,
    "edges": 1800,
    "bond_options": 1800,
    "total_charge": 1800
  },
  "flowr_attempt_key_counts": {
    "seconds": 115200,
    "state": 115200,
    "status": 115200,
    "optimal": 115200,
    "message": 115200,
    "centre": 115200,
    "radius": 115200,
    "targets": 115200,
    "use_model": 115200,
    "edit_cap": 115200,
    "objective_scale": 115200,
    "property_weight": 115200,
    "objective_consistency_tolerance": 115200,
    "objective_rounding_error": 115200,
    "maximum_integrality_error": 115200,
    "score": 115200,
    "counts": 115200,
    "objective": 115200,
    "solver_objective": 115200,
    "mip_gap": 115200,
    "dual_bound": 115200,
    "observation_id": 115200,
    "cache_hit": 115200,
    "read": 115200,
    "phase": 115200
  },
  "source_hash_manifest": "source_hashes.json"
}


==> anc/attribution/protein_reporting_summary.json <==
{
  "scope": "Focused aggregation of existing paper source rows only; no models, sampling, new comparisons, or manuscript changes.",
  "source_manifest": {
    "path": "/home/wangshh/new_ideas/redecoding/icml2027/paper_icml/source_manifest.txt",
    "sha256": "7ae1f4e911a6bd95abec4310f65bbb42ed7b6dc9cbd848dbf43c5f83876efd07"
  },
  "source_files": [
    {
      "path": "/home/wangshh/new_ideas/redecoding/acrd/experiments/protein_frontier_v44/tables/exact_support_geometry.csv",
      "sha256": "c55c4bf5c2c7b43162b83f7d816101475927f7b629813dddcd791ca41c4d42dd",
      "bytes": 15741,
      "manifest_sha256": "c55c4bf5c2c7b43162b83f7d816101475927f7b629813dddcd791ca41c4d42dd",
      "manifest_match": true
    },
    {
      "path": "/home/wangshh/new_ideas/redecoding/acrd/experiments/protein_frontier_v44/tables/exact_support_comparison.csv",
      "sha256": "b49f8c6b7575c133c991859d1b480ca59a45055332d1e2bfe93b9a1ea2fc78d8",
      "bytes": 191366,
      "manifest_sha256": "b49f8c6b7575c133c991859d1b480ca59a45055332d1e2bfe93b9a1ea2fc78d8",
      "manifest_match": true
    },
    {
      "path": "/home/wangshh/new_ideas/redecoding/acrd/experiments/protein_frontier_v44/tables/exact_support_case_summary.csv",
      "sha256": "213d27846bc856f8cb42da32ccf7fe9776033ce1aab7daecfe7269b8a05f70b1",
      "bytes": 12815,
      "manifest_sha256": "213d27846bc856f8cb42da32ccf7fe9776033ce1aab7daecfe7269b8a05f70b1",
      "manifest_match": true
    },
    {
      "path": "/home/wangshh/new_ideas/redecoding/acrd/experiments/protein_frontier_v44/tables/exact_audits.csv",
      "sha256": "1f6b1c88444c624b3b2839ae118706b4575619a423d9ee8aa8e1ba9ba0768d87",
      "bytes": 6737,
      "manifest_sha256": "1f6b1c88444c624b3b2839ae118706b4575619a423d9ee8aa8e1ba9ba0768d87",
      "manifest_match": true
    },
    {
      "path": "/home/wangshh/new_ideas/redecoding/acrd/experiments/protein_frontier_v44/tables/online_observables.csv",
      "sha256": "636a40f16d8e913e6bd0a0cbd6174121a739cac71095ea2674c6a22870f94752",
      "bytes": 386037,
      "manifest_sha256": "636a40f16d8e913e6bd0a0cbd6174121a739cac71095ea2674c6a22870f94752",
      "manifest_match": true
    },
    {
      "path": "/home/wangshh/new_ideas/redecoding/acrd/experiments/protein_frontier_v44/tables/online_all_checkpoints.csv",
      "sha256": "587b01c93d322c17ea16d1859fd93f3fd605d6048fde88685d89e2f7ee36053e",
      "bytes": 208270,
      "manifest_sha256": "587b01c93d322c17ea16d1859fd93f3fd605d6048fde88685d89e2f7ee36053e",
      "manifest_match": true
    },
    {
      "path": "/home/wangshh/new_ideas/redecoding/acrd/experiments/protein_frontier_v44/verification.json",
      "sha256": "2cba1b953e99da86b2c1455631222bd03d370e22c6fef26e77e5fce52c451333",
      "bytes": 3321,
      "manifest_sha256": "2cba1b953e99da86b2c1455631222bd03d370e22c6fef26e77e5fce52c451333",
      "manifest_match": true
    },
    {
      "path": "/home/wangshh/new_ideas/redecoding/acrd/experiments/protein_frontier_v44/analyze_exact.py",
      "sha256": "f316ff8b089221af9f280a2c84f17f3d027c0f84ccc02718b0feab02bf488f1a",
      "bytes": 28417,
      "manifest_sha256": "f316ff8b089221af9f280a2c84f17f3d027c0f84ccc02718b0feab02bf488f1a",
      "manifest_match": true
    },
    {
      "path": "/home/wangshh/new_ideas/redecoding/acrd/experiments/protein_frontier_v44/online_analysis.py",
      "sha256": "3eeab09d2312db4781ca9451a824a00be3b1a1cab31310e6486384cababca0b8",
      "bytes": 10460,
      "manifest_sha256": "3eeab09d2312db4781ca9451a824a00be3b1a1cab31310e6486384cababca0b8",
      "manifest_match": true
    },
    {
      "path": "/home/wangshh/new_ideas/redecoding/acrd/experiments/protein_frontier_v44/online.py",
      "sha256": "c877d74b528d3eb2b2e6af27f3a122f38c0aeeac92de0b20556369b93d113ee2",
      "bytes": 11274,
      "manifest_sha256": "c877d74b528d3eb2b2e6af27f3a122f38c0aeeac92de0b20556369b93d113ee2",
      "manifest_match": true
    },
    {
      "path": "/home/wangshh/new_ideas/redecoding/acrd/experiments/protein_frontier_v44/verify_completion.py",
      "sha256": "afb07716945b8211ff27165b7afca7730d21073f6b221eba1462507802b1a2ab",
      "bytes": 3904,
      "manifest_sha256": "afb07716945b8211ff27165b7afca7730d21073f6b221eba1462507802b1a2ab",
      "manifest_match": true
    }
  ],
  "support": {
    "status": "resolved_from_existing_records",
    "filter": "requested_K=64; rewards additionally family=multi and kl_budget_nats=4",
    "keys": "exact_support_geometry.csv: case,replicate,support,reference_support_mass,min_kl_nats; exact_support_comparison.csv: reward_delta,strict_reward_gain; cross-checked exact_support_case_summary.csv mean_reward_delta/strict_reward_gain",
    "per_backbone": [
      {
        "case": "1CRN",
        "streams": 4,
        "whole_pool": {
          "mean_reference_mass": 0.04679560592529956,
          "mean_min_kl_nats": 3.0877307619880536,
          "min_kl_range_nats": [
            2.7890279323024125,
            3.353410983096583
          ]
        },
        "recombination": {
          "mean_reference_mass": 0.7779501857158919,
          "mean_min_kl_nats": 0.25299675559923074,
          "min_kl_range_nats": [
            0.18913728266521354,
            0.3255077858769599
          ]
        },
        "dual_reward_gain_at_KL4": 0.6207099250814532,
        "strict_gain_streams": 4
      },
      {
        "case": "1L2Y",
        "streams": 4,
        "whole_pool": {
          "mean_reference_mass": 0.03979446854641999,
          "mean_min_kl_nats": 3.232664588284552,
          "min_kl_range_nats": [
            3.03438696744793,
            3.3916725017228355
          ]
        },
        "recombination": {
          "mean_reference_mass": 0.8057856438442442,
          "mean_min_kl_nats": 0.21814508688660977,
          "min_kl_range_nats": [
            0.14464776758897457,
            0.3203739945115612
          ]
        },
        "dual_reward_gain_at_KL4": 0.4874146169553826,
        "strict_gain_streams": 4
      },
      {
        "case": "1LE0",
        "streams": 4,
        "whole_pool": {
          "mean_reference_mass": 0.11297749054035805,
          "mean_min_kl_nats": 2.195746241377224,
          "min_kl_range_nats": [
            1.9267767476419955,
            2.3841050419928926
          ]
        },
        "recombination": {
          "mean_reference_mass": 0.7452582108989991,
          "mean_min_kl_nats": 0.2976382175174854,
          "min_kl_range_nats": [
            0.19804098639989576,
            0.4346934431385266
          ]
        },
        "dual_reward_gain_at_KL4": 0.03952922096043909,
        "strict_gain_streams": 3
      },
      {
        "case": "1UBQ",
        "streams": 4,
        "whole_pool": {
          "mean_reference_mass": 0.07012346173656792,
          "mean_min_kl_nats": 2.671806849750963,
          "min_kl_range_nats": [
            2.481123434484611,
            2.9161899925116344
          ]
        },
        "recombination": {
          "mean_reference_mass": 0.752625534200071,
          "mean_min_kl_nats": 0.28813932281182764,
          "min_kl_range_nats": [
            0.16248144243103013,
            0.40368305295565404
          ]
        },
        "dual_reward_gain_at_KL4": 0.5342130149559002,
        "strict_gain_streams": 4
      },
      {
        "case": "1VII",
        "streams": 4,
        "whole_pool": {
          "mean_reference_mass": 0.10691951664211757,
          "mean_min_kl_nats": 2.2417046506009117,
          "min_kl_range_nats": [
            2.1421403250341022,
            2.42420412562619
          ]
        },
        "recombination": {
          "mean_reference_mass": 0.7244322278191314,
          "mean_min_kl_nats": 0.3239516299701867,
          "min_kl_range_nats": [
            0.23384448595629154,
            0.3875758800379167
          ]
        },
        "dual_reward_gain_at_KL4": 0.5158151238716562,
        "strict_gain_streams": 4
      },
      {
        "case": "2GB1",
        "streams": 4,
        "whole_pool": {
          "mean_reference_mass": 0.5063393656725048,
          "mean_min_kl_nats": 0.6819822508300544,
          "min_kl_range_nats": [
            0.6269117076374021,
            0.760389675230503
          ]
        },
        "recombination": {
          "mean_reference_mass": 0.8421097153675554,
          "mean_min_kl_nats": 0.17190370032036428,
          "min_kl_range_nats": [
            0.1553054786464748,
            0.18210091560550445
          ]
        },
        "dual_reward_gain_at_KL4": 0.13804840871083504,
        "strict_gain_streams": 4
      }
    ],
    "minimum_KL_extrema_across_24_streams": {
      "whole_pool": {
        "minimum": 0.6269117076374021,
        "maximum": 3.3916725017228355,
        "feasible_at_0_5": 0,
        "feasible_at_4": 24,
        "streams": 24
      },
      "recombination": {
        "minimum": 0.14464776758897457,
        "maximum": 0.4346934431385266,
        "feasible_at_0_5": 24,
        "feasible_at_4": 24,
        "streams": 24
      }
    },
    "equal_backbone_mean_reward_gain": 0.3892883850892777,
    "strict_gain_streams": 23
  },
  "probability_checks": {
    "status": "resolved_from_existing_records",
    "per_backbone": [
      {
        "case": "1CRN",
        "native_probability_mass": 0.9999999804718611,
        "absolute_native_mass_residual": 1.952813888372873e-08,
        "conditional_probability_mass": 0.9999999999999998,
        "absolute_conditional_mass_residual": 2.220446049250313e-16,
        "maximum_native_pool_logprob_discrepancy": 3.814697265625e-06,
        "oracle_hash_recorded_in_existing_audit": "22cbaa299c26edd707d98c359aa870b6717b38689b60cb634b3f199b5408bb5b"
      },
      {
        "case": "1L2Y",
        "native_probability_mass": 0.9999999117880648,
        "absolute_native_mass_residual": 8.821193520081039e-08,
        "conditional_probability_mass": 1.0000000000000002,
        "absolute_conditional_mass_residual": 2.220446049250313e-16,
        "maximum_native_pool_logprob_discrepancy": 3.814697265625e-06,
        "oracle_hash_recorded_in_existing_audit": "2cfd925b4459c69f73c31667a6798a78f01b87527aa06548b48083e5792b7b2f"
      },
      {
        "case": "1LE0",
        "native_probability_mass": 0.9999999408205973,
        "absolute_native_mass_residual": 5.91794027116066e-08,
        "conditional_probability_mass": 0.9999999999999996,
        "absolute_conditional_mass_residual": 4.440892098500626e-16,
        "maximum_native_pool_logprob_discrepancy": 4.291534423828125e-06,
        "oracle_hash_recorded_in_existing_audit": "59a844458f5cac200fe70b0b580ac83033577fb355a34546aa1838cc13941bb1"
      },
      {
        "case": "1UBQ",
        "native_probability_mass": 1.0000000018842723,
        "absolute_native_mass_residual": 1.884272293750655e-09,
        "conditional_probability_mass": 1.0000000000000002,
        "absolute_conditional_mass_residual": 2.220446049250313e-16,
        "maximum_native_pool_logprob_discrepancy": 4.76837158203125e-06,
        "oracle_hash_recorded_in_existing_audit": "6b001fadac3598f1af2f016b27e6c36fa522de22388dd5d785de9ae8a569a6e4"
      },
      {
        "case": "1VII",
        "native_probability_mass": 0.9999999611742235,
        "absolute_native_mass_residual": 3.8825776482731555e-08,
        "conditional_probability_mass": 0.9999999999999999,
        "absolute_conditional_mass_residual": 1.1102230246251565e-16,
        "maximum_native_pool_logprob_discrepancy": 4.76837158203125e-06,
        "oracle_hash_recorded_in_existing_audit": "6ce83f55c469aa0f1877cac379f0ab9886a0d2f734cd88b74989b432aabf77da"
      },
      {
        "case": "2GB1",
        "native_probability_mass": 1.0000000821259702,
        "absolute_native_mass_residual": 8.212597024659374e-08,
        "conditional_probability_mass": 1.0,
        "absolute_conditional_mass_residual": 0.0,
        "maximum_native_pool_logprob_discrepancy": 4.76837158203125e-06,
        "oracle_hash_recorded_in_existing_audit": "100c7f45d24c6fa66d27e877ba5329f6f899cd9368c8c34a42bdaa284564f15d"
      }
    ],
    "max_native_mass_residual": 8.821193520081039e-08,
    "max_conditional_mass_residual": 4.440892098500626e-16,
    "max_native_pool_logprob_discrepancy": 4.76837158203125e-06,
    "existing_online_saved_state_probe_logprob_discrepancy": 8.58306884765625e-06,
    "tolerances": {
      "native_mass": 5e-05,
      "conditional_mass": 1e-10,
      "native_pool_logprob_discrepancy": 0.0002,
      "online_saved_state_probe_logprob_discrepancy": 2e-05
    },
    "interpretation": "Native pool discrepancies compare recorded ancestral sample log probabilities with the enumerated own-prefix log probabilities. Online verification discrepancy is a separate saved-trajectory-versus-oracle probe; do not mislabel it as the per-run 16 calibration probes. Residuals are existing audit values, not re-evaluated model outputs.",
    "keys": "exact_audits.csv: check in {native_probability_mass,conditional_probability_mass,native_pool_true_probability}, value; verification.json: checks[check=online_independent_probability_probe_error].value",
    "tolerance_sources": "analyze_exact.py lines 211, 223, 227, 271; verify_completion.py line 34"
  },
  "diagnostics": {
    "status": "resolved_from_existing_records",
    "source_keys": "online_observables.csv: arm,seconds,observable,case,replicate,mode,estimate,ess_mean,mcse_mean,rhat; online_all_checkpoints.csv: production_steps,burn_steps",
    "aggregation": "Existing three checkpoints and two success observables, 36 runs per method/observable/checkpoint; no new diagnostics computed. Descriptive median/min/max across existing nested run indicators; equal-backbone mean averages retained indicators within each backbone then six backbone means. MCSE is on probability scale.",
    "source_definitions": "online_analysis.py lines 59\u201366: len(ret)>=8, np.ptp(y)>0; az.ess(method=mean), az.mcse(method=mean), az.rhat(method=rank)",
    "summaries": [
      {
        "proposal": "Native MH",
        "arm_key": "native_mh",
        "seconds": 5,
        "observable": "single_success",
        "planned_run_indicators": 36,
        "constant_indicator_exclusions": 0,
        "constant_definition": "Binary pooled success estimate exactly zero or one; existing implementation excludes globally constant four-chain indicator arrays before ArviZ diagnostics.",
        "ess_mean": {
          "n": 36,
          "mean": 161.5194667456333,
          "median": 139.3866222658672,
          "minimum": 7.568712879230895,
          "maximum": 580.1697720801209,
          "equal_backbone_mean": 161.5194667456333
        },
        "mcse_mean": {
          "n": 36,
          "mean": 0.055504812903304196,
          "median": 0.03685860160924508,
          "minimum": 0.014111185388260419,
          "maximum": 0.18126605035136809,
          "equal_backbone_mean": 0.055504812903304196
        },
        "rhat": {
          "n": 36,
          "mean": 1.0835920190816557,
          "median": 1.0367715611265749,
          "minimum": 1.0011086877680455,
          "maximum": 1.5177832226008983,
          "equal_backbone_mean": 1.083592019081656
        }
      },
      {
        "proposal": "Native MH",
        "arm_key": "native_mh",
        "seconds": 5,
        "observable": "dual_success",
        "planned_run_indicators": 36,
        "constant_indicator_exclusions": 1,
        "constant_definition": "Binary pooled success estimate exactly zero or one; existing implementation excludes globally constant four-chain indicator arrays before ArviZ diagnostics.",
        "ess_mean": {
          "n": 35,
          "mean": 152.99332890807457,
          "median": 130.64147026503306,
          "minimum": 5.795659103687274,
          "maximum": 537.9240845296764,
          "equal_backbone_mean": 150.06123611897334
        },
        "mcse_mean": {
          "n": 35,
          "mean": 0.041158173571886766,
          "median": 0.02770640738191325,
          "minimum": 0.011377820329993694,
          "maximum": 0.17660304333776122,
          "equal_backbone_mean": 0.04219136819131522
        },
        "rhat": {
          "n": 35,
          "mean": 1.0943030157049694,
          "median": 1.0289288712673281,
          "minimum": 1.0044150194882107,
          "maximum": 1.9064811476522026,
          "equal_backbone_mean": 1.1007139841136917
        }
      },
      {
        "proposal": "Native MH",
        "arm_key": "native_mh",
        "seconds": 15,
        "observable": "single_success",
        "planned_run_indicators": 36,
        "constant_indicator_exclusions": 0,
        "constant_definition": "Binary pooled success estimate exactly zero or one; existing implementation excludes globally constant four-chain indicator arrays before ArviZ diagnostics.",
        "ess_mean": {
          "n": 36,
          "mean": 525.7107883379445,
          "median": 463.31591396270073,
          "minimum": 15.005668606460723,
          "maximum": 1810.2617580362946,
          "equal_backbone_mean": 525.7107883379445
        },
        "mcse_mean": {
          "n": 36,
          "mean": 0.03114471036139552,
          "median": 0.020467141406642624,
          "minimum": 0.006664992191677857,
          "maximum": 0.126643311624125,
          "equal_backbone_mean": 0.03114471036139552
        },
        "rhat": {
          "n": 36,
          "mean": 1.0244510224161896,
          "median": 1.0067483412808638,
          "minimum": 1.0007415164871551,
          "maximum": 1.2188049813128687,
          "equal_backbone_mean": 1.0244510224161896
        }
      },
      {
        "proposal": "Native MH",
        "arm_key": "native_mh",
        "seconds": 15,
        "observable": "dual_success",
        "planned_run_indicators": 36,
        "constant_indicator_exclusions": 0,
        "constant_definition": "Binary pooled success estimate exactly zero or one; existing implementation excludes globally constant four-chain indicator arrays before ArviZ diagnostics.",
        "ess_mean": {
          "n": 36,
          "mean": 603.0006610562173,
          "median": 397.0684361309845,
          "minimum": 8.519313489189274,
          "maximum": 4336.089330093144,
          "equal_backbone_mean": 603.0006610562174
        },
        "mcse_mean": {
          "n": 36,
          "mean": 0.02563971250438971,
          "median": 0.015348601842454096,
          "minimum": 0.00023105161911070874,
          "maximum": 0.13659288913477405,
          "equal_backbone_mean": 0.025639712504389706
        },
        "rhat": {
          "n": 36,
          "mean": 1.0373426581341174,
          "median": 1.008626954503436,
          "minimum": 1.0,
          "maximum": 1.4161842828379667,
          "equal_backbone_mean": 1.0373426581341174
        }
      },
      {
        "proposal": "Native MH",
        "arm_key": "native_mh",
        "seconds": 30,
        "observable": "single_success",
        "planned_run_indicators": 36,
        "constant_indicator_exclusions": 0,
        "constant_definition": "Binary pooled success estimate exactly zero or one; existing implementation excludes globally constant four-chain indicator arrays before ArviZ diagnostics.",
        "ess_mean": {
          "n": 36,
          "mean": 1008.3158850607037,
          "median": 836.7115916069063,
          "minimum": 12.853635615721629,
          "maximum": 3608.580156321556,
          "equal_backbone_mean": 1008.3158850607036
        },
        "mcse_mean": {
          "n": 36,
          "mean": 0.025315299604793937,
          "median": 0.01447764551601554,
          "minimum": 0.004427745486343945,
          "maximum": 0.13893051475539608,
          "equal_backbone_mean": 0.025315299604793937
        },
        "rhat": {
          "n": 36,
          "mean": 1.0178800795086664,
          "median": 1.0048200611961633,
          "minimum": 1.0001439343577214,
          "maximum": 1.23646690611503,
          "equal_backbone_mean": 1.0178800795086664
        }
      },
      {
        "proposal": "Native MH",
        "arm_key": "native_mh",
        "seconds": 30,
        "observable": "dual_success",
        "planned_run_indicators": 36,
        "constant_indicator_exclusions": 0,
        "constant_definition": "Binary pooled success estimate exactly zero or one; existing implementation excludes globally constant four-chain indicator arrays before ArviZ diagnostics.",
        "ess_mean": {
          "n": 36,
          "mean": 935.7982304718337,
          "median": 725.2993757426116,
          "minimum": 14.341214239561912,
          "maximum": 3584.5719897948347,
          "equal_backbone_mean": 935.7982304718338
        },
        "mcse_mean": {
          "n": 36,
          "mean": 0.01770076313070388,
          "median": 0.011166837319884645,
          "minimum": 0.003971821026282372,
          "maximum": 0.09052940111612973,
          "equal_backbone_mean": 0.017700763130703876
        },
        "rhat": {
          "n": 36,
          "mean": 1.0199629730945885,
          "median": 1.005403037542212,
          "minimum": 1.0000499710762252,
          "maximum": 1.2649380305843891,
          "equal_backbone_mean": 1.0199629730945883
        }
      },
      {
        "proposal": "Conditional product MH",
        "arm_key": "product_mh",
        "seconds": 5,
        "observable": "single_success",
        "planned_run_indicators": 36,
        "constant_indicator_exclusions": 0,
        "constant_definition": "Binary pooled success estimate exactly zero or one; existing implementation excludes globally constant four-chain indicator arrays before ArviZ diagnostics.",
        "ess_mean": {
          "n": 36,
          "mean": 1438.0946884301693,
          "median": 915.7172654381193,
          "minimum": 54.04047026340753,
          "maximum": 5853.190037416939,
          "equal_backbone_mean": 1438.0946884301693
        },
        "mcse_mean": {
          "n": 36,
          "mean": 0.019251929864064078,
          "median": 0.01416002195525672,
          "minimum": 0.004492955372936206,
          "maximum": 0.05939357901686044,
          "equal_backbone_mean": 0.01925192986406408
        },
        "rhat": {
          "n": 36,
          "mean": 1.0129365540103699,
          "median": 1.0053665482658019,
          "minimum": 1.0000165891370252,
          "maximum": 1.0848516049792938,
          "equal_backbone_mean": 1.0129365540103699
        }
      },
      {
        "proposal": "Conditional product MH",
        "arm_key": "product_mh",
        "seconds": 5,
        "observable": "dual_success",
        "planned_run_indicators": 36,
        "constant_indicator_exclusions": 0,
        "constant_definition": "Binary pooled success estimate exactly zero or one; existing implementation excludes globally constant four-chain indicator arrays before ArviZ diagnostics.",
        "ess_mean": {
          "n": 36,
          "mean": 1924.934540495217,
          "median": 1530.2420551806292,
          "minimum": 106.9673764668045,
          "maximum": 8780.892461927222,
          "equal_backbone_mean": 1924.9345404952173
        },
        "mcse_mean": {
          "n": 36,
          "mean": 0.0102007329966964,
          "median": 0.008644746780741449,
          "minimum": 0.002569835579393381,
          "maximum": 0.030744991186631175,
          "equal_backbone_mean": 0.010200732996696398
        },
        "rhat": {
          "n": 36,
          "mean": 1.0066832208573155,
          "median": 1.0028792040384311,
          "minimum": 0.999922446631025,
          "maximum": 1.0493160944599333,
          "equal_backbone_mean": 1.0066832208573155
        }
      },
      {
        "proposal": "Conditional product MH",
        "arm_key": "product_mh",
        "seconds": 15,
        "observable": "single_success",
        "planned_run_indicators": 36,
        "constant_indicator_exclusions": 0,
        "constant_definition": "Binary pooled success estimate exactly zero or one; existing implementation excludes globally constant four-chain indicator arrays before ArviZ diagnostics.",
        "ess_mean": {
          "n": 36,
          "mean": 4594.635487883832,
          "median": 1906.8982551846157,
          "minimum": 230.29164837355816,
          "maximum": 18491.00998019683,
          "equal_backbone_mean": 4594.635487883832
        },
        "mcse_mean": {
          "n": 36,
          "mean": 0.011275621024787024,
          "median": 0.009367417509978309,
          "minimum": 0.0024582733080943183,
          "maximum": 0.03284421978271481,
          "equal_backbone_mean": 0.011275621024787024
        },
        "rhat": {
          "n": 36,
          "mean": 1.0044761557582502,
          "median": 1.002498673354784,
          "minimum": 1.0000316698273852,
          "maximum": 1.0239478931521095,
          "equal_backbone_mean": 1.00447615575825
        }
      },
      {
        "proposal": "Conditional product MH",
        "arm_key": "product_mh",
        "seconds": 15,
        "observable": "dual_success",
        "planned_run_indicators": 36,
        "constant_indicator_exclusions": 0,
        "constant_definition": "Binary pooled success estimate exactly zero or one; existing implementation excludes globally constant four-chain indicator arrays before ArviZ diagnostics.",
        "ess_mean": {
          "n": 36,
          "mean": 4411.816615491438,
          "median": 2955.2532686592444,
          "minimum": 148.57642464157587,
          "maximum": 21033.33099738619,
          "equal_backbone_mean": 4411.816615491438
        },
        "mcse_mean": {
          "n": 36,
          "mean": 0.007753155878563715,
          "median": 0.006009436853225235,
          "minimum": 0.001744035741821691,
          "maximum": 0.030931273231255933,
          "equal_backbone_mean": 0.007753155878563715
        },
        "rhat": {
          "n": 36,
          "mean": 1.0035656549555527,
          "median": 1.001128211431723,
          "minimum": 1.0000739154836231,
          "maximum": 1.0294228168545723,
          "equal_backbone_mean": 1.0035656549555527
        }
      },
      {
        "proposal": "Conditional product MH",
        "arm_key": "product_mh",
        "seconds": 30,
        "observable": "single_success",
        "planned_run_indicators": 36,
        "constant_indicator_exclusions": 0,
        "constant_definition": "Binary pooled success estimate exactly zero or one; existing implementation excludes globally constant four-chain indicator arrays before ArviZ diagnostics.",
        "ess_mean": {
          "n": 36,
          "mean": 8351.285841344526,
          "median": 3339.499986975574,
          "minimum": 281.2536571539464,
          "maximum": 46126.780589546135,
          "equal_backbone_mean": 8351.285841344526
        },
        "mcse_mean": {
          "n": 36,
          "mean": 0.008851090170152781,
          "median": 0.007786072519768346,
          "minimum": 0.0015415633355486944,
          "maximum": 0.026693708839327073,
          "equal_backbone_mean": 0.008851090170152781
        },
        "rhat": {
          "n": 36,
          "mean": 1.0023173984238851,
          "median": 1.0013309230561862,
          "minimum": 1.0000549189349885,
          "maximum": 1.0164180689643922,
          "equal_backbone_mean": 1.0023173984238851
        }
      },
      {
        "proposal": "Conditional product MH",
        "arm_key": "product_mh",
        "seconds": 30,
        "observable": "dual_success",
        "planned_run_indicators": 36,
        "constant_indicator_exclusions": 0,
        "constant_definition": "Binary pooled success estimate exactly zero or one; existing implementation excludes globally constant four-chain indicator arrays before ArviZ diagnostics.",
        "ess_mean": {
          "n": 36,
          "mean": 7719.879708846929,
          "median": 4112.8579608016325,
          "minimum": 243.17251301887242,
          "maximum": 38780.71426141045,
          "equal_backbone_mean": 7719.879708846929
        },
        "mcse_mean": {
          "n": 36,
          "mean": 0.006095658784160778,
          "median": 0.005132538157456701,
          "minimum": 0.0016872694990178027,
          "maximum": 0.021758307038533767,
          "equal_backbone_mean": 0.006095658784160779
        },
        "rhat": {
          "n": 36,
          "mean": 1.0025111163044658,
          "median": 1.0009260713032309,
          "minimum": 1.0000099339664326,
          "maximum": 1.0144757737525971,
          "equal_backbone_mean": 1.0025111163044658
        }
      },
      {
        "proposal": "Mixed-center MH",
        "arm_key": "ordinary_centres_mh",
        "seconds": 5,
        "observable": "single_success",
        "planned_run_indicators": 36,
        "constant_indicator_exclusions": 0,
        "constant_definition": "Binary pooled success estimate exactly zero or one; existing implementation excludes globally constant four-chain indicator arrays before ArviZ diagnostics.",
        "ess_mean": {
          "n": 36,
          "mean": 1160.4013305033177,
          "median": 553.0922382181426,
          "minimum": 11.267141771933428,
          "maximum": 7143.443025530453,
          "equal_backbone_mean": 1160.401330503318
        },
        "mcse_mean": {
          "n": 36,
          "mean": 0.02979444141371252,
          "median": 0.017346290269855565,
          "minimum": 0.0038946206536165833,
          "maximum": 0.14453719649754818,
          "equal_backbone_mean": 0.029794441413712517
        },
        "rhat": {
          "n": 36,
          "mean": 1.0281601184704827,
          "median": 1.0077419468959095,
          "minimum": 1.0002559583136141,
          "maximum": 1.2788189099609881,
          "equal_backbone_mean": 1.0281601184704827
        }
      },
      {
        "proposal": "Mixed-center MH",
        "arm_key": "ordinary_centres_mh",
        "seconds": 5,
        "observable": "dual_success",
        "planned_run_indicators": 36,
        "constant_indicator_exclusions": 0,
        "constant_definition": "Binary pooled success estimate exactly zero or one; existing implementation excludes globally constant four-chain indicator arrays before ArviZ diagnostics.",
        "ess_mean": {
          "n": 36,
          "mean": 1173.560046010637,
          "median": 549.8189779656,
          "minimum": 6.762825638547185,
          "maximum": 7918.329810700939,
          "equal_backbone_mean": 1173.5600460106373
        },
        "mcse_mean": {
          "n": 36,
          "mean": 0.021862096911926077,
          "median": 0.011082870034847552,
          "minimum": 0.002935346867277591,
          "maximum": 0.15518995127561439,
          "equal_backbone_mean": 0.021862096911926077
        },
        "rhat": {
          "n": 36,
          "mean": 1.0344234772747338,
          "median": 1.0065002740240234,
          "minimum": 0.9988088143478948,
          "maximum": 1.6019314389697767,
          "equal_backbone_mean": 1.034423477274734
        }
      },
      {
        "proposal": "Mixed-center MH",
        "arm_key": "ordinary_centres_mh",
        "seconds": 15,
        "observable": "single_success",
        "planned_run_indicators": 36,
        "constant_indicator_exclusions": 0,
        "constant_definition": "Binary pooled success estimate exactly zero or one; existing implementation excludes globally constant four-chain indicator arrays before ArviZ diagnostics.",
        "ess_mean": {
          "n": 36,
          "mean": 2872.8089167423113,
          "median": 1236.0090569125696,
          "minimum": 18.37733241670951,
          "maximum": 18828.262568107973,
          "equal_backbone_mean": 2872.8089167423113
        },
        "mcse_mean": {
          "n": 36,
          "mean": 0.02197594876295214,
          "median": 0.012271863552407756,
          "minimum": 0.0024207157485683518,
          "maximum": 0.11324784248044752,
          "equal_backbone_mean": 0.02197594876295214
        },
        "rhat": {
          "n": 36,
          "mean": 1.0177238369753756,
          "median": 1.0025664260325144,
          "minimum": 1.0001364482530968,
          "maximum": 1.1570456446152202,
          "equal_backbone_mean": 1.0177238369753756
        }
      },
      {
        "proposal": "Mixed-center MH",
        "arm_key": "ordinary_centres_mh",
        "seconds": 15,
        "observable": "dual_success",
        "planned_run_indicators": 36,
        "constant_indicator_exclusions": 0,
        "constant_definition": "Binary pooled success estimate exactly zero or one; existing implementation excludes globally constant four-chain indicator arrays before ArviZ diagnostics.",
        "ess_mean": {
          "n": 36,
          "mean": 3071.169559170633,
          "median": 1254.624870108517,
          "minimum": 26.570056106136843,
          "maximum": 20976.53710884127,
          "equal_backbone_mean": 3071.1695591706334
        },
        "mcse_mean": {
          "n": 36,
          "mean": 0.014490733536037421,
          "median": 0.00821188813698223,
          "minimum": 0.0021555841030212876,
          "maximum": 0.0857992031111349,
          "equal_backbone_mean": 0.014490733536037421
        },
        "rhat": {
          "n": 36,
          "mean": 1.013854878914606,
          "median": 1.0026424591136993,
          "minimum": 0.9998839033261041,
          "maximum": 1.1419955934118324,
          "equal_backbone_mean": 1.013854878914606
        }
      },
      {
        "proposal": "Mixed-center MH",
        "arm_key": "ordinary_centres_mh",
        "seconds": 30,
        "observable": "single_success",
        "planned_run_indicators": 36,
        "constant_indicator_exclusions": 0,
        "constant_definition": "Binary pooled success estimate exactly zero or one; existing implementation excludes globally constant four-chain indicator arrays before ArviZ diagnostics.",
        "ess_mean": {
          "n": 36,
          "mean": 5155.330185297196,
          "median": 1520.7781546343713,
          "minimum": 64.32065135859389,
          "maximum": 31842.452045292874,
          "equal_backbone_mean": 5155.330185297195
        },
        "mcse_mean": {
          "n": 36,
          "mean": 0.01586534910198673,
          "median": 0.010416230039148745,
          "minimum": 0.0018408215804157518,
          "maximum": 0.05716586235408462,
          "equal_backbone_mean": 0.01586534910198673
        },
        "rhat": {
          "n": 36,
          "mean": 1.0075903498335486,
          "median": 1.0022897334578547,
          "minimum": 1.0000288287809587,
          "maximum": 1.0489553175569617,
          "equal_backbone_mean": 1.0075903498335486
        }
      },
      {
        "proposal": "Mixed-center MH",
        "arm_key": "ordinary_centres_mh",
        "seconds": 30,
        "observable": "dual_success",
        "planned_run_indicators": 36,
        "constant_indicator_exclusions": 0,
        "constant_definition": "Binary pooled success estimate exactly zero or one; existing implementation excludes globally constant four-chain indicator arrays before ArviZ diagnostics.",
        "ess_mean": {
          "n": 36,
          "mean": 6039.2361186482485,
          "median": 1856.3826869354182,
          "minimum": 32.40308309318499,
          "maximum": 33988.49486907601,
          "equal_backbone_mean": 6039.2361186482485
        },
        "mcse_mean": {
          "n": 36,
          "mean": 0.012529690831233037,
          "median": 0.006097717552619036,
          "minimum": 0.0018056972036528107,
          "maximum": 0.08094679164957054,
          "equal_backbone_mean": 0.012529690831233037
        },
        "rhat": {
          "n": 36,
          "mean": 1.0106761820357004,
          "median": 1.0021053549355015,
          "minimum": 0.9999988145706098,
          "maximum": 1.0811268610125617,
          "equal_backbone_mean": 1.0106761820357004
        }
      }
    ],
    "excluded_constant_rows": [
      {
        "case": "1UBQ",
        "replicate": "0",
        "mode": "single",
        "arm": "native_mh",
        "seconds": "5",
        "observable": "dual_success",
        "estimate": "0.0"
      }
    ],
    "missing_nonconstant_diagnostic_values": 0
  },
  "unresolved_items": []
}


==> anc/attribution/rna_analysis.py <==
#!/usr/bin/env python3
"""Audit cached RNA predictions and summarize exposure strata; never run a model.

Run from any directory with Python and NumPy. The only outputs are the sibling
rna_analysis.json and rna_evidence.md. Archived summaries are read-only inputs.
"""
from __future__ import annotations

import collections
import hashlib
import json
import pickle
from pathlib import Path

import numpy as np

PROJECT = Path('/home/wangshh/new_ideas/redecoding')
AUDIT = Path(__file__).resolve().parent
RECORDS = Path('/data/wangshh/acrd_v37/results/rna')
ASSETS = Path('/data/wangshh/acrd_v37/assets/rna')
KNOTFOLD = Path('/data/wangshh/acrd_v33/source/KnotFold')
PILOT = Path('/data/wangshh/acrd_v33/results/rna/results.json')
TABLES = PROJECT / 'acrd/experiments/benchmark_v37/tables'
METHODS = ('independent_positive_edges', 'native_flow', 'canonical_matching',
           'stack_local', 'stack_joint', 'matching_same_score')
DISPLAY = ('Independent', 'Native', 'Canonical', 'Local', 'Full', 'Same-score matching')
COMPARISONS = [(f'stack_joint_vs_{m}', 'stack_joint', m) for m in METHODS if m != 'stack_joint']
COMPARISONS += [('native_flow_vs_independent_positive_edges', 'native_flow', 'independent_positive_edges'),
                ('canonical_matching_vs_native_flow', 'canonical_matching', 'native_flow'),
                ('stack_local_vs_canonical_matching', 'stack_local', 'canonical_matching')]
RNA_SS_data = collections.namedtuple('RNA_SS_data', 'seq ss_label length name pairs')


def sha256(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def load(path):
    return json.loads(path.read_text())


def metrics(pairs, gold):
    tp = len(pairs & gold)
    return {'tp': tp, 'predicted': len(pairs), 'gold': len(gold),
            'f1': 2 * tp / (len(pairs) + len(gold)) if pairs or gold else 1.,
            'degree_violations': sum(n > 1 for n in collections.Counter(i for e in pairs for i in e).values())}


def summarize(rows, label, predicate):
    """Equal-record means; draw sequence clusters and retain all cluster records.

    Same seed, batch sizes, insertion order, and percentile rule as archived
    benchmark_v37/scripts/summarize.py:paired. Bootstrap vectors share draws
    across methods so all contrasts remain paired.
    """
    groups = collections.defaultdict(list)
    values = np.array([[r['methods'][m]['f1'] for m in METHODS] for r in rows])
    for i, r in enumerate(rows):
        groups[r['key']].append(i)
    totals = np.array([values[ix].sum(axis=0) for ix in groups.values()])
    counts = np.array([len(ix) for ix in groups.values()])
    rng = np.random.default_rng(3705)
    boots = []
    for _ in range(100):
        ix = rng.integers(len(groups), size=(100, len(groups)))
        boots.append(totals[ix].sum(axis=1) / counts[ix].sum(axis=1)[:, None])
    boots = np.concatenate(boots)
    result = {'label': label, 'predicate': predicate, 'records': len(rows),
              'sequence_hash_clusters': len(groups), 'dataset': rows[0]['dataset'],
              'train_name_overlap_records': sum(r['train_name_overlap'] for r in rows),
              'development_overlap_records': sum(r['pilot_overlap'] for r in rows),
              'unknown_base_records': sum(bool(r['unknown_bases']) for r in rows),
              'item_ids': [r['item'] for r in rows], 'methods': {}, 'comparisons': {}}
    for j, method in enumerate(METHODS):
        mm = [r['methods'][method] for r in rows]
        result['methods'][method] = {
            'macro_f1': float(values[:, j].mean()),
            'macro_f1_ci95': np.quantile(boots[:, j], [.025, .975]).tolist(),
            'tp': sum(m['tp'] for m in mm), 'predicted_pairs': sum(m['predicted'] for m in mm),
            'gold_pairs': sum(m['gold'] for m in mm),
            'degree_violations': sum(m['degree_violations'] for m in mm)}
    for key, a, b in COMPARISONS:
        ia, ib = METHODS.index(a), METHODS.index(b)
        delta = values[:, ia] - values[:, ib]
        result['comparisons'][key] = {
            'mean': float(delta.mean()),
            'ci95': np.quantile(boots[:, ia] - boots[:, ib], [.025, .975]).tolist(),
            'wins': int((delta > 1e-10).sum()), 'ties': int((abs(delta) <= 1e-10).sum()),
            'losses': int((delta < -1e-10).sum())}
    return result


def pp_comparison(comp):
    lo, hi = comp['ci95']
    return f"{100 * comp['mean']:.3f} [{100 * lo:.3f}, {100 * hi:.3f}]"


def markdown(result):
    lines = ['# Cached RNA attribution and exposure audit', '',
             'This is a retrospective analysis of existing predictions, dated 2026-11-06. '
             'No model inference, decoding, parameter fitting, new experiment, plot, or manuscript edit is performed. '
             'The original full-cohort results remain the primary numbers.', '',
             '## Estimator and denominators', '',
             'Macro F1 gives every source record equal weight. Pairing F1 is recomputed from cached predicted '
             'pairs and manifest gold pairs, with empty prediction/empty gold assigned F1 = 1 as in the original code. '
             'All 7,215 planned records are present and completed for all six archived methods. '
             '“Full” below denotes `stack_joint`; the requested five methods are shown, while the auxiliary '
             '`matching_same_score` method is retained in JSON.', '',
             'Confidence intervals are percentile 95% intervals from 10,000 paired sequence-SHA256 cluster '
             'bootstrap draws, seed 3705, within each displayed file/stratum. Each resampled cluster contributes '
             'all its records and the denominator is the resulting record count; cluster means are not equally '
             'weighted. This reproduces the archived paired-difference protocol. The new method-mean intervals '
             'use the same draws. Intervals are descriptive and not multiplicity adjusted. No pooled cross-file '
             'estimate is introduced.', '',
             '## Full cohorts and parallel exposure strata', '',
             'F1 entries are percentages. Every listed stratum has the same matched records for every method.', '',
             '| File / stratum | Records | Hash clusters | Independent | Native | Canonical | Local | Full |',
             '|---|---:|---:|---:|---:|---:|---:|---:|---:|']
    for s in result['strata'].values():
        if s['table_group'] != 'primary':
            continue
        means = ' | '.join(f"{100*s['methods'][m]['macro_f1']:.3f}" for m in METHODS[:5])
        lines.append(f"| {s['label']} | {s['records']:,} | {s['sequence_hash_clusters']:,} | {means} |")
    lines += ['', 'Canonical matching has higher mean F1 than full stacking in both TS0 partitions. '
              'Within the 17 TS2 records outside development, full and local have identical per-record F1; '
              'their full-minus-local interval is exactly zero. These partitions therefore do not support '
              'a uniform additional accuracy benefit from the joint optimizer.', '',
              'Paired full-minus-baseline differences, percentage points [95% interval]:', '',
              '| File / stratum | Full − independent | Full − native | Full − canonical | Full − local |',
              '|---|---:|---:|---:|---:|']
    for s in result['strata'].values():
        if s['table_group'] == 'primary':
            contrasts = ' | '.join(pp_comparison(s['comparisons'][f'stack_joint_vs_{m}']) for m in METHODS[:4])
            lines.append(f"| {s['label']} | {contrasts} |")
    lines += ['', 'Attribution steps for the four exposure partitions, percentage points [95% interval]:', '',
              '| Stratum | Native − independent | Canonical − native | Local − canonical | Full − local |',
              '|---|---:|---:|---:|---:|']
    for key in ('TS0_train_name_overlap', 'TS0_no_train_name_overlap', 'TS2_development', 'TS2_not_development'):
        s = result['strata'][key]
        keys = ['native_flow_vs_independent_positive_edges', 'canonical_matching_vs_native_flow',
                'stack_local_vs_canonical_matching', 'stack_joint_vs_stack_local']
        lines.append('| ' + s['label'] + ' | ' + ' | '.join(pp_comparison(s['comparisons'][k]) for k in keys) + ' |')
    lines += ['', 'Method-specific 95% intervals for the four exposure partitions (F1 percentage):', '',
              '| Stratum | Independent | Native | Canonical | Local | Full |', '|---|---:|---:|---:|---:|---:|']
    for key in ('TS0_train_name_overlap', 'TS0_no_train_name_overlap', 'TS2_development', 'TS2_not_development'):
        s = result['strata'][key]
        cells = []
        for m in METHODS[:5]:
            mm = s['methods'][m]
            cells.append(pp_comparison({'mean': mm['macro_f1'], 'ci95': mm['macro_f1_ci95']}))
        lines.append('| ' + s['label'] + ' | ' + ' | '.join(cells) + ' |')
    lines += ['', '## Mapping checks and interpretation limits', '',
              '- TS0 exposure is exact membership of the record-name stem in KnotFold `TRAIN_list.txt` stems: '
              '714 flagged and 591 unflagged records, with no development overlap in either group.',
              '- TS2 development exposure is sequence-hash membership in the 21 archived V33 development results: '
              '21 flagged and 17 unflagged records, with no training-name overlap in either group. The source '
              'selection was standard-base TS2 sequences of length 40–200, deduplicated by hash, sorted by hash, '
              'and capped at 24; the 21 recovered hashes reproduce that selection.',
              '- The two partitions are exhaustive, disjoint within their files, and have one sequence hash per '
              'record. Their record-weighted method means reconstruct the unchanged whole-file means.',
              '- Native flow and auxiliary same-score matching have identical cached pair sets for '
              f"{result['checks']['native_matching_identical_prediction_records']:,} / 7,215 records. "
              'The exception is `bpnew_01143`: native retains the additional zero-based pair (72, 164), '
              'has one nucleotide-degree violation, and scores 0.8541666667 F1; matching has no degree '
              'violation and scores 0.8631578947. Their algorithms and outputs must not be called identical.',
              '- “No training-name overlap” is only absence from the name-list check. It is not a claim of '
              'training-sequence absence, homology independence, or external-validation status. The 17 TS2 '
              'records are outside the documented development set; historical training homology remains unassessed.',
              '- There are 7,197 distinct sequence hashes across all six files, 18 repeated-hash groups, and '
              '8 groups spanning files. Three ArchiveII records share exact sequence hashes with TS0 records '
              'whose names match the training list. This extends the cross-file identity audit but does not '
              'establish that those sequences occur in the actual training-sequence corpus. The primary strata '
              'retain the archived name-based definitions. No inference treats the six files as independent replicates.', '',
              '| Unflagged ArchiveII item | Name-flagged TS0 item | Sequence SHA256 |', '|---|---|---|']
    for group in result['cross_file_audit']['unflagged_records_sharing_name_flagged_hash']:
        flagged = ', '.join(r['item'] for r in group['members'] if r['train_name_overlap'])
        unflagged = ', '.join(r['item'] for r in group['members'] if not r['train_name_overlap'])
        lines.append(f"| {unflagged} | {flagged} | `{group['key']}` |")
    lines += ['', '## Other archived stratum: unknown bases', '',
              'The existing evidence audit reports 30 records containing `N` positions: 17 TS0 and 13 bpnew. '
              'These are retained in the primary denominators. The following descriptive partitions are '
              'additional cached-record summaries, not new model evaluations.', '',
              '| File / stratum | Records | Hash clusters | Independent | Native | Canonical | Local | Full |',
              '|---|---:|---:|---:|---:|---:|---:|---:|---:|']
    for s in result['strata'].values():
        if s['table_group'] == 'unknown_bases':
            means = ' | '.join(f"{100*s['methods'][m]['macro_f1']:.3f}" for m in METHODS[:5])
            lines.append(f"| {s['label']} | {s['records']:,} | {s['sequence_hash_clusters']:,} | {means} |")
    lines += ['', '## Provenance and validation', '',
              'The JSON stores full precision, method-specific intervals, all paired contrasts, per-stratum '
              'item IDs, source file SHA256 values, and SHA256 inventories of every record/prediction cache. '
              'Inventory hashes consume sorted UTF-8 relative filenames, a NUL byte, each file’s hexadecimal '
              'SHA256, and a newline. They identify the full read-only input set.', '',
              'The current `rna_full.py` matches its archived source hash. The current whole '
              '`summarize.py` hash differs from the archived `evidence_audit.json` entry; the available '
              'record does not establish which lines changed. Its inspected RNA bootstrap routine '
              'reproduces every archived RNA interval within 3e-15, and both hashes are retained in JSON. '
              'This audit does not silently treat the whole summary file as byte-identical to the archived version.', '',
              'Source roles:', '',
              '- `/data/wangshh/acrd_v37/results/rna/manifest.json`: record IDs, sequences, gold pairs, '
              'dataset labels, training-name and development flags.',
              '- `/data/wangshh/acrd_v37/results/rna/items/*.json`: archived per-record method metrics.',
              '- `/data/wangshh/acrd_v37/results/rna/predictions/*.json`: cached pairs used to recompute '
              'all five primary methods and the auxiliary matching method.',
              '- `/data/wangshh/acrd_v37/assets/rna/*ickle`: original source records; every manifest '
              'sequence, name, index, and gold-pair set was checked against them.',
              '- `/data/wangshh/acrd_v33/source/KnotFold/dataset/TRAIN_list.txt`: source of name-stem overlap.',
              '- `/data/wangshh/acrd_v33/results/rna/results.json`: source of 21 development hashes.',
              '- `acrd/experiments/benchmark_v37/scripts/rna_full.py:38–54,151–162`: mapping and method definitions.',
              '- `acrd/experiments/benchmark_v37/scripts/summarize.py:17–29,31–61`: equal-record estimator '
              'and original clustered paired-bootstrap protocol.',
              '- `acrd/experiments/rna_v33/scripts/rna_pilot.py:35–39,115–124`: pairing F1 definition '
              'and development-selection rule.',
              '- `acrd/experiments/benchmark_v37/tables/rna_full.json` and `evidence_audit.json`: '
              'published whole-file means, paired intervals, completeness, and unknown-base counts.',
              '- `icml2027/paper_icml/review_20261106/rna_protocol_evidence.md`: previously recovered '
              'checkpoint, score, objective, and parameter provenance.', '',
              'Validation performed by this script:', '',
              '```json', json.dumps(result['checks'], indent=2), '```', '',
              'Reproduction command:', '',
              '```bash', 'python icml2027/paper_icml/review_20261106_attribution/rna_analysis.py', '```', '',
              '## Review and capability audit', '',
              'Spec review: requested TS0 and TS2 partitions, all five primary methods, denominators, '
              'matched sequence-hash intervals, and the documented unknown-base strata are present. '
              'Only the assigned script/JSON/Markdown audit files are written.', '',
              'Quality review: all accuracy values come from cached predictions checked against raw source '
              'records; existing aggregate means and intervals reproduce within floating-point tolerance. '
              'The name-based exposure limitation and newly detected cross-file identity are explicit. '
              'No causal attribution to the solver or improvement in held-out generalization is inferred '
              'from these descriptive partitions.', '',
              'Skills used: research-writing `paper-orchestration` and `verification`. The parent controller '
              'owns the project progress/provenance files; this child audit supplies its capability record '
              'here. No literature lookup is needed for deterministic local-source reanalysis.', '']
    return '\n'.join(lines)


def main():
    manifest_path = RECORDS / 'manifest.json'
    manifest = load(manifest_path)
    source_rows = manifest['items']
    by_item = {r['item']: r for r in source_rows}
    assert len(by_item) == len(source_rows) == manifest['requested'] == 7215
    train_path = KNOTFOLD / 'dataset/TRAIN_list.txt'
    train_names = {Path(s).stem for s in train_path.read_text().split()}
    pilot_records = load(PILOT)
    pilot_keys = {r['key'] for r in pilot_records}
    assert len(pilot_records) == len(pilot_keys) == 21
    original = load(TABLES / 'rna_full.json')
    evidence_document = load(TABLES / 'evidence_audit.json')
    evidence = evidence_document['checks']['rna']
    code_hash_checks = {}
    for name in ('rna_full.py', 'summarize.py'):
        current = sha256(PROJECT / 'acrd/experiments/benchmark_v37/scripts' / name)
        archived = evidence_document['sources']['scripts/' + name]
        code_hash_checks[name] = {'current_sha256': current, 'archived_sha256': archived, 'matches': current == archived}
    assert code_hash_checks['rna_full.py']['matches']

    # Reconstruct the manifest from trusted, archived local source datasets.
    raw_count = 0
    asset_paths = sorted(ASSETS.glob('*ickle'))
    for path in asset_paths:
        with path.open('rb') as f:
            raw = pickle.load(f, encoding='latin1')
        for i, a in enumerate(raw):
            r = by_item[f'{path.stem}_{i:05d}']
            x = np.asarray(a.seq)[:a.length]
            seq = ''.join('AUCG'[int(v.argmax())] if v.sum() == 1 else 'N' for v in x)
            gold = sorted({tuple(sorted(map(int, e))) for e in a.pairs if e[0] != e[1]})
            assert r['sequence'] == seq and r['name'] == str(a.name) and r['index'] == i
            assert r['dataset'] == path.stem and r['length'] == len(seq)
            assert r['key'] == hashlib.sha256(seq.encode()).hexdigest()
            assert r['gold'] == [list(e) for e in gold]
            assert r['unknown_bases'] == seq.count('N')
            assert r['train_name_overlap'] == (Path(r['name']).stem in train_names)
            assert r['pilot_overlap'] == (r['key'] in pilot_keys)
            raw_count += 1
    assert raw_count == len(source_rows)
    eligible = {r['key'] for r in source_rows if r['dataset'] == 'TS2'
                and 40 <= r['length'] <= 200 and not r['unknown_bases']}
    assert pilot_keys == set(sorted(eligible)[:24])
    assert {p.stem for p in (RECORDS / 'items').glob('*.json')} == set(by_item)
    assert {p.stem for p in (RECORDS / 'predictions').glob('*.json')} == set(by_item)
    item_inventory, prediction_inventory = hashlib.sha256(), hashlib.sha256()
    rows, identical, metric_checks, native_matching_disagreements = [], 0, 0, []
    max_f1_error = 0.
    for item in sorted(by_item):
        src = by_item[item]
        item_path = RECORDS / 'items' / (item + '.json')
        prediction_path = RECORDS / 'predictions' / (item + '.json')
        r, predictions = load(item_path), load(prediction_path)
        for k in ('dataset', 'index', 'name', 'length', 'key', 'item', 'pilot_overlap',
                  'train_name_overlap', 'unknown_bases'):
            assert r[k] == src[k], (item, k)
        assert r['status'] == 'completed'
        gold = {tuple(e) for e in src['gold']}
        pairs = {m: {tuple(e) for e in predictions[m]} for m in METHODS}
        for method in METHODS:
            assert len(pairs[method]) == len(predictions[method])
            calculated = metrics(pairs[method], gold)
            archived = r['methods'][method]
            for k, v in calculated.items():
                err = abs(v - archived[k])
                assert err < 1e-12, (item, method, k)
                if k == 'f1':
                    max_f1_error = max(max_f1_error, err)
            metric_checks += 1
        identical += pairs['native_flow'] == pairs['matching_same_score']
        if pairs['native_flow'] != pairs['matching_same_score']:
            native_matching_disagreements.append({
                'item': item, 'name': r['name'],
                'native_only_pairs_zero_based': sorted(pairs['native_flow'] - pairs['matching_same_score']),
                'matching_only_pairs_zero_based': sorted(pairs['matching_same_score'] - pairs['native_flow']),
                'native_metrics': r['methods']['native_flow'],
                'matching_metrics': r['methods']['matching_same_score']})
        for path, inventory in ((item_path, item_inventory), (prediction_path, prediction_inventory)):
            inventory.update((str(path.relative_to(RECORDS)) + '\0' + sha256(path) + '\n').encode())
        rows.append(r)

    strata = {}
    for dataset in sorted(manifest['datasets']):
        rr = [r for r in rows if r['dataset'] == dataset]
        strata[dataset + '_all'] = summarize(rr, dataset + ': all', 'all records in file')
        strata[dataset + '_all']['table_group'] = 'primary'
        specs = []
        if dataset == 'TS0':
            specs += [('train_name_overlap', 'training-name overlap', 'train_name_overlap', True),
                      ('no_train_name_overlap', 'no training-name overlap', 'train_name_overlap', False)]
        if dataset == 'TS2':
            specs += [('development', 'development-exposed', 'pilot_overlap', True),
                      ('not_development', 'outside development set', 'pilot_overlap', False)]
        for suffix, label, field, state in specs:
            key = dataset + '_' + suffix
            strata[key] = summarize([r for r in rr if r[field] == state], dataset + ': ' + label,
                                    f'{field} == {state}')
            strata[key]['table_group'] = 'primary'
        if any(r['unknown_bases'] for r in rr):
            for state in (True, False):
                suffix = 'unknown_bases' if state else 'standard_bases_only'
                key = dataset + '_' + suffix
                strata[key] = summarize([r for r in rr if bool(r['unknown_bases']) == state],
                                        dataset + ': ' + suffix.replace('_', ' '), f'bool(unknown_bases) == {state}')
                strata[key]['table_group'] = 'unknown_bases'
    assert [strata[k]['records'] for k in ('TS0_train_name_overlap', 'TS0_no_train_name_overlap',
                                         'TS2_development', 'TS2_not_development')] == [714, 591, 21, 17]
    max_mean_error, max_interval_error, old_comparisons = 0., 0., 0
    for dataset, old in original['datasets'].items():
        s = strata[dataset + '_all']
        assert s['records'] == old['completed'] == old['requested']
        assert s['sequence_hash_clusters'] == old['unique_sequences']
        for method in METHODS:
            max_mean_error = max(max_mean_error, abs(s['methods'][method]['macro_f1'] - old['methods'][method]['macro_f1']))
        for key, comp in old['comparisons'].items():
            new = s['comparisons'][key]
            assert [new[k] for k in ('wins', 'ties', 'losses')] == [comp[k] for k in ('wins', 'ties', 'losses')]
            max_mean_error = max(max_mean_error, abs(new['mean'] - comp['mean']))
            max_interval_error = max(max_interval_error, float(np.max(np.abs(np.array(new['ci95']) - comp['ci95']))))
            old_comparisons += 1
        new_key = {'TS0': 'TS0_no_train_name_overlap', 'TS2': 'TS2_not_development'}.get(dataset, dataset + '_all')
        new = strata[new_key]['comparisons']['stack_joint_vs_independent_positive_edges']
        comp = old['new_no_name_overlap_vs_independent']
        assert strata[new_key]['records'] == comp['records']
        max_mean_error = max(max_mean_error, abs(new['mean'] - comp['mean']))
        max_interval_error = max(max_interval_error, float(np.max(np.abs(np.array(new['ci95']) - comp['ci95']))))
        old_comparisons += 1
    assert max_mean_error < 1e-12 and max_interval_error < 1e-12
    for ds, a, b in [('TS0', 'train_name_overlap', 'no_train_name_overlap'),
                     ('TS2', 'development', 'not_development')]:
        whole, aa, bb = (strata[k] for k in (ds + '_all', ds + '_' + a, ds + '_' + b))
        assert set(aa['item_ids']).isdisjoint(bb['item_ids'])
        assert set(whole['item_ids']) == set(aa['item_ids']) | set(bb['item_ids'])
        for m in METHODS:
            weighted = (aa['records'] * aa['methods'][m]['macro_f1'] + bb['records'] * bb['methods'][m]['macro_f1']) / whole['records']
            assert abs(weighted - whole['methods'][m]['macro_f1']) < 1e-12

    groups = collections.defaultdict(list)
    for r in rows:
        groups[r['key']].append(r)
    flagged_identity = []
    for key, members in groups.items():
        if any(r['train_name_overlap'] for r in members) and any(not r['train_name_overlap'] for r in members):
            flagged_identity.append({'key': key, 'members': [{k: r[k] for k in ('item', 'name', 'dataset', 'train_name_overlap')}
                                                           for r in members]})
    source_paths = [manifest_path, train_path, PILOT, TABLES / 'rna_full.json', TABLES / 'evidence_audit.json',
                    PROJECT / 'acrd/experiments/benchmark_v37/scripts/rna_full.py',
                    PROJECT / 'acrd/experiments/benchmark_v37/scripts/summarize.py',
                    PROJECT / 'acrd/experiments/rna_v33/scripts/rna_pilot.py',
                    PROJECT / 'icml2027/paper_icml/review_20261106/rna_protocol_evidence.md', *asset_paths]
    result = {
        'analysis': 'retrospective cached RNA exposure-stratified comparison',
        'created_date': '2026-11-06', 'analysis_code_sha256': sha256(Path(__file__)),
        'protocol': {'metric': 'per-record base-pair F1', 'averaging': 'equal-record macro mean',
                     'bootstrap_cluster': 'sequence SHA256 within file and stratum', 'draws': 10000,
                     'seed': 3705, 'interval': 'percentile 2.5%, 97.5%; numpy default linear quantile',
                     'multiplicity_adjusted': False, 'units_in_json': 'F1 fraction; Markdown multiplies by 100',
                     'model_inference_runs': 0, 'decoding_runs': 0},
        'method_labels': dict(zip(METHODS, DISPLAY)),
        'source_files_sha256': {str(p): sha256(p) for p in source_paths},
        'cache_inventories': {'algorithm': 'SHA256 of sorted relative path + NUL + hexadecimal file SHA256 + newline',
                             'items_count': len(rows), 'items_inventory_sha256': item_inventory.hexdigest(),
                             'predictions_count': len(rows), 'predictions_inventory_sha256': prediction_inventory.hexdigest()},
        'checks': {'raw_records_reconstructed_and_matched': raw_count, 'complete_records': len(rows),
                   'manifest_to_item_metadata_matches': len(rows), 'prediction_metric_sets_verified': metric_checks,
                   'max_per_record_f1_error': max_f1_error, 'all_name_flags_recomputed': True,
                   'all_development_flags_recomputed': True, 'development_selection_reproduced': True,
                   'unknown_base_records': sum(bool(r['unknown_bases']) for r in rows),
                   'native_matching_identical_prediction_records': identical,
                   'native_matching_disagreement_records': len(native_matching_disagreements),
                   'archived_inference_code_hash_matches': code_hash_checks['rna_full.py']['matches'],
                   'whole_summary_code_hash_matches_archived': code_hash_checks['summarize.py']['matches'],
                   'published_method_means_checked': 6 * len(METHODS),
                   'published_paired_comparisons_checked': old_comparisons,
                   'max_published_mean_error': max_mean_error, 'max_published_interval_error': max_interval_error,
                   'TS0_TS2_partitions_exhaustive_disjoint': True, 'partition_means_reconstruct_whole_file': True,
                   'all_finite_objectives_certified': all(r['joint'].get('certified', r['joint']['status'] == 0) for r in rows)},
        'cross_file_audit': {'distinct_hashes_all_files': len(groups),
                             'repeated_hash_groups': sum(len(v) > 1 for v in groups.values()),
                             'hash_groups_spanning_files': sum(len({r['dataset'] for r in v}) > 1 for v in groups.values()),
                             'unflagged_records_sharing_name_flagged_hash': flagged_identity},
        'native_matching_disagreements': native_matching_disagreements,
        'source_code_hash_checks': code_hash_checks,
        'strata': strata,
        'interpretation_limits': [
            'Name-list membership is not a sequence/homology audit of training data.',
            'Outside-development TS2 means absent from documented 21-record V33 development set only.',
            'Cross-file identity to a name-flagged record is not direct verification against training sequences.',
            'Descriptive retrospective strata and intervals do not establish causal solver or generalization gains.',
            'Original full-cohort primary numbers are unchanged; no pooled independent-file claim.']}
    assert result['checks']['unknown_base_records'] == evidence['unknown_base_records'] == 30
    assert result['checks']['all_finite_objectives_certified'] == evidence['all_certified']
    (AUDIT / 'rna_analysis.json').write_text(json.dumps(result, indent=2) + '\n')
    (AUDIT / 'rna_evidence.md').write_text(markdown(result))
    print(json.dumps({'written': ['rna_analysis.json', 'rna_evidence.md'], 'checks': result['checks']}, indent=2))


if __name__ == '__main__':
    main()


==> anc/attribution/rna_summary.json <==
{
  "analysis": "retrospective cached RNA exposure-stratified comparison",
  "created_date": "2026-11-06",
  "analysis_code_sha256": "23668cebf3ef6f96434a52fc2ae100628495dd8f7301e54d1a1e9adc426a77d9",
  "protocol": {
    "metric": "per-record base-pair F1",
    "averaging": "equal-record macro mean",
    "bootstrap_cluster": "sequence SHA256 within file and stratum",
    "draws": 10000,
    "seed": 3705,
    "interval": "percentile 2.5%, 97.5%; numpy default linear quantile",
    "multiplicity_adjusted": false,
    "units_in_json": "F1 fraction; Markdown multiplies by 100",
    "model_inference_runs": 0,
    "decoding_runs": 0
  },
  "method_labels": {
    "independent_positive_edges": "Independent",
    "native_flow": "Native",
    "canonical_matching": "Canonical",
    "stack_local": "Local",
    "stack_joint": "Full",
    "matching_same_score": "Same-score matching"
  },
  "source_files_sha256": {
    "/data/wangshh/acrd_v37/results/rna/manifest.json": "ca1bb5a763bfbb1845a9b101d678260c8a292e918522d367ddbf256f9e369645",
    "/data/wangshh/acrd_v33/source/KnotFold/dataset/TRAIN_list.txt": "12b0a9d77b3153b78eee774cc8dd13b0b5db0533fb6ce139de1089e548cad035",
    "/data/wangshh/acrd_v33/results/rna/results.json": "b5f8c4c2218426beea3597df8cc7ff12e60a8996fa9e0cb83dd45a62e06251de",
    "/home/wangshh/new_ideas/redecoding/acrd/experiments/benchmark_v37/tables/rna_full.json": "21a456225d9f5439607a2485dab7654b9fe7f661813e89a34e1bf3ea52fea323",
    "/home/wangshh/new_ideas/redecoding/acrd/experiments/benchmark_v37/tables/evidence_audit.json": "facb061f4e9bbdf34c04e3a66a7b2ed496e8cc5cfdd03ad46d494f2db53ed813",
    "/home/wangshh/new_ideas/redecoding/acrd/experiments/benchmark_v37/scripts/rna_full.py": "50306dc2bf718b9964be1bac0fca67a647fbbba1a2e6cfc68aa2fb96eff3bac6",
    "/home/wangshh/new_ideas/redecoding/acrd/experiments/benchmark_v37/scripts/summarize.py": "438fb93501575748a2d2f2460527bc307103f5cdd75d3f222c0caa378c8f5491",
    "/home/wangshh/new_ideas/redecoding/acrd/experiments/rna_v33/scripts/rna_pilot.py": "e555731ca24b063771f47a111ea5d121ab29dc582496c1428087ab19df7e3b28",
    "/home/wangshh/new_ideas/redecoding/icml2027/paper_icml/review_20261106/rna_protocol_evidence.md": "fb82b2f2658cd6bba7f5e8002c2d267c043bc27b1950e0993ccee686b23f37b8",
    "/data/wangshh/acrd_v37/assets/rna/ArchiveII.pickle": "14a111001683fb602f67c468c5062febf4ebc6cb1f61c14270a137093459cec7",
    "/data/wangshh/acrd_v37/assets/rna/TS0.cPickle": "91419e9f6460f8c73cf9e1ed803488559d456a6e622df3cfe6a2018f5a4b0db7",
    "/data/wangshh/acrd_v37/assets/rna/TS1.cPickle": "421f36522dd1ffddaf434cfcbaaedefbb45133f2cba3e602f783f45ca75cb9f3",
    "/data/wangshh/acrd_v37/assets/rna/TS2.cPickle": "5bb985555ce8f027c4f94c23fcd1524e1c92f66ee2d6a3a137634ed924611824",
    "/data/wangshh/acrd_v37/assets/rna/TS3.cPickle": "6d3e4a972848b39c6f005c0202b47da95e2b48291893b34c980f516933072dd2",
    "/data/wangshh/acrd_v37/assets/rna/bpnew.cPickle": "a1981bc17ca4bf90e68c548452d9de028915d69237ed6daee2b64cebc92b28f0"
  },
  "cache_inventories": {
    "algorithm": "SHA256 of sorted relative path + NUL + hexadecimal file SHA256 + newline",
    "items_count": 7215,
    "items_inventory_sha256": "18b780f91203d2c0ca4a20d4471d00c4910a512ad623cae1117e703e7fb6ccd1",
    "predictions_count": 7215,
    "predictions_inventory_sha256": "224ed5bc928ebaf84265a6b3102833339f38ad3f9b5f27704bb24b53ab0af871"
  },
  "checks": {
    "raw_records_reconstructed_and_matched": 7215,
    "complete_records": 7215,
    "manifest_to_item_metadata_matches": 7215,
    "prediction_metric_sets_verified": 43290,
    "max_per_record_f1_error": 0.0,
    "all_name_flags_recomputed": true,
    "all_development_flags_recomputed": true,
    "development_selection_reproduced": true,
    "unknown_base_records": 30,
    "native_matching_identical_prediction_records": 7214,
    "native_matching_disagreement_records": 1,
    "archived_inference_code_hash_matches": true,
    "whole_summary_code_hash_matches_archived": false,
    "published_method_means_checked": 36,
    "published_paired_comparisons_checked": 24,
    "max_published_mean_error": 0.0,
    "max_published_interval_error": 2.914335439641036e-15,
    "TS0_TS2_partitions_exhaustive_disjoint": true,
    "partition_means_reconstruct_whole_file": true,
    "all_finite_objectives_certified": true
  },
  "cross_file_audit": {
    "distinct_hashes_all_files": 7197,
    "repeated_hash_groups": 18,
    "hash_groups_spanning_files": 8,
    "unflagged_records_sharing_name_flagged_hash": [
      {
        "key": "d00e74605124be7522150a8b0e9a4decde7bf8a65d276495a66ca6cfc21d5635",
        "members": [
          {
            "item": "ArchiveII_00019",
            "name": "tRNA_tdbR00000358-Escherichia_coli-562-Arg-CU.ct",
            "dataset": "ArchiveII",
            "train_name_overlap": false
          },
          {
            "item": "TS0_01249",
            "name": "bpRNA_SPR_158.bpseq",
            "dataset": "TS0",
            "train_name_overlap": true
          }
        ]
      },
      {
        "key": "b78a04b7bf986916390ca837d1637691684a61ecb0eee8d6b133a0cdf239267a",
        "members": [
          {
            "item": "ArchiveII_00111",
            "name": "tRNA_tdbR00000227-Geobacillus_stearothermophilus-1422-Leu-BAA.ct",
            "dataset": "ArchiveII",
            "train_name_overlap": false
          },
          {
            "item": "TS0_01254",
            "name": "bpRNA_SPR_205.bpseq",
            "dataset": "TS0",
            "train_name_overlap": true
          }
        ]
      },
      {
        "key": "6cada2700d310506db11677a625d0930b5b97ad6032035a1aaf7d192c0ea7bd1",
        "members": [
          {
            "item": "ArchiveII_00335",
            "name": "grp1_a.I1.e.P.carinii.Pc3.C1.LSU.1921.ct",
            "dataset": "ArchiveII",
            "train_name_overlap": false
          },
          {
            "item": "TS0_00091",
            "name": "bpRNA_CRW_54605.bpseq",
            "dataset": "TS0",
            "train_name_overlap": true
          }
        ]
      }
    ]
  },
  "native_matching_disagreements": [
    {
      "item": "bpnew_01143",
      "name": "URS0000D6D389_12908_1-177.bpseq",
      "native_only_pairs_zero_based": [
        [
          72,
          164
        ]
      ],
      "matching_only_pairs_zero_based": [],
      "native_metrics": {
        "tp": 41,
        "predicted": 53,
        "gold": 43,
        "f1": 0.8541666666666666,
        "degree_violations": 1,
        "pseudoknot": {
          "tp": 0,
          "predicted": 10,
          "gold": 0,
          "f1": 0.0,
          "degree_violations": 1
        }
      },
      "matching_metrics": {
        "tp": 41,
        "predicted": 52,
        "gold": 43,
        "f1": 0.8631578947368421,
        "degree_violations": 0,
        "pseudoknot": {
          "tp": 0,
          "predicted": 9,
          "gold": 0,
          "f1": 0.0,
          "degree_violations": 0
        }
      }
    }
  ],
  "source_code_hash_checks": {
    "rna_full.py": {
      "current_sha256": "50306dc2bf718b9964be1bac0fca67a647fbbba1a2e6cfc68aa2fb96eff3bac6",
      "archived_sha256": "50306dc2bf718b9964be1bac0fca67a647fbbba1a2e6cfc68aa2fb96eff3bac6",
      "matches": true
    },
    "summarize.py": {
      "current_sha256": "438fb93501575748a2d2f2460527bc307103f5cdd75d3f222c0caa378c8f5491",
      "archived_sha256": "b3ef66318e1aaf61d3ffedf7c1f80d9d6dea09e911174d8cd0516c449a6e7913",
      "matches": false
    }
  },
  "strata": {
    "ArchiveII_all": {
      "label": "ArchiveII: all",
      "predicate": "all records in file",
      "records": 393,
      "sequence_hash_clusters": 383,
      "dataset": "ArchiveII",
      "train_name_overlap_records": 0,
      "development_overlap_records": 0,
      "unknown_base_records": 0,
      "methods": {
        "independent_positive_edges": {
          "macro_f1": 0.7252505374277851,
          "macro_f1_ci95": [
            0.7087583170790012,
            0.7417275522517638
          ],
          "tp": 18335,
          "predicted_pairs": 34922,
          "gold_pairs": 21401,
          "degree_violations": 13690
        },
        "native_flow": {
          "macro_f1": 0.810039117839736,
          "macro_f1_ci95": [
            0.7953048153313533,
            0.824019420614301
          ],
          "tp": 17550,
          "predicted_pairs": 23016,
          "gold_pairs": 21401,
          "degree_violations": 0
        },
        "canonical_matching": {
          "macro_f1": 0.8383528488349469,
          "macro_f1_ci95": [
            0.8231584272321516,
            0.8526716462261763
          ],
          "tp": 17540,
          "predicted_pairs": 21674,
          "gold_pairs": 21401,
          "degree_violations": 0
        },
        "stack_local": {
          "macro_f1": 0.8429758479038999,
          "macro_f1_ci95": [
            0.8272743126499091,
            0.8574783538591434
          ],
          "tp": 18138,
          "predicted_pairs": 23036,
          "gold_pairs": 21401,
          "degree_violations": 0
        },
        "stack_joint": {
          "macro_f1": 0.8431701559004084,
          "macro_f1_ci95": [
            0.8276679501174591,
            0.8576501573509009
          ],
          "tp": 18201,
          "predicted_pairs": 23132,
          "gold_pairs": 21401,
          "degree_violations": 0
        },
        "matching_same_score": {
          "macro_f1": 0.810039117839736,
          "macro_f1_ci95": [
            0.7953048153313533,
            0.824019420614301
          ],
          "tp": 17550,
          "predicted_pairs": 23016,
          "gold_pairs": 21401,
          "degree_violations": 0
        }
      },
      "comparisons": {
        "stack_joint_vs_independent_positive_edges": {
          "mean": 0.11791961847262337,
          "ci95": [
            0.1082911242941328,
            0.12770655197578437
          ],
          "wins": 357,
          "ties": 8,
          "losses": 28
        },
        "stack_joint_vs_native_flow": {
          "mean": 0.03313103806067249,
          "ci95": [
            0.028769366307920697,
            0.03739363939029962
          ],
          "wins": 313,
          "ties": 20,
          "losses": 60
        },
        "stack_joint_vs_canonical_matching": {
          "mean": 0.004817307065461589,
          "ci95": [
            0.001405994529834359,
            0.008081279425596022
          ],
          "wins": 159,
          "ties": 123,
          "losses": 111
        },
        "stack_joint_vs_stack_local": {
          "mean": 0.00019430799650842838,
          "ci95": [
            -0.0013122417842340332,
            0.0016668370068646102
          ],
          "wins": 30,
          "ties": 341,
          "losses": 22
        },
        "stack_joint_vs_matching_same_score": {
          "mean": 0.03313103806067249,
          "ci95": [
            0.028769366307920697,
            0.03739363939029962
          ],
          "wins": 313,
          "ties": 20,
          "losses": 60
        },
        "native_flow_vs_independent_positive_edges": {
          "mean": 0.08478858041195085,
          "ci95": [
            0.07642837622772834,
            0.09324811405793722
          ],
          "wins": 310,
          "ties": 45,
          "losses": 38
        },
        "canonical_matching_vs_native_flow": {
          "mean": 0.028313730995210895,
          "ci95": [
            0.025884183442763727,
            0.030758937035985902
          ],
          "wins": 336,
          "ties": 44,
          "losses": 13
        },
        "stack_local_vs_canonical_matching": {
          "mean": 0.004622999068953162,
          "ci95": [
            0.001498863566616937,
            0.00764554860356991
          ],
          "wins": 159,
          "ties": 126,
          "losses": 108
        }
      },
      "table_group": "primary"
    },
    "TS0_all": {
      "label": "TS0: all",
      "predicate": "all records in file",
      "records": 1305,
      "sequence_hash_clusters": 1305,
      "dataset": "TS0",
      "train_name_overlap_records": 714,
      "development_overlap_records": 0,
      "unknown_base_records": 17,
      "methods": {
        "independent_positive_edges": {
          "macro_f1": 0.687904095070719,
          "macro_f1_ci95": [
            0.6764689305546119,
            0.6990125396860684
          ],
          "tp": 30224,
          "predicted_pairs": 58828,
          "gold_pairs": 35573,
          "degree_violations": 18059
        },
        "native_flow": {
          "macro_f1": 0.7390826846125247,
          "macro_f1_ci95": [
            0.7276610868471365,
            0.7503026549139531
          ],
          "tp": 29207,
          "predicted_pairs": 44040,
          "gold_pairs": 35573,
          "degree_violations": 0
        },
        "canonical_matching": {
          "macro_f1": 0.7624664959926967,
          "macro_f1_ci95": [
            0.7505471621965337,
            0.7742180293114038
          ],
          "tp": 29207,
          "predicted_pairs": 41813,
          "gold_pairs": 35573,
          "degree_violations": 0
        },
        "stack_local": {
          "macro_f1": 0.7476493391538337,
          "macro_f1_ci95": [
            0.735865551254475,
            0.7593253789667227
          ],
          "tp": 29951,
          "predicted_pairs": 45663,
          "gold_pairs": 35573,
          "degree_violations": 0
        },
        "stack_joint": {
          "macro_f1": 0.7458490558986536,
          "macro_f1_ci95": [
            0.7340372819686973,
            0.7576144354039328
          ],
          "tp": 29955,
          "predicted_pairs": 45976,
          "gold_pairs": 35573,
          "degree_violations": 0
        },
        "matching_same_score": {
          "macro_f1": 0.7390826846125247,
          "macro_f1_ci95": [
            0.7276610868471365,
            0.7503026549139531
          ],
          "tp": 29207,
          "predicted_pairs": 44040,
          "gold_pairs": 35573,
          "degree_violations": 0
        }
      },
      "comparisons": {
        "stack_joint_vs_independent_positive_edges": {
          "mean": 0.057944960827934565,
          "ci95": [
            0.05273369303133087,
            0.06304909781850462
          ],
          "wins": 971,
          "ties": 105,
          "losses": 229
        },
        "stack_joint_vs_native_flow": {
          "mean": 0.006766371286129067,
          "ci95": [
            0.0027921611162104927,
            0.010734153347616756
          ],
          "wins": 696,
          "ties": 182,
          "losses": 427
        },
        "stack_joint_vs_canonical_matching": {
          "mean": -0.016617440094043,
          "ci95": [
            -0.020283903696468476,
            -0.012964600619590176
          ],
          "wins": 218,
          "ties": 417,
          "losses": 670
        },
        "stack_joint_vs_stack_local": {
          "mean": -0.001800283255180015,
          "ci95": [
            -0.003034988465924243,
            -0.0005534754885553113
          ],
          "wins": 35,
          "ties": 1176,
          "losses": 94
        },
        "stack_joint_vs_matching_same_score": {
          "mean": 0.006766371286129067,
          "ci95": [
            0.0027921611162104927,
            0.010734153347616756
          ],
          "wins": 696,
          "ties": 182,
          "losses": 427
        },
        "native_flow_vs_independent_positive_edges": {
          "mean": 0.0511785895418055,
          "ci95": [
            0.047619378884205046,
            0.054905547704713606
          ],
          "wins": 906,
          "ties": 298,
          "losses": 101
        },
        "canonical_matching_vs_native_flow": {
          "mean": 0.023383811380172065,
          "ci95": [
            0.021727108541883224,
            0.0251240616539902
          ],
          "wins": 908,
          "ties": 384,
          "losses": 13
        },
        "stack_local_vs_canonical_matching": {
          "mean": -0.014817156838862984,
          "ci95": [
            -0.018286506217458583,
            -0.01137191125776003
          ],
          "wins": 220,
          "ties": 422,
          "losses": 663
        }
      },
      "table_group": "primary"
    },
    "TS0_train_name_overlap": {
      "label": "TS0: training-name overlap",
      "predicate": "train_name_overlap == True",
      "records": 714,
      "sequence_hash_clusters": 714,
      "dataset": "TS0",
      "train_name_overlap_records": 714,
      "development_overlap_records": 0,
      "unknown_base_records": 9,
      "methods": {
        "independent_positive_edges": {
          "macro_f1": 0.7414010295508581,
          "macro_f1_ci95": [
            0.7284058661504337,
            0.7541094476141751
          ],
          "tp": 15503,
          "predicted_pairs": 26179,
          "gold_pairs": 17418,
          "degree_violations": 6970
        },
        "native_flow": {
          "macro_f1": 0.7887867418787613,
          "macro_f1_ci95": [
            0.775934860268016,
            0.8012323845111233
          ],
          "tp": 15090,
          "predicted_pairs": 20803,
          "gold_pairs": 17418,
          "degree_violations": 0
        },
        "canonical_matching": {
          "macro_f1": 0.8140927778253767,
          "macro_f1_ci95": [
            0.8006778541863458,
            0.8268752854474765
          ],
          "tp": 15084,
          "predicted_pairs": 19690,
          "gold_pairs": 17418,
          "degree_violations": 0
        },
        "stack_local": {
          "macro_f1": 0.7978775018922596,
          "macro_f1_ci95": [
            0.7843152203592385,
            0.8109888546714789
          ],
          "tp": 15430,
          "predicted_pairs": 21432,
          "gold_pairs": 17418,
          "degree_violations": 0
        },
        "stack_joint": {
          "macro_f1": 0.7960493396267785,
          "macro_f1_ci95": [
            0.7825391779506116,
            0.8092182808233311
          ],
          "tp": 15437,
          "predicted_pairs": 21569,
          "gold_pairs": 17418,
          "degree_violations": 0
        },
        "matching_same_score": {
          "macro_f1": 0.7887867418787613,
          "macro_f1_ci95": [
            0.775934860268016,
            0.8012323845111233
          ],
          "tp": 15090,
          "predicted_pairs": 20803,
          "gold_pairs": 17418,
          "degree_violations": 0
        }
      },
      "comparisons": {
        "stack_joint_vs_independent_positive_edges": {
          "mean": 0.05464831007592044,
          "ci95": [
            0.047383318244637054,
            0.06196491546622165
          ],
          "wins": 526,
          "ties": 61,
          "losses": 127
        },
        "stack_joint_vs_native_flow": {
          "mean": 0.007262597748017107,
          "ci95": [
            0.0015443881664447018,
            0.01331087611359245
          ],
          "wins": 376,
          "ties": 106,
          "losses": 232
        },
        "stack_joint_vs_canonical_matching": {
          "mean": -0.01804343819859827,
          "ci95": [
            -0.02324855317096909,
            -0.01260127042685972
          ],
          "wins": 105,
          "ties": 252,
          "losses": 357
        },
        "stack_joint_vs_stack_local": {
          "mean": -0.001828162265480991,
          "ci95": [
            -0.0033077209140867925,
            -0.0003345634255978682
          ],
          "wins": 15,
          "ties": 658,
          "losses": 41
        },
        "stack_joint_vs_matching_same_score": {
          "mean": 0.007262597748017107,
          "ci95": [
            0.0015443881664447018,
            0.01331087611359245
          ],
          "wins": 376,
          "ties": 106,
          "losses": 232
        },
        "native_flow_vs_independent_positive_edges": {
          "mean": 0.04738571232790334,
          "ci95": [
            0.04250662621499976,
            0.05230169963478469
          ],
          "wins": 469,
          "ties": 194,
          "losses": 51
        },
        "canonical_matching_vs_native_flow": {
          "mean": 0.025306035946615377,
          "ci95": [
            0.0228456811476049,
            0.02790872067700738
          ],
          "wins": 500,
          "ties": 206,
          "losses": 8
        },
        "stack_local_vs_canonical_matching": {
          "mean": -0.016215275933117283,
          "ci95": [
            -0.02112365467018006,
            -0.011025225436425862
          ],
          "wins": 109,
          "ties": 255,
          "losses": 350
        }
      },
      "table_group": "primary"
    },
    "TS0_no_train_name_overlap": {
      "label": "TS0: no training-name overlap",
      "predicate": "train_name_overlap == False",
      "records": 591,
      "sequence_hash_clusters": 591,
      "dataset": "TS0",
      "train_name_overlap_records": 0,
      "development_overlap_records": 0,
      "unknown_base_records": 8,
      "methods": {
        "independent_positive_edges": {
          "macro_f1": 0.623273280825678,
          "macro_f1_ci95": [
            0.6047547095116188,
            0.6413511083501612
          ],
          "tp": 14721,
          "predicted_pairs": 32649,
          "gold_pairs": 18155,
          "degree_violations": 11089
        },
        "native_flow": {
          "macro_f1": 0.6790341281182892,
          "macro_f1_ci95": [
            0.659448159912831,
            0.6977157243810302
          ],
          "tp": 14117,
          "predicted_pairs": 23237,
          "gold_pairs": 18155,
          "degree_violations": 0
        },
        "canonical_matching": {
          "macro_f1": 0.7000956580425551,
          "macro_f1_ci95": [
            0.6799836027098135,
            0.7193294795278709
          ],
          "tp": 14123,
          "predicted_pairs": 22123,
          "gold_pairs": 18155,
          "degree_violations": 0
        },
        "stack_local": {
          "macro_f1": 0.686967599398781,
          "macro_f1_ci95": [
            0.6668759779070419,
            0.7059843073095046
          ],
          "tp": 14521,
          "predicted_pairs": 24231,
          "gold_pairs": 18155,
          "degree_violations": 0
        },
        "stack_joint": {
          "macro_f1": 0.6852009973844724,
          "macro_f1_ci95": [
            0.6649919152824953,
            0.7044454738486943
          ],
          "tp": 14518,
          "predicted_pairs": 24407,
          "gold_pairs": 18155,
          "degree_violations": 0
        },
        "matching_same_score": {
          "macro_f1": 0.6790341281182892,
          "macro_f1_ci95": [
            0.659448159912831,
            0.6977157243810302
          ],
          "tp": 14117,
          "predicted_pairs": 23237,
          "gold_pairs": 18155,
          "degree_violations": 0
        }
      },
      "comparisons": {
        "stack_joint_vs_independent_positive_edges": {
          "mean": 0.06192771655879426,
          "ci95": [
            0.0543236112861065,
            0.06948321970530323
          ],
          "wins": 445,
          "ties": 44,
          "losses": 102
        },
        "stack_joint_vs_native_flow": {
          "mean": 0.006166869266183107,
          "ci95": [
            0.0010381889885532265,
            0.011429407938334442
          ],
          "wins": 320,
          "ties": 76,
          "losses": 195
        },
        "stack_joint_vs_canonical_matching": {
          "mean": -0.01489466065808282,
          "ci95": [
            -0.01979079791204202,
            -0.009910931974228931
          ],
          "wins": 113,
          "ties": 165,
          "losses": 313
        },
        "stack_joint_vs_stack_local": {
          "mean": -0.001766602014308785,
          "ci95": [
            -0.0038623953526069066,
            0.00028312315803650113
          ],
          "wins": 20,
          "ties": 518,
          "losses": 53
        },
        "stack_joint_vs_matching_same_score": {
          "mean": 0.006166869266183107,
          "ci95": [
            0.0010381889885532265,
            0.011429407938334442
          ],
          "wins": 320,
          "ties": 76,
          "losses": 195
        },
        "native_flow_vs_independent_positive_edges": {
          "mean": 0.05576084729261116,
          "ci95": [
            0.05002476072546649,
            0.0614897594413397
          ],
          "wins": 437,
          "ties": 104,
          "losses": 50
        },
        "canonical_matching_vs_native_flow": {
          "mean": 0.021061529924265927,
          "ci95": [
            0.018980144480904022,
            0.023221798098940014
          ],
          "wins": 408,
          "ties": 178,
          "losses": 5
        },
        "stack_local_vs_canonical_matching": {
          "mean": -0.013128058643774034,
          "ci95": [
            -0.01757014258340198,
            -0.008442129570693725
          ],
          "wins": 111,
          "ties": 167,
          "losses": 313
        }
      },
      "table_group": "primary"
    },
    "TS0_unknown_bases": {
      "label": "TS0: unknown bases",
      "predicate": "bool(unknown_bases) == True",
      "records": 17,
      "sequence_hash_clusters": 17,
      "dataset": "TS0",
      "train_name_overlap_records": 9,
      "development_overlap_records": 0,
      "unknown_base_records": 17,
      "methods": {
        "independent_positive_edges": {
          "macro_f1": 0.6283746326040227,
          "macro_f1_ci95": [
            0.4945100015850857,
            0.7571313686744012
          ],
          "tp": 529,
          "predicted_pairs": 1263,
          "gold_pairs": 626,
          "degree_violations": 486
        },
        "native_flow": {
          "macro_f1": 0.6958330251085334,
          "macro_f1_ci95": [
            0.5645099209385456,
            0.8150766460007428
          ],
          "tp": 507,
          "predicted_pairs": 870,
          "gold_pairs": 626,
          "degree_violations": 0
        },
        "canonical_matching": {
          "macro_f1": 0.7350366386458406,
          "macro_f1_ci95": [
            0.6037147668812615,
            0.8522505085263838
          ],
          "tp": 508,
          "predicted_pairs": 801,
          "gold_pairs": 626,
          "degree_violations": 0
        },
        "stack_local": {
          "macro_f1": 0.727043270288933,
          "macro_f1_ci95": [
            0.599899519445288,
            0.8385741736407222
          ],
          "tp": 520,
          "predicted_pairs": 867,
          "gold_pairs": 626,
          "degree_violations": 0
        },
        "stack_joint": {
          "macro_f1": 0.7230464988030401,
          "macro_f1_ci95": [
            0.5958768170769859,
            0.8349130869950858
          ],
          "tp": 524,
          "predicted_pairs": 884,
          "gold_pairs": 626,
          "degree_violations": 0
        },
        "matching_same_score": {
          "macro_f1": 0.6958330251085334,
          "macro_f1_ci95": [
            0.5645099209385456,
            0.8150766460007428
          ],
          "tp": 507,
          "predicted_pairs": 870,
          "gold_pairs": 626,
          "degree_violations": 0
        }
      },
      "comparisons": {
        "stack_joint_vs_independent_positive_edges": {
          "mean": 0.09467186619901725,
          "ci95": [
            0.05254155594445149,
            0.1400263689708617
          ],
          "wins": 13,
          "ties": 3,
          "losses": 1
        },
        "stack_joint_vs_native_flow": {
          "mean": 0.027213473694506628,
          "ci95": [
            -0.0008821372051519833,
            0.06237959096491973
          ],
          "wins": 11,
          "ties": 2,
          "losses": 4
        },
        "stack_joint_vs_canonical_matching": {
          "mean": -0.011990139842800543,
          "ci95": [
            -0.037069010185871984,
            0.00970755253166703
          ],
          "wins": 3,
          "ties": 6,
          "losses": 8
        },
        "stack_joint_vs_stack_local": {
          "mean": -0.003996771485893012,
          "ci95": [
            -0.013059535731417826,
            0.003698051865569707
          ],
          "wins": 1,
          "ties": 13,
          "losses": 3
        },
        "stack_joint_vs_matching_same_score": {
          "mean": 0.027213473694506628,
          "ci95": [
            -0.0008821372051519833,
            0.06237959096491973
          ],
          "wins": 11,
          "ties": 2,
          "losses": 4
        },
        "native_flow_vs_independent_positive_edges": {
          "mean": 0.06745839250451063,
          "ci95": [
            0.03939891724707855,
            0.09705187101485871
          ],
          "wins": 11,
          "ties": 6,
          "losses": 0
        },
        "canonical_matching_vs_native_flow": {
          "mean": 0.03920361353730717,
          "ci95": [
            0.022765532597562425,
            0.0598222262753112
          ],
          "wins": 15,
          "ties": 2,
          "losses": 0
        },
        "stack_local_vs_canonical_matching": {
          "mean": -0.00799336835690753,
          "ci95": [
            -0.02566567602945751,
            0.0094218977622567
          ],
          "wins": 2,
          "ties": 6,
          "losses": 9
        }
      },
      "table_group": "unknown_bases"
    },
    "TS0_standard_bases_only": {
      "label": "TS0: standard bases only",
      "predicate": "bool(unknown_bases) == False",
      "records": 1288,
      "sequence_hash_clusters": 1288,
      "dataset": "TS0",
      "train_name_overlap_records": 705,
      "development_overlap_records": 0,
      "unknown_base_records": 0,
      "methods": {
        "independent_positive_edges": {
          "macro_f1": 0.6886898100256367,
          "macro_f1_ci95": [
            0.6776172992761982,
            0.6999338998982667
          ],
          "tp": 29695,
          "predicted_pairs": 57565,
          "gold_pairs": 34947,
          "degree_violations": 17573
        },
        "native_flow": {
          "macro_f1": 0.7396535263916922,
          "macro_f1_ci95": [
            0.7282490725808108,
            0.7510613529766456
          ],
          "tp": 28700,
          "predicted_pairs": 43170,
          "gold_pairs": 34947,
          "degree_violations": 0
        },
        "canonical_matching": {
          "macro_f1": 0.7628285360353183,
          "macro_f1_ci95": [
            0.7511240792236671,
            0.7745959030697186
          ],
          "tp": 28699,
          "predicted_pairs": 41012,
          "gold_pairs": 34947,
          "degree_violations": 0
        },
        "stack_local": {
          "macro_f1": 0.7479213136652493,
          "macro_f1_ci95": [
            0.7362339448858176,
            0.7598428998934759
          ],
          "tp": 29431,
          "predicted_pairs": 44796,
          "gold_pairs": 34947,
          "degree_violations": 0
        },
        "stack_joint": {
          "macro_f1": 0.7461500213261578,
          "macro_f1_ci95": [
            0.7342418761330768,
            0.7581417717511176
          ],
          "tp": 29431,
          "predicted_pairs": 45092,
          "gold_pairs": 34947,
          "degree_violations": 0
        },
        "matching_same_score": {
          "macro_f1": 0.7396535263916922,
          "macro_f1_ci95": [
            0.7282490725808108,
            0.7510613529766456
          ],
          "tp": 28700,
          "predicted_pairs": 43170,
          "gold_pairs": 34947,
          "degree_violations": 0
        }
      },
      "comparisons": {
        "stack_joint_vs_independent_positive_edges": {
          "mean": 0.0574602113005212,
          "ci95": [
            0.05217895268532033,
            0.06287084295279917
          ],
          "wins": 958,
          "ties": 102,
          "losses": 228
        },
        "stack_joint_vs_native_flow": {
          "mean": 0.0064964949344656995,
          "ci95": [
            0.0025408329246780132,
            0.010657685925558108
          ],
          "wins": 685,
          "ties": 180,
          "losses": 423
        },
        "stack_joint_vs_canonical_matching": {
          "mean": -0.01667851470916033,
          "ci95": [
            -0.020386494024222622,
            -0.012920165173981358
          ],
          "wins": 215,
          "ties": 411,
          "losses": 662
        },
        "stack_joint_vs_stack_local": {
          "mean": -0.001771292339091412,
          "ci95": [
            -0.003013510637910924,
            -0.0005078595798583553
          ],
          "wins": 34,
          "ties": 1163,
          "losses": 91
        },
        "stack_joint_vs_matching_same_score": {
          "mean": 0.0064964949344656995,
          "ci95": [
            0.0025408329246780132,
            0.010657685925558108
          ],
          "wins": 685,
          "ties": 180,
          "losses": 423
        },
        "native_flow_vs_independent_positive_edges": {
          "mean": 0.050963716366055505,
          "ci95": [
            0.04726833921544185,
            0.05475399128752951
          ],
          "wins": 895,
          "ties": 292,
          "losses": 101
        },
        "canonical_matching_vs_native_flow": {
          "mean": 0.023175009643626024,
          "ci95": [
            0.021548720138009337,
            0.02493205422883502
          ],
          "wins": 893,
          "ties": 382,
          "losses": 13
        },
        "stack_local_vs_canonical_matching": {
          "mean": -0.014907222370068918,
          "ci95": [
            -0.01844994262684764,
            -0.011378228546526224
          ],
          "wins": 218,
          "ties": 416,
          "losses": 654
        }
      },
      "table_group": "unknown_bases"
    },
    "TS1_all": {
      "label": "TS1: all",
      "predicate": "all records in file",
      "records": 60,
      "sequence_hash_clusters": 60,
      "dataset": "TS1",
      "train_name_overlap_records": 0,
      "development_overlap_records": 0,
      "unknown_base_records": 0,
      "methods": {
        "independent_positive_edges": {
          "macro_f1": 0.7566011591114724,
          "macro_f1_ci95": [
            0.7037571590144982,
            0.8057108668420825
          ],
          "tp": 1353,
          "predicted_pairs": 2162,
          "gold_pairs": 1815,
          "degree_violations": 603
        },
        "native_flow": {
          "macro_f1": 0.7956821695883763,
          "macro_f1_ci95": [
            0.7400584935148099,
            0.8436330394450947
          ],
          "tp": 1304,
          "predicted_pairs": 1596,
          "gold_pairs": 1815,
          "degree_violations": 0
        },
        "canonical_matching": {
          "macro_f1": 0.7810669949515565,
          "macro_f1_ci95": [
            0.7271495023328196,
            0.8273127122433989
          ],
          "tp": 1235,
          "predicted_pairs": 1481,
          "gold_pairs": 1815,
          "degree_violations": 0
        },
        "stack_local": {
          "macro_f1": 0.7922154391525736,
          "macro_f1_ci95": [
            0.742704553099395,
            0.8350872342472067
          ],
          "tp": 1272,
          "predicted_pairs": 1548,
          "gold_pairs": 1815,
          "degree_violations": 0
        },
        "stack_joint": {
          "macro_f1": 0.7909839488170315,
          "macro_f1_ci95": [
            0.7408139633163051,
            0.8344044982419013
          ],
          "tp": 1268,
          "predicted_pairs": 1556,
          "gold_pairs": 1815,
          "degree_violations": 0
        },
        "matching_same_score": {
          "macro_f1": 0.7956821695883763,
          "macro_f1_ci95": [
            0.7400584935148099,
            0.8436330394450947
          ],
          "tp": 1304,
          "predicted_pairs": 1596,
          "gold_pairs": 1815,
          "degree_violations": 0
        }
      },
      "comparisons": {
        "stack_joint_vs_independent_positive_edges": {
          "mean": 0.03438278970555918,
          "ci95": [
            0.015894688031091155,
            0.05557305420085624
          ],
          "wins": 34,
          "ties": 7,
          "losses": 19
        },
        "stack_joint_vs_native_flow": {
          "mean": -0.0046982207713447965,
          "ci95": [
            -0.015701753027535334,
            0.008002738625158658
          ],
          "wins": 13,
          "ties": 15,
          "losses": 32
        },
        "stack_joint_vs_canonical_matching": {
          "mean": 0.009916953865475118,
          "ci95": [
            -0.0011866743016633152,
            0.023193319117494907
          ],
          "wins": 15,
          "ties": 34,
          "losses": 11
        },
        "stack_joint_vs_stack_local": {
          "mean": -0.0012314903355420256,
          "ci95": [
            -0.0033069789874205216,
            0.0
          ],
          "wins": 0,
          "ties": 57,
          "losses": 3
        },
        "stack_joint_vs_matching_same_score": {
          "mean": -0.0046982207713447965,
          "ci95": [
            -0.015701753027535334,
            0.008002738625158658
          ],
          "wins": 13,
          "ties": 15,
          "losses": 32
        },
        "native_flow_vs_independent_positive_edges": {
          "mean": 0.03908101047690396,
          "ci95": [
            0.023481494702380187,
            0.05785078847735731
          ],
          "wins": 39,
          "ties": 19,
          "losses": 2
        },
        "canonical_matching_vs_native_flow": {
          "mean": -0.014615174636819913,
          "ci95": [
            -0.02542384349390671,
            -0.005183944299945107
          ],
          "wins": 8,
          "ties": 19,
          "losses": 33
        },
        "stack_local_vs_canonical_matching": {
          "mean": 0.011148444201017144,
          "ci95": [
            -0.00024717015551713417,
            0.024720484610063743
          ],
          "wins": 16,
          "ties": 34,
          "losses": 10
        }
      },
      "table_group": "primary"
    },
    "TS2_all": {
      "label": "TS2: all",
      "predicate": "all records in file",
      "records": 38,
      "sequence_hash_clusters": 38,
      "dataset": "TS2",
      "train_name_overlap_records": 0,
      "development_overlap_records": 21,
      "unknown_base_records": 0,
      "methods": {
        "independent_positive_edges": {
          "macro_f1": 0.8089210787533014,
          "macro_f1_ci95": [
            0.7545255465476635,
            0.8555159800023056
          ],
          "tp": 653,
          "predicted_pairs": 840,
          "gold_pairs": 810,
          "degree_violations": 180
        },
        "native_flow": {
          "macro_f1": 0.8411328459266537,
          "macro_f1_ci95": [
            0.7784626587249039,
            0.8904114068993063
          ],
          "tp": 637,
          "predicted_pairs": 720,
          "gold_pairs": 810,
          "degree_violations": 0
        },
        "canonical_matching": {
          "macro_f1": 0.8230763333193057,
          "macro_f1_ci95": [
            0.7594489086115237,
            0.8742155532334887
          ],
          "tp": 607,
          "predicted_pairs": 677,
          "gold_pairs": 810,
          "degree_violations": 0
        },
        "stack_local": {
          "macro_f1": 0.8464857944722931,
          "macro_f1_ci95": [
            0.7873131161190887,
            0.8911611695314071
          ],
          "tp": 634,
          "predicted_pairs": 714,
          "gold_pairs": 810,
          "degree_violations": 0
        },
        "stack_joint": {
          "macro_f1": 0.8492933674635977,
          "macro_f1_ci95": [
            0.789893729018015,
            0.8938115838665465
          ],
          "tp": 633,
          "predicted_pairs": 711,
          "gold_pairs": 810,
          "degree_violations": 0
        },
        "matching_same_score": {
          "macro_f1": 0.8411328459266537,
          "macro_f1_ci95": [
            0.7784626587249039,
            0.8904114068993063
          ],
          "tp": 637,
          "predicted_pairs": 720,
          "gold_pairs": 810,
          "degree_violations": 0
        }
      },
      "comparisons": {
        "stack_joint_vs_independent_positive_edges": {
          "mean": 0.040372288710296335,
          "ci95": [
            0.016700081735705138,
            0.06568936815253475
          ],
          "wins": 24,
          "ties": 1,
          "losses": 13
        },
        "stack_joint_vs_native_flow": {
          "mean": 0.008160521536944146,
          "ci95": [
            -0.011290003578861165,
            0.031194496424183964
          ],
          "wins": 13,
          "ties": 9,
          "losses": 16
        },
        "stack_joint_vs_canonical_matching": {
          "mean": 0.026217034144292207,
          "ci95": [
            0.008355057814091654,
            0.048524022391484956
          ],
          "wins": 13,
          "ties": 21,
          "losses": 4
        },
        "stack_joint_vs_stack_local": {
          "mean": 0.002807572991304916,
          "ci95": [
            -0.0029760989264511206,
            0.011398817900365898
          ],
          "wins": 1,
          "ties": 36,
          "losses": 1
        },
        "stack_joint_vs_matching_same_score": {
          "mean": 0.008160521536944146,
          "ci95": [
            -0.011290003578861165,
            0.031194496424183964
          ],
          "wins": 13,
          "ties": 9,
          "losses": 16
        },
        "native_flow_vs_independent_positive_edges": {
          "mean": 0.0322117671733522,
          "ci95": [
            0.01411017620907677,
            0.050551706586765756
          ],
          "wins": 26,
          "ties": 7,
          "losses": 5
        },
        "canonical_matching_vs_native_flow": {
          "mean": -0.018056512607348058,
          "ci95": [
            -0.027724135698439158,
            -0.008571917412880917
          ],
          "wins": 7,
          "ties": 10,
          "losses": 21
        },
        "stack_local_vs_canonical_matching": {
          "mean": 0.02340946115298729,
          "ci95": [
            0.008753243050939694,
            0.041311241712278166
          ],
          "wins": 13,
          "ties": 21,
          "losses": 4
        }
      },
      "table_group": "primary"
    },
    "TS2_development": {
      "label": "TS2: development-exposed",
      "predicate": "pilot_overlap == True",
      "records": 21,
      "sequence_hash_clusters": 21,
      "dataset": "TS2",
      "train_name_overlap_records": 0,
      "development_overlap_records": 21,
      "unknown_base_records": 0,
      "methods": {
        "independent_positive_edges": {
          "macro_f1": 0.7832518430252352,
          "macro_f1_ci95": [
            0.700015634597046,
            0.8497216753750475
          ],
          "tp": 457,
          "predicted_pairs": 615,
          "gold_pairs": 574,
          "degree_violations": 156
        },
        "native_flow": {
          "macro_f1": 0.826367623233426,
          "macro_f1_ci95": [
            0.7246600618975142,
            0.8999158003944104
          ],
          "tp": 444,
          "predicted_pairs": 514,
          "gold_pairs": 574,
          "degree_violations": 0
        },
        "canonical_matching": {
          "macro_f1": 0.813730934883226,
          "macro_f1_ci95": [
            0.715459672727849,
            0.8846401071475196
          ],
          "tp": 424,
          "predicted_pairs": 482,
          "gold_pairs": 574,
          "degree_violations": 0
        },
        "stack_local": {
          "macro_f1": 0.8316517824644963,
          "macro_f1_ci95": [
            0.7365112912361784,
            0.893818922345409
          ],
          "tp": 442,
          "predicted_pairs": 509,
          "gold_pairs": 574,
          "degree_violations": 0
        },
        "stack_joint": {
          "macro_f1": 0.8367321526392386,
          "macro_f1_ci95": [
            0.7430521149956689,
            0.8979789725623086
          ],
          "tp": 441,
          "predicted_pairs": 506,
          "gold_pairs": 574,
          "degree_violations": 0
        },
        "matching_same_score": {
          "macro_f1": 0.826367623233426,
          "macro_f1_ci95": [
            0.7246600618975142,
            0.8999158003944104
          ],
          "tp": 444,
          "predicted_pairs": 514,
          "gold_pairs": 574,
          "degree_violations": 0
        }
      },
      "comparisons": {
        "stack_joint_vs_independent_positive_edges": {
          "mean": 0.0534803096140034,
          "ci95": [
            0.017207872371617798,
            0.08848122651961064
          ],
          "wins": 16,
          "ties": 0,
          "losses": 5
        },
        "stack_joint_vs_native_flow": {
          "mean": 0.010364529405812572,
          "ci95": [
            -0.015363350473338583,
            0.043189423955782416
          ],
          "wins": 8,
          "ties": 5,
          "losses": 8
        },
        "stack_joint_vs_canonical_matching": {
          "mean": 0.023001217756012715,
          "ci95": [
            0.0004761618206184093,
            0.05330238650455347
          ],
          "wins": 8,
          "ties": 9,
          "losses": 4
        },
        "stack_joint_vs_stack_local": {
          "mean": 0.005080370174742229,
          "ci95": [
            -0.00538532186691143,
            0.02062643239113826
          ],
          "wins": 1,
          "ties": 19,
          "losses": 1
        },
        "stack_joint_vs_matching_same_score": {
          "mean": 0.010364529405812572,
          "ci95": [
            -0.015363350473338583,
            0.043189423955782416
          ],
          "wins": 8,
          "ties": 5,
          "losses": 8
        },
        "native_flow_vs_independent_positive_edges": {
          "mean": 0.04311578020819083,
          "ci95": [
            0.01373609969087452,
            0.0715644630073551
          ],
          "wins": 17,
          "ties": 1,
          "losses": 3
        },
        "canonical_matching_vs_native_flow": {
          "mean": -0.012636688350200143,
          "ci95": [
            -0.02423462344898016,
            -0.0019961453455644615
          ],
          "wins": 5,
          "ties": 5,
          "losses": 11
        },
        "stack_local_vs_canonical_matching": {
          "mean": 0.017920847581270487,
          "ci95": [
            0.0017192395099632442,
            0.03637101090984313
          ],
          "wins": 8,
          "ties": 9,
          "losses": 4
        }
      },
      "table_group": "primary"
    },
    "TS2_not_development": {
      "label": "TS2: outside development set",
      "predicate": "pilot_overlap == False",
      "records": 17,
      "sequence_hash_clusters": 17,
      "dataset": "TS2",
      "train_name_overlap_records": 0,
      "development_overlap_records": 0,
      "unknown_base_records": 0,
      "methods": {
        "independent_positive_edges": {
          "macro_f1": 0.8406301346526774,
          "macro_f1_ci95": [
            0.7747436022132304,
            0.8994395680725042
          ],
          "tp": 196,
          "predicted_pairs": 225,
          "gold_pairs": 236,
          "degree_violations": 24
        },
        "native_flow": {
          "macro_f1": 0.8593722386653466,
          "macro_f1_ci95": [
            0.7949193607671453,
            0.9188905283279045
          ],
          "tp": 193,
          "predicted_pairs": 206,
          "gold_pairs": 236,
          "degree_violations": 0
        },
        "canonical_matching": {
          "macro_f1": 0.834620649034463,
          "macro_f1_ci95": [
            0.7586981127984991,
            0.9042383910931845
          ],
          "tp": 183,
          "predicted_pairs": 195,
          "gold_pairs": 236,
          "degree_violations": 0
        },
        "stack_local": {
          "macro_f1": 0.8648101622466298,
          "macro_f1_ci95": [
            0.8074288195485705,
            0.9193633654164345
          ],
          "tp": 192,
          "predicted_pairs": 205,
          "gold_pairs": 236,
          "degree_violations": 0
        },
        "stack_joint": {
          "macro_f1": 0.8648101622466298,
          "macro_f1_ci95": [
            0.8074288195485705,
            0.9193633654164345
          ],
          "tp": 192,
          "predicted_pairs": 205,
          "gold_pairs": 236,
          "degree_violations": 0
        },
        "matching_same_score": {
          "macro_f1": 0.8593722386653466,
          "macro_f1_ci95": [
            0.7949193607671453,
            0.9188905283279045
          ],
          "tp": 193,
          "predicted_pairs": 206,
          "gold_pairs": 236,
          "degree_violations": 0
        }
      },
      "comparisons": {
        "stack_joint_vs_independent_positive_edges": {
          "mean": 0.024180027593952325,
          "ci95": [
            -0.004059004725993669,
            0.056575199431318696
          ],
          "wins": 8,
          "ties": 1,
          "losses": 8
        },
        "stack_joint_vs_native_flow": {
          "mean": 0.005437923581283151,
          "ci95": [
            -0.021893638346263504,
            0.035786206533703145
          ],
          "wins": 5,
          "ties": 4,
          "losses": 8
        },
        "stack_joint_vs_canonical_matching": {
          "mean": 0.03018951321216687,
          "ci95": [
            0.005115089514066473,
            0.06197814547065883
          ],
          "wins": 5,
          "ties": 12,
          "losses": 0
        },
        "stack_joint_vs_stack_local": {
          "mean": 0.0,
          "ci95": [
            0.0,
            0.0
          ],
          "wins": 0,
          "ties": 17,
          "losses": 0
        },
        "stack_joint_vs_matching_same_score": {
          "mean": 0.005437923581283151,
          "ci95": [
            -0.021893638346263504,
            0.035786206533703145
          ],
          "wins": 5,
          "ties": 4,
          "losses": 8
        },
        "native_flow_vs_independent_positive_edges": {
          "mean": 0.018742104012669174,
          "ci95": [
            -0.0012823733264725632,
            0.0379043874254502
          ],
          "wins": 9,
          "ties": 6,
          "losses": 2
        },
        "canonical_matching_vs_native_flow": {
          "mean": -0.02475158963088372,
          "ci95": [
            -0.0405097387980532,
            -0.008473942365304679
          ],
          "wins": 2,
          "ties": 5,
          "losses": 10
        },
        "stack_local_vs_canonical_matching": {
          "mean": 0.03018951321216687,
          "ci95": [
            0.005115089514066473,
            0.06197814547065883
          ],
          "wins": 5,
          "ties": 12,
          "losses": 0
        }
      },
      "table_group": "primary"
    },
    "TS3_all": {
      "label": "TS3: all",
      "predicate": "all records in file",
      "records": 18,
      "sequence_hash_clusters": 18,
      "dataset": "TS3",
      "train_name_overlap_records": 0,
      "development_overlap_records": 0,
      "unknown_base_records": 0,
      "methods": {
        "independent_positive_edges": {
          "macro_f1": 0.6636470837037975,
          "macro_f1_ci95": [
            0.5744707126914809,
            0.7490462460173468
          ],
          "tp": 440,
          "predicted_pairs": 690,
          "gold_pairs": 730,
          "degree_violations": 217
        },
        "native_flow": {
          "macro_f1": 0.6824137239554395,
          "macro_f1_ci95": [
            0.5774825442355965,
            0.7801514598938704
          ],
          "tp": 401,
          "predicted_pairs": 525,
          "gold_pairs": 730,
          "degree_violations": 0
        },
        "canonical_matching": {
          "macro_f1": 0.6685485649787881,
          "macro_f1_ci95": [
            0.5677917895922746,
            0.764301495904837
          ],
          "tp": 382,
          "predicted_pairs": 487,
          "gold_pairs": 730,
          "degree_violations": 0
        },
        "stack_local": {
          "macro_f1": 0.6880785945912151,
          "macro_f1_ci95": [
            0.5972362270924256,
            0.7744549356510487
          ],
          "tp": 415,
          "predicted_pairs": 542,
          "gold_pairs": 730,
          "degree_violations": 0
        },
        "stack_joint": {
          "macro_f1": 0.7043785267141692,
          "macro_f1_ci95": [
            0.6169263425188557,
            0.7855610986720617
          ],
          "tp": 432,
          "predicted_pairs": 550,
          "gold_pairs": 730,
          "degree_violations": 0
        },
        "matching_same_score": {
          "macro_f1": 0.6824137239554395,
          "macro_f1_ci95": [
            0.5774825442355965,
            0.7801514598938704
          ],
          "tp": 401,
          "predicted_pairs": 525,
          "gold_pairs": 730,
          "degree_violations": 0
        }
      },
      "comparisons": {
        "stack_joint_vs_independent_positive_edges": {
          "mean": 0.0407314430103716,
          "ci95": [
            0.00033279762385822855,
            0.0891906866551137
          ],
          "wins": 12,
          "ties": 1,
          "losses": 5
        },
        "stack_joint_vs_native_flow": {
          "mean": 0.021964802758729682,
          "ci95": [
            -0.013788104897327402,
            0.06826434262578222
          ],
          "wins": 8,
          "ties": 2,
          "losses": 8
        },
        "stack_joint_vs_canonical_matching": {
          "mean": 0.0358299617353811,
          "ci95": [
            0.004427060570457015,
            0.07907263057283888
          ],
          "wins": 9,
          "ties": 7,
          "losses": 2
        },
        "stack_joint_vs_stack_local": {
          "mean": 0.01629993212295412,
          "ci95": [
            0.0,
            0.03739470042401749
          ],
          "wins": 3,
          "ties": 15,
          "losses": 0
        },
        "stack_joint_vs_matching_same_score": {
          "mean": 0.021964802758729682,
          "ci95": [
            -0.013788104897327402,
            0.06826434262578222
          ],
          "wins": 8,
          "ties": 2,
          "losses": 8
        },
        "native_flow_vs_independent_positive_edges": {
          "mean": 0.018766640251641917,
          "ci95": [
            -0.006212692249044069,
            0.04394235139815474
          ],
          "wins": 10,
          "ties": 4,
          "losses": 4
        },
        "canonical_matching_vs_native_flow": {
          "mean": -0.013865158976651413,
          "ci95": [
            -0.028198214635237865,
            -0.0038408308596947095
          ],
          "wins": 3,
          "ties": 4,
          "losses": 11
        },
        "stack_local_vs_canonical_matching": {
          "mean": 0.01953002961242698,
          "ci95": [
            0.0006134466575825231,
            0.04226274452937708
          ],
          "wins": 8,
          "ties": 7,
          "losses": 3
        }
      },
      "table_group": "primary"
    },
    "bpnew_all": {
      "label": "bpnew: all",
      "predicate": "all records in file",
      "records": 5401,
      "sequence_hash_clusters": 5401,
      "dataset": "bpnew",
      "train_name_overlap_records": 0,
      "development_overlap_records": 0,
      "unknown_base_records": 13,
      "methods": {
        "independent_positive_edges": {
          "macro_f1": 0.7644644042187334,
          "macro_f1_ci95": [
            0.7601249821498268,
            0.7687945180691608
          ],
          "tp": 113438,
          "predicted_pairs": 181919,
          "gold_pairs": 128025,
          "degree_violations": 42744
        },
        "native_flow": {
          "macro_f1": 0.8129868686000634,
          "macro_f1_ci95": [
            0.8086634422123051,
            0.8172447407137471
          ],
          "tp": 111011,
          "predicted_pairs": 149386,
          "gold_pairs": 128025,
          "degree_violations": 1
        },
        "canonical_matching": {
          "macro_f1": 0.8341921077523837,
          "macro_f1_ci95": [
            0.8298212293145701,
            0.8385578856945738
          ],
          "tp": 111037,
          "predicted_pairs": 142456,
          "gold_pairs": 128025,
          "degree_violations": 0
        },
        "stack_local": {
          "macro_f1": 0.824988870027733,
          "macro_f1_ci95": [
            0.8207011467590906,
            0.8292865366889144
          ],
          "tp": 114052,
          "predicted_pairs": 154742,
          "gold_pairs": 128025,
          "degree_violations": 0
        },
        "stack_joint": {
          "macro_f1": 0.824361037495889,
          "macro_f1_ci95": [
            0.8201005145056963,
            0.8286071927079445
          ],
          "tp": 114241,
          "predicted_pairs": 155704,
          "gold_pairs": 128025,
          "degree_violations": 0
        },
        "matching_same_score": {
          "macro_f1": 0.8129885333340147,
          "macro_f1_ci95": [
            0.80866611443801,
            0.8172480265011068
          ],
          "tp": 111011,
          "predicted_pairs": 149385,
          "gold_pairs": 128025,
          "degree_violations": 0
        }
      },
      "comparisons": {
        "stack_joint_vs_independent_positive_edges": {
          "mean": 0.059896633277155616,
          "ci95": [
            0.057890503528129,
            0.06191711821930118
          ],
          "wins": 4183,
          "ties": 509,
          "losses": 709
        },
        "stack_joint_vs_native_flow": {
          "mean": 0.011374168895825505,
          "ci95": [
            0.009780937175830062,
            0.012970460182922097
          ],
          "wins": 2775,
          "ties": 1078,
          "losses": 1548
        },
        "stack_joint_vs_canonical_matching": {
          "mean": -0.009831070256494791,
          "ci95": [
            -0.011338530162006349,
            -0.008331670721783372
          ],
          "wins": 1017,
          "ties": 1895,
          "losses": 2489
        },
        "stack_joint_vs_stack_local": {
          "mean": -0.0006278325318439866,
          "ci95": [
            -0.0012190060631687427,
            -6.587975080050023e-06
          ],
          "wins": 140,
          "ties": 5009,
          "losses": 252
        },
        "stack_joint_vs_matching_same_score": {
          "mean": 0.011372504161874351,
          "ci95": [
            0.009779149524437055,
            0.012968824452997548
          ],
          "wins": 2775,
          "ties": 1078,
          "losses": 1548
        },
        "native_flow_vs_independent_positive_edges": {
          "mean": 0.0485224643813301,
          "ci95": [
            0.047021557158997945,
            0.05001734287341744
          ],
          "wins": 3859,
          "ties": 1246,
          "losses": 296
        },
        "canonical_matching_vs_native_flow": {
          "mean": 0.021205239152320296,
          "ci95": [
            0.020573047929034326,
            0.021831601564474827
          ],
          "wins": 3341,
          "ties": 2025,
          "losses": 35
        },
        "stack_local_vs_canonical_matching": {
          "mean": -0.009203237724650806,
          "ci95": [
            -0.010587711421333221,
            -0.007809015295484201
          ],
          "wins": 1006,
          "ties": 1934,
          "losses": 2461
        }
      },
      "table_group": "primary"
    },
    "bpnew_unknown_bases": {
      "label": "bpnew: unknown bases",
      "predicate": "bool(unknown_bases) == True",
      "records": 13,
      "sequence_hash_clusters": 13,
      "dataset": "bpnew",
      "train_name_overlap_records": 0,
      "development_overlap_records": 0,
      "unknown_base_records": 13,
      "methods": {
        "independent_positive_edges": {
          "macro_f1": 0.6882249297238843,
          "macro_f1_ci95": [
            0.5718817377803577,
            0.7919014184003597
          ],
          "tp": 308,
          "predicted_pairs": 629,
          "gold_pairs": 365,
          "degree_violations": 248
        },
        "native_flow": {
          "macro_f1": 0.7744048576592173,
          "macro_f1_ci95": [
            0.6435300873690344,
            0.8734750551108018
          ],
          "tp": 298,
          "predicted_pairs": 444,
          "gold_pairs": 365,
          "degree_violations": 0
        },
        "canonical_matching": {
          "macro_f1": 0.8074155562608734,
          "macro_f1_ci95": [
            0.6753902671624255,
            0.9044665292824655
          ],
          "tp": 299,
          "predicted_pairs": 409,
          "gold_pairs": 365,
          "degree_violations": 0
        },
        "stack_local": {
          "macro_f1": 0.785258989470377,
          "macro_f1_ci95": [
            0.6473896170899484,
            0.8886006129196073
          ],
          "tp": 306,
          "predicted_pairs": 465,
          "gold_pairs": 365,
          "degree_violations": 0
        },
        "stack_joint": {
          "macro_f1": 0.7779648328112263,
          "macro_f1_ci95": [
            0.6391861261132397,
            0.8857063485322719
          ],
          "tp": 301,
          "predicted_pairs": 466,
          "gold_pairs": 365,
          "degree_violations": 0
        },
        "matching_same_score": {
          "macro_f1": 0.7744048576592173,
          "macro_f1_ci95": [
            0.6435300873690344,
            0.8734750551108018
          ],
          "tp": 298,
          "predicted_pairs": 444,
          "gold_pairs": 365,
          "degree_violations": 0
        }
      },
      "comparisons": {
        "stack_joint_vs_independent_positive_edges": {
          "mean": 0.0897399030873421,
          "ci95": [
            0.04106493192616982,
            0.13611901158187126
          ],
          "wins": 9,
          "ties": 1,
          "losses": 3
        },
        "stack_joint_vs_native_flow": {
          "mean": 0.003559975152008954,
          "ci95": [
            -0.03090561575279802,
            0.0286681218212058
          ],
          "wins": 9,
          "ties": 1,
          "losses": 3
        },
        "stack_joint_vs_canonical_matching": {
          "mean": -0.029450723449646977,
          "ci95": [
            -0.05835831723857394,
            -0.008821276322482224
          ],
          "wins": 1,
          "ties": 4,
          "losses": 8
        },
        "stack_joint_vs_stack_local": {
          "mean": -0.007294156659150726,
          "ci95": [
            -0.024099881940917722,
            0.0022174119634654765
          ],
          "wins": 1,
          "ties": 11,
          "losses": 1
        },
        "stack_joint_vs_matching_same_score": {
          "mean": 0.003559975152008954,
          "ci95": [
            -0.03090561575279802,
            0.0286681218212058
          ],
          "wins": 9,
          "ties": 1,
          "losses": 3
        },
        "native_flow_vs_independent_positive_edges": {
          "mean": 0.08617992793533316,
          "ci95": [
            0.05183656271185971,
            0.11839500775917973
          ],
          "wins": 10,
          "ties": 2,
          "losses": 1
        },
        "canonical_matching_vs_native_flow": {
          "mean": 0.03301069860165593,
          "ci95": [
            0.020503280275596985,
            0.045682314500882545
          ],
          "wins": 11,
          "ties": 2,
          "losses": 0
        },
        "stack_local_vs_canonical_matching": {
          "mean": -0.02215656679049625,
          "ci95": [
            -0.03531060459888649,
            -0.00945377894880358
          ],
          "wins": 1,
          "ties": 3,
          "losses": 9
        }
      },
      "table_group": "unknown_bases"
    },
    "bpnew_standard_bases_only": {
      "label": "bpnew: standard bases only",
      "predicate": "bool(unknown_bases) == False",
      "records": 5388,
      "sequence_hash_clusters": 5388,
      "dataset": "bpnew",
      "train_name_overlap_records": 0,
      "development_overlap_records": 0,
      "unknown_base_records": 0,
      "methods": {
        "independent_positive_edges": {
          "macro_f1": 0.7646483524682569,
          "macro_f1_ci95": [
            0.7603448866528819,
            0.7688691466575888
          ],
          "tp": 113130,
          "predicted_pairs": 181290,
          "gold_pairs": 127660,
          "degree_violations": 42496
        },
        "native_flow": {
          "macro_f1": 0.8130799580845162,
          "macro_f1_ci95": [
            0.8088067226775648,
            0.8172405848041896
          ],
          "tp": 110713,
          "predicted_pairs": 148942,
          "gold_pairs": 127660,
          "degree_violations": 1
        },
        "canonical_matching": {
          "macro_f1": 0.8342567133888704,
          "macro_f1_ci95": [
            0.8298902614505961,
            0.8385648677809245
          ],
          "tp": 110738,
          "predicted_pairs": 142047,
          "gold_pairs": 127660,
          "degree_violations": 0
        },
        "stack_local": {
          "macro_f1": 0.825084729056546,
          "macro_f1_ci95": [
            0.8208011304402485,
            0.8293237850555913
          ],
          "tp": 113746,
          "predicted_pairs": 154277,
          "gold_pairs": 127660,
          "degree_violations": 0
        },
        "stack_joint": {
          "macro_f1": 0.8244729808256774,
          "macro_f1_ci95": [
            0.8201746660928959,
            0.8286940943545403
          ],
          "tp": 113940,
          "predicted_pairs": 155238,
          "gold_pairs": 127660,
          "degree_violations": 0
        },
        "matching_same_score": {
          "macro_f1": 0.813081626835086,
          "macro_f1_ci95": [
            0.8088083497093702,
            0.8172405848041896
          ],
          "tp": 110713,
          "predicted_pairs": 148941,
          "gold_pairs": 127660,
          "degree_violations": 0
        }
      },
      "comparisons": {
        "stack_joint_vs_independent_positive_edges": {
          "mean": 0.05982462835742056,
          "ci95": [
            0.057831094160909806,
            0.06187328841061654
          ],
          "wins": 4174,
          "ties": 508,
          "losses": 706
        },
        "stack_joint_vs_native_flow": {
          "mean": 0.011393022741161364,
          "ci95": [
            0.009806250339297098,
            0.012988680154140288
          ],
          "wins": 2766,
          "ties": 1077,
          "losses": 1545
        },
        "stack_joint_vs_canonical_matching": {
          "mean": -0.009783732563192829,
          "ci95": [
            -0.011287218891641974,
            -0.008233248943726179
          ],
          "wins": 1016,
          "ties": 1891,
          "losses": 2481
        },
        "stack_joint_vs_stack_local": {
          "mean": -0.0006117482308686734,
          "ci95": [
            -0.001209032955214112,
            1.4183562534200612e-05
          ],
          "wins": 139,
          "ties": 4998,
          "losses": 251
        },
        "stack_joint_vs_matching_same_score": {
          "mean": 0.011391353990591546,
          "ci95": [
            0.009805237619943494,
            0.012987931923623172
          ],
          "wins": 2766,
          "ties": 1077,
          "losses": 1545
        },
        "native_flow_vs_independent_positive_edges": {
          "mean": 0.0484316056162592,
          "ci95": [
            0.046956123549093474,
            0.049943963440348016
          ],
          "wins": 3849,
          "ties": 1244,
          "losses": 295
        },
        "canonical_matching_vs_native_flow": {
          "mean": 0.021176755304354193,
          "ci95": [
            0.020547793712438096,
            0.021804264136378412
          ],
          "wins": 3330,
          "ties": 2023,
          "losses": 35
        },
        "stack_local_vs_canonical_matching": {
          "mean": -0.009171984332324155,
          "ci95": [
            -0.010547021980275748,
            -0.007737554065344468
          ],
          "wins": 1005,
          "ties": 1931,
          "losses": 2452
        }
      },
      "table_group": "unknown_bases"
    }
  },
  "interpretation_limits": [
    "Name-list membership is not a sequence/homology audit of training data.",
    "Outside-development TS2 means absent from documented 21-record V33 development set only.",
    "Cross-file identity to a name-flagged record is not direct verification against training sequences.",
    "Descriptive retrospective strata and intervals do not establish causal solver or generalization gains.",
    "Original full-cohort primary numbers are unchanged; no pooled independent-file claim."
  ]
}


==> anc/peptide_extensions/README.md <==
# Peptide extension evidence

Frozen source records for Appendix G. NcAA assignments are a single deposited 2ROC finite library, not biological replicates. Cyclization starts and source pools are technical replicates on one 9HGD sequence/receptor. Old source pools are separate. Model outputs, Rosetta dependencies, chemical library files and complete coordinates remain in the original experiment repository; no ancillary script is needed for LaTeX compilation.

The manifest records original and packaged SHA-256 values. Workspace absolute prefixes are removed from textual records where present. Numerical contents are unchanged. The scripts are protocol excerpts with project dependencies, not standalone software.

## Added grammar and thioether records
`grammar_*` records document32cachedFlowMol3endpoints decoded under two external peptide grammars. Sequence templates are enumerated; QUBO selects role-slot mappings. Fresh ETKDG/MMFF output and original-coordinate restrained output are separate. Example SDFs are marked accordingly.
`thioether_*` records document one5KEZtraditionalVina proposal pool, finite QUBO selection and independent validation. The two provided SDFs are qualified mixed-source candidates at energy ranks12/14, not the first accepted delivery.
`manifest.json` binds original and packaged hashes. Absolute workspace prefixes are removed from text records for portability; script excerpts require the full experiment repository and model/data dependencies to execute. No ancillary script is required for TeX compilation.


==> anc/peptide_extensions/cyclization_execution.json <==
{
  "started_utc": "2026-11-08T03:05:16.822381+00:00",
  "lock_sha256": "4610a223123663e6d9d798c609a72ac6ab0a785ed1e8afcc87337e385aac8853",
  "orchestrator_sha256": "028e1618e84be522dac67c1a60fb93a00eba722aad45a7b9cc66b50b4b9904dc",
  "status": "completed",
  "stages": [
    {
      "batch": "recombination_replication_b02",
      "stage": "pipeline",
      "exit_code": 0,
      "wall_seconds": 300.2844048924744,
      "log": ".runtime/peptide_cyclization_v53/recombination_replication_b02/logs/replication_pipeline.log"
    },
    {
      "batch": "recombination_replication_b04",
      "stage": "pipeline",
      "exit_code": 0,
      "wall_seconds": 308.47875168547034,
      "log": ".runtime/peptide_cyclization_v53/recombination_replication_b04/logs/replication_pipeline.log"
    },
    {
      "batch": "recombination_replication_b03",
      "stage": "pipeline",
      "exit_code": 0,
      "wall_seconds": 310.8007689937949,
      "log": ".runtime/peptide_cyclization_v53/recombination_replication_b03/logs/replication_pipeline.log"
    },
    {
      "batch": "recombination_replication_b01",
      "stage": "pipeline",
      "exit_code": 0,
      "wall_seconds": 313.89601865038276,
      "log": ".runtime/peptide_cyclization_v53/recombination_replication_b01/logs/replication_pipeline.log"
    },
    {
      "batch": "recombination_replication_b02",
      "stage": "audit",
      "exit_code": 0,
      "wall_seconds": 7.978506840765476,
      "log": ".runtime/peptide_cyclization_v53/recombination_replication_b02/logs/replication_audit.log"
    },
    {
      "batch": "recombination_replication_b01",
      "stage": "audit",
      "exit_code": 0,
      "wall_seconds": 7.979907602071762,
      "log": ".runtime/peptide_cyclization_v53/recombination_replication_b01/logs/replication_audit.log"
    },
    {
      "batch": "recombination_replication_b03",
      "stage": "audit",
      "exit_code": 0,
      "wall_seconds": 8.115177426487207,
      "log": ".runtime/peptide_cyclization_v53/recombination_replication_b03/logs/replication_audit.log"
    },
    {
      "batch": "recombination_replication_b04",
      "stage": "audit",
      "exit_code": 0,
      "wall_seconds": 8.215365577489138,
      "log": ".runtime/peptide_cyclization_v53/recombination_replication_b04/logs/replication_audit.log"
    },
    {
      "batch": "recombination_replication_b03",
      "stage": "evaluation",
      "exit_code": 0,
      "wall_seconds": 2.563993640244007,
      "log": ".runtime/peptide_cyclization_v53/recombination_replication_b03/logs/replication_evaluation.log"
    },
    {
      "batch": "recombination_replication_b02",
      "stage": "evaluation",
      "exit_code": 0,
      "wall_seconds": 2.6158285811543465,
      "log": ".runtime/peptide_cyclization_v53/recombination_replication_b02/logs/replication_evaluation.log"
    },
    {
      "batch": "recombination_replication_b01",
      "stage": "evaluation",
      "exit_code": 0,
      "wall_seconds": 2.616281684488058,
      "log": ".runtime/peptide_cyclization_v53/recombination_replication_b01/logs/replication_evaluation.log"
    },
    {
      "batch": "recombination_replication_b04",
      "stage": "evaluation",
      "exit_code": 0,
      "wall_seconds": 2.656285010278225,
      "log": ".runtime/peptide_cyclization_v53/recombination_replication_b04/logs/replication_evaluation.log"
    }
  ],
  "reference_barrier_utc": "2026-11-08T03:10:30.722366+00:00",
  "wall_seconds": 324.7803677096963,
  "ended_utc": "2026-11-08T03:10:41.602753+00:00"
}


==> anc/peptide_extensions/cyclization_previous.json <==
{
  "biological_targets": 1,
  "source_batches": 2,
  "planned_source_samples": 64,
  "scientific_unit": "9HGD/GABARAP; one fixed sequence; anchors and seeds are technical conditions",
  "denominator": "selected closure starting conformations, not independent targets",
  "sources": {
    "development": {
      "path": "acrd/experiments/peptide_cyclization_v53/recombination_v1/tables/evaluation_v2.json",
      "sha256": "d9adc3592eb6b403ee57b86e049487d1eb13b76ec5dce64363c4f4eb535e0bac"
    },
    "new_seed_confirmation": {
      "path": "acrd/experiments/peptide_cyclization_v53/recombination_confirmation_v1/tables/evaluation_v2.json",
      "sha256": "f3bd0f27247e802e65f9396d12a3db7f6a67bf6fae81ff0aa930fd2f0a08f397"
    }
  },
  "per_batch_method": [
    {
      "batch": "development",
      "method": "whole",
      "planned": 32,
      "terminal": 32,
      "completed": 32,
      "valid": 0,
      "near_native": 0,
      "distinct_valid_0_5A": 0,
      "distinct_valid_representatives": [],
      "mixed_valid": 0,
      "valid_after_genkic_no_solution": 0,
      "top1_job": null,
      "top1_physical_score": null,
      "top1_reference_RMSD_A": null,
      "top1_near_native": false,
      "genkic_calls": 32,
      "genkic_attempts": 512,
      "genkic_no_solution": 28,
      "minimizer_calls": 32,
      "minimizer_cap_reached": 32,
      "genkic_seconds": 1.1395541541278362,
      "refinement_seconds": 31.894331466406584,
      "job_wall_seconds_sum": 82.6999263651669,
      "failure_counts_nonexclusive": {
        "covalent_geometry": 31,
        "coordinate_stereochemistry": 28,
        "severe_internal_clash": 32,
        "all_amide_geometry": 31,
        "receptor_severe_clash": 16,
        "closure_geometry": 15
      }
    },
    {
      "batch": "development",
      "method": "qubo",
      "planned": 32,
      "terminal": 32,
      "completed": 32,
      "valid": 2,
      "near_native": 0,
      "distinct_valid_0_5A": 2,
      "distinct_valid_representatives": [
        "a531030_531025_531006_531027_531027",
        "a531003_531026_531002_531003_531002"
      ],
      "mixed_valid": 2,
      "valid_after_genkic_no_solution": 0,
      "top1_job": "a531030_531025_531006_531027_531027",
      "top1_physical_score": 937.1034872849749,
      "top1_reference_RMSD_A": 7.824016017698607,
      "top1_near_native": false,
      "genkic_calls": 32,
      "genkic_attempts": 512,
      "genkic_no_solution": 15,
      "minimizer_calls": 32,
      "minimizer_cap_reached": 32,
      "genkic_seconds": 1.1224565133452415,
      "refinement_seconds": 29.851124420762062,
      "job_wall_seconds_sum": 53.11195393279195,
      "failure_counts_nonexclusive": {
        "covalent_geometry": 25,
        "coordinate_stereochemistry": 19,
        "severe_internal_clash": 27,
        "closure_geometry": 4,
        "all_amide_geometry": 20,
        "receptor_severe_clash": 3
      }
    },
    {
      "batch": "development",
      "method": "local",
      "planned": 32,
      "terminal": 32,
      "completed": 32,
      "valid": 2,
      "near_native": 0,
      "distinct_valid_0_5A": 2,
      "distinct_valid_representatives": [
        "a531030_531025_531006_531027_531027",
        "a531003_531026_531002_531003_531002"
      ],
      "mixed_valid": 2,
      "valid_after_genkic_no_solution": 0,
      "top1_job": "a531030_531025_531006_531027_531027",
      "top1_physical_score": 937.1034872849749,
      "top1_reference_RMSD_A": 7.824016017698607,
      "top1_near_native": false,
      "genkic_calls": 32,
      "genkic_attempts": 512,
      "genkic_no_solution": 15,
      "minimizer_calls": 32,
      "minimizer_cap_reached": 32,
      "genkic_seconds": 1.1224565133452415,
      "refinement_seconds": 29.851124420762062,
      "job_wall_seconds_sum": 53.11195393279195,
      "failure_counts_nonexclusive": {
        "covalent_geometry": 25,
        "coordinate_stereochemistry": 19,
        "severe_internal_clash": 27,
        "closure_geometry": 4,
        "all_amide_geometry": 20,
        "receptor_severe_clash": 3
      }
    },
    {
      "batch": "new_seed_confirmation",
      "method": "whole",
      "planned": 32,
      "terminal": 32,
      "completed": 32,
      "valid": 0,
      "near_native": 0,
      "distinct_valid_0_5A": 0,
      "distinct_valid_representatives": [],
      "mixed_valid": 0,
      "valid_after_genkic_no_solution": 0,
      "top1_job": null,
      "top1_physical_score": null,
      "top1_reference_RMSD_A": null,
      "top1_near_native": false,
      "genkic_calls": 32,
      "genkic_attempts": 512,
      "genkic_no_solution": 9,
      "minimizer_calls": 32,
      "minimizer_cap_reached": 32,
      "genkic_seconds": 1.5096342824399471,
      "refinement_seconds": 33.89272613078356,
      "job_wall_seconds_sum": 85.5477905869484,
      "failure_counts_nonexclusive": {
        "covalent_geometry": 31,
        "coordinate_stereochemistry": 20,
        "severe_internal_clash": 31,
        "all_amide_geometry": 26,
        "receptor_severe_clash": 14,
        "closure_geometry": 4
      }
    },
    {
      "batch": "new_seed_confirmation",
      "method": "qubo",
      "planned": 32,
      "terminal": 32,
      "completed": 32,
      "valid": 0,
      "near_native": 0,
      "distinct_valid_0_5A": 0,
      "distinct_valid_representatives": [],
      "mixed_valid": 0,
      "valid_after_genkic_no_solution": 0,
      "top1_job": null,
      "top1_physical_score": null,
      "top1_reference_RMSD_A": null,
      "top1_near_native": false,
      "genkic_calls": 32,
      "genkic_attempts": 512,
      "genkic_no_solution": 16,
      "minimizer_calls": 32,
      "minimizer_cap_reached": 32,
      "genkic_seconds": 1.5265103429555893,
      "refinement_seconds": 29.45638796687126,
      "job_wall_seconds_sum": 53.030825443565845,
      "failure_counts_nonexclusive": {
        "covalent_geometry": 29,
        "severe_internal_clash": 27,
        "all_amide_geometry": 15,
        "coordinate_stereochemistry": 14,
        "closure_geometry": 1
      }
    },
    {
      "batch": "new_seed_confirmation",
      "method": "local",
      "planned": 32,
      "terminal": 32,
      "completed": 32,
      "valid": 0,
      "near_native": 0,
      "distinct_valid_0_5A": 0,
      "distinct_valid_representatives": [],
      "mixed_valid": 0,
      "valid_after_genkic_no_solution": 0,
      "top1_job": null,
      "top1_physical_score": null,
      "top1_reference_RMSD_A": null,
      "top1_near_native": false,
      "genkic_calls": 32,
      "genkic_attempts": 512,
      "genkic_no_solution": 16,
      "minimizer_calls": 32,
      "minimizer_cap_reached": 32,
      "genkic_seconds": 1.5265103429555893,
      "refinement_seconds": 29.45638796687126,
      "job_wall_seconds_sum": 53.030825443565845,
      "failure_counts_nonexclusive": {
        "covalent_geometry": 29,
        "severe_internal_clash": 27,
        "all_amide_geometry": 15,
        "coordinate_stereochemistry": 14,
        "closure_geometry": 1
      }
    }
  ],
  "physical_jobs": 128,
  "physical_genkic_attempts": 2048,
  "physical_minimizations": 128,
  "whole_own_anchor_robustness": {
    "method": "whole_own_anchor",
    "planned": 32,
    "terminal": 32,
    "completed": 18,
    "valid": 0,
    "near_native": 0,
    "distinct_valid_0_5A": 0,
    "distinct_valid_representatives": [],
    "mixed_valid": 0,
    "valid_after_genkic_no_solution": 0,
    "top1_job": null,
    "top1_physical_score": null,
    "top1_reference_RMSD_A": null,
    "top1_near_native": false,
    "genkic_calls": 18,
    "genkic_attempts": 288,
    "genkic_no_solution": 10,
    "minimizer_calls": 18,
    "minimizer_cap_reached": 18,
    "genkic_seconds": 0.9475859776139259,
    "refinement_seconds": 19.528379295021296,
    "job_wall_seconds_sum": 61.89264130592346,
    "failure_counts_nonexclusive": {
      "severe_internal_clash": 18,
      "fixed_region_input_rejected": 14,
      "covalent_geometry": 16,
      "coordinate_stereochemistry": 14,
      "closure_geometry": 6,
      "all_amide_geometry": 14,
      "receptor_severe_clash": 11
    }
  },
  "interpretation": {
    "development_recombination_cases": 2,
    "confirmation_recombination_cases": 0,
    "near_native_valid_cases": 0,
    "stable_delivery_gain_established": false,
    "solver_specific_gain_established": false,
    "graph_novelty": "same cyclic sequence and molecular graph; two conformations",
    "cost_scope": "two primary batches only; archived adapter runs and additional whole-anchor audit are separate"
  }
}


==> anc/peptide_extensions/cyclization_protocol.md <==
# V53-R1 fixed-policy source-pool replications

Locked 2026-11-08 before sampling any new source pose. Four new batches of 32
PepGLAD fixseq samples on 9HGD/GABARAP, sequence LEDGWVDIETGKE. Seeds are
531201–531232, 531301–531332, 531401–531432, and 531501–531532.
All four batches will be completed and reported irrespective of outcomes.
No quality redraw, early stopping for success, weight tuning, threshold change,
new source/anchor choice rule, or closure-budget increase is allowed.

Reuse the audited corrected compiler, source model and native preprocessing,
four fixed anchor conditions per batch, four blocks with up to eight states,
the same unary/pair objective, forbidden pairs, exact enumeration and local
search. Each method has at most 32 selected starts per batch, each with 16
GenKIC attempts and up to 200 refinement iterations. Whole, QUBO and local
share all physical rules and budgets. Identical method jobs are executed once
and charged to each method logically. If support or an input gate fails, keep
the planned denominator and record the failure. Source pool failures are not
replaced. Saved outputs and the entire input lock precede reference readout.

Report separately: (1) independently validated full chemistry/geometry, (2)
valid and receptor-aligned graph-symmetric RMSD <= 2 A, (3) valid Top-1 per
source pool using the same deployed score, (4) per-anchor paired outcomes,
(5) source/compile/closure/evaluation cost and failure reasons. Reference
coordinates are used only after the frozen batches finish. No oracle search
or reference-directed ranking is added. QUBO vs local identity remains a
readout, not a requirement or a tuning target.

Prior results are known: development whole 0/32 vs recombination 2/32;
the first confirmation was 0/32 for every method. Neither batch obtained a
valid <=2 A pose. These old results are reported separately, not pooled into
the new confirmation numerator. All batches concern one biological target;
new source pools and anchors are technical replication, not new targets.

Resource schedule: four batch supervisors, four source workers per batch,
two batches on GPU 0 and two on GPU 3; original 8 GiB per-worker cap and four
CPU threads remain. Closure parallelism is four workers per batch. GPU ID
and destinations are operational changes only. Original scientific modules
and evaluator helpers are imported unchanged and hash-checked.


==> anc/peptide_extensions/cyclization_replay.json <==
{
  "same_seed_same_input": true,
  "independent_samples": false,
  "passed": true,
  "rows": [
    {
      "job_id": "a531003_531026_531002_531003_531002",
      "source_output": ".runtime/peptide_cyclization_v53/recombination_v1/closed_v2/a531003_531026_531002_531003_531002",
      "replay_output": ".runtime/peptide_cyclization_v53/recombination_repeat_v1/replay/a531003_531026_531002_531003_531002",
      "seed": 531200,
      "source_accepted": true,
      "input_sha256": "2d04d9a891690faba6f21e94b3088b0a431a158a73f256d43ccaa6198e25ee73",
      "replay_accepted": true,
      "accepted_equal": true,
      "failures_equal": true,
      "coordinate_max_absolute_error": {
        "peptide": 0.0,
        "receptor": 0.0,
        "input_peptide": 0.0
      },
      "score_difference": 0.0,
      "replay_result_sha256": "869c7bbc71c50dec2d5e1186fa606bff1ec91ccd39b8f325f212c0b739f4461a"
    },
    {
      "job_id": "a531030_531025_531006_531027_531027",
      "source_output": ".runtime/peptide_cyclization_v53/recombination_v1/closed_v2/a531030_531025_531006_531027_531027",
      "replay_output": ".runtime/peptide_cyclization_v53/recombination_repeat_v1/replay/a531030_531025_531006_531027_531027",
      "seed": 531200,
      "source_accepted": true,
      "input_sha256": "ced783e775cde4466f77822f4e7fd59cd83641e7b5aef6af85b48ba0ffac7cca",
      "replay_accepted": true,
      "accepted_equal": true,
      "failures_equal": true,
      "coordinate_max_absolute_error": {
        "peptide": 0.0,
        "receptor": 0.0,
        "input_peptide": 0.0
      },
      "score_difference": 0.0,
      "replay_result_sha256": "43e58ee31f6f0d6ca5b9339cd4cc7822b0157122d790134a8871e845e33c5273"
    },
    {
      "job_id": "a531003_531027_531027_531027_531027",
      "source_output": ".runtime/peptide_cyclization_v53/recombination_v1/closed_v2/a531003_531027_531027_531027_531027",
      "replay_output": ".runtime/peptide_cyclization_v53/recombination_repeat_v1/replay/a531003_531027_531027_531027_531027",
      "seed": 531200,
      "source_accepted": false,
      "input_sha256": "3f1a797ee753a5c0dbcd8aa0e4c982ce6d6fecc7b2f6cf3908793b58c712af69",
      "replay_accepted": false,
      "accepted_equal": true,
      "failures_equal": true,
      "coordinate_max_absolute_error": {
        "peptide": 0.0,
        "receptor": 0.0,
        "input_peptide": 0.0
      },
      "score_difference": 0.0,
      "replay_result_sha256": "2444d464ac02dade2d2e293c8f61b50fc8d52acb8f90d831dbc8196476382318"
    },
    {
      "job_id": "a531030_531027_531027_531027_531027",
      "source_output": ".runtime/peptide_cyclization_v53/recombination_v1/closed_v2/a531030_531027_531027_531027_531027",
      "replay_output": ".runtime/peptide_cyclization_v53/recombination_repeat_v1/replay/a531030_531027_531027_531027_531027",
      "seed": 531200,
      "source_accepted": false,
      "input_sha256": "8e84f5a96641f47f3f0f7630411e7890d0741b6ca089132f26f737c350574071",
      "replay_accepted": false,
      "accepted_equal": true,
      "failures_equal": true,
      "coordinate_max_absolute_error": {
        "peptide": 0.0,
        "receptor": 0.0,
        "input_peptide": 0.0
      },
      "score_difference": 0.0,
      "replay_result_sha256": "0396411cae5ac976d73678c821b211deba663cedf06b51de2a4789187264226a"
    }
  ]
}


==> anc/peptide_extensions/cyclization_replication.json <==
{
  "biological_targets": 1,
  "new_source_pools": 4,
  "planned_source_samples": 128,
  "completed_source_samples": 128,
  "known_previous_results_excluded_from_new_totals": true,
  "rows": [
    {
      "batch": "recombination_replication_b01",
      "method": "whole",
      "planned_start_budget": 32,
      "executed_or_rejected_starts": 32,
      "valid": 0,
      "near_native": 0,
      "valid_top1": 0,
      "top1_near_native": 0,
      "top1_RMSD_A": null,
      "genkic_attempts": 512,
      "minimizations": 32
    },
    {
      "batch": "recombination_replication_b01",
      "method": "qubo",
      "planned_start_budget": 32,
      "executed_or_rejected_starts": 32,
      "valid": 0,
      "near_native": 0,
      "valid_top1": 0,
      "top1_near_native": 0,
      "top1_RMSD_A": null,
      "genkic_attempts": 512,
      "minimizations": 32
    },
    {
      "batch": "recombination_replication_b01",
      "method": "local",
      "planned_start_budget": 32,
      "executed_or_rejected_starts": 32,
      "valid": 0,
      "near_native": 0,
      "valid_top1": 0,
      "top1_near_native": 0,
      "top1_RMSD_A": null,
      "genkic_attempts": 512,
      "minimizations": 32
    },
    {
      "batch": "recombination_replication_b02",
      "method": "whole",
      "planned_start_budget": 32,
      "executed_or_rejected_starts": 32,
      "valid": 0,
      "near_native": 0,
      "valid_top1": 0,
      "top1_near_native": 0,
      "top1_RMSD_A": null,
      "genkic_attempts": 512,
      "minimizations": 32
    },
    {
      "batch": "recombination_replication_b02",
      "method": "qubo",
      "planned_start_budget": 32,
      "executed_or_rejected_starts": 32,
      "valid": 2,
      "near_native": 0,
      "valid_top1": 1,
      "top1_near_native": 0,
      "top1_RMSD_A": 10.536830383269539,
      "genkic_attempts": 512,
      "minimizations": 32
    },
    {
      "batch": "recombination_replication_b02",
      "method": "local",
      "planned_start_budget": 32,
      "executed_or_rejected_starts": 32,
      "valid": 2,
      "near_native": 0,
      "valid_top1": 1,
      "top1_near_native": 0,
      "top1_RMSD_A": 10.536830383269539,
      "genkic_attempts": 512,
      "minimizations": 32
    },
    {
      "batch": "recombination_replication_b03",
      "method": "whole",
      "planned_start_budget": 32,
      "executed_or_rejected_starts": 32,
      "valid": 0,
      "near_native": 0,
      "valid_top1": 0,
      "top1_near_native": 0,
      "top1_RMSD_A": null,
      "genkic_attempts": 512,
      "minimizations": 32
    },
    {
      "batch": "recombination_replication_b03",
      "method": "qubo",
      "planned_start_budget": 32,
      "executed_or_rejected_starts": 32,
      "valid": 1,
      "near_native": 0,
      "valid_top1": 1,
      "top1_near_native": 0,
      "top1_RMSD_A": 8.262792171031997,
      "genkic_attempts": 512,
      "minimizations": 32
    },
    {
      "batch": "recombination_replication_b03",
      "method": "local",
      "planned_start_budget": 32,
      "executed_or_rejected_starts": 32,
      "valid": 1,
      "near_native": 0,
      "valid_top1": 1,
      "top1_near_native": 0,
      "top1_RMSD_A": 8.262792171031997,
      "genkic_attempts": 512,
      "minimizations": 32
    },
    {
      "batch": "recombination_replication_b04",
      "method": "whole",
      "planned_start_budget": 32,
      "executed_or_rejected_starts": 32,
      "valid": 0,
      "near_native": 0,
      "valid_top1": 0,
      "top1_near_native": 0,
      "top1_RMSD_A": null,
      "genkic_attempts": 512,
      "minimizations": 32
    },
    {
      "batch": "recombination_replication_b04",
      "method": "qubo",
      "planned_start_budget": 32,
      "executed_or_rejected_starts": 32,
      "valid": 0,
      "near_native": 0,
      "valid_top1": 0,
      "top1_near_native": 0,
      "top1_RMSD_A": null,
      "genkic_attempts": 512,
      "minimizations": 32
    },
    {
      "batch": "recombination_replication_b04",
      "method": "local",
      "planned_start_budget": 32,
      "executed_or_rejected_starts": 32,
      "valid": 0,
      "near_native": 0,
      "valid_top1": 0,
      "top1_near_native": 0,
      "top1_RMSD_A": null,
      "genkic_attempts": 512,
      "minimizations": 32
    }
  ],
  "per_method": {
    "whole": {
      "planned_start_budget": 128,
      "recorded_starts": 128,
      "valid_source_pools": 0,
      "near_native_source_pools": 0,
      "valid": 0,
      "near_native": 0,
      "completed": 128,
      "genkic_calls": 128,
      "genkic_attempts": 2048,
      "minimizer_calls": 128,
      "minimizer_cap_reached": 123,
      "genkic_no_solution": 62,
      "failure_covalent_geometry": 127,
      "failure_severe_internal_clash": 122,
      "failure_coordinate_stereochemistry": 95,
      "failure_all_amide_geometry": 117,
      "failure_closure_geometry": 36,
      "failure_receptor_severe_clash": 65
    },
    "qubo": {
      "planned_start_budget": 128,
      "recorded_starts": 128,
      "valid_source_pools": 2,
      "near_native_source_pools": 0,
      "valid": 3,
      "near_native": 0,
      "completed": 128,
      "genkic_calls": 128,
      "genkic_attempts": 2048,
      "minimizer_calls": 128,
      "minimizer_cap_reached": 128,
      "genkic_no_solution": 61,
      "failure_covalent_geometry": 115,
      "failure_severe_internal_clash": 108,
      "failure_coordinate_stereochemistry": 71,
      "failure_all_amide_geometry": 68,
      "failure_receptor_severe_clash": 17,
      "failure_closure_geometry": 8
    },
    "local": {
      "planned_start_budget": 128,
      "recorded_starts": 128,
      "valid_source_pools": 2,
      "near_native_source_pools": 0,
      "valid": 3,
      "near_native": 0,
      "completed": 128,
      "genkic_calls": 128,
      "genkic_attempts": 2048,
      "minimizer_calls": 128,
      "minimizer_cap_reached": 128,
      "genkic_no_solution": 61,
      "failure_covalent_geometry": 115,
      "failure_severe_internal_clash": 108,
      "failure_coordinate_stereochemistry": 71,
      "failure_all_amide_geometry": 68,
      "failure_receptor_severe_clash": 17,
      "failure_closure_geometry": 8
    }
  },
  "physical": {
    "planned": 256,
    "valid": 3,
    "near_native": 0,
    "completed": 256,
    "genkic_calls": 256,
    "genkic_attempts": 4096,
    "minimizer_calls": 256,
    "minimizer_cap_reached": 251,
    "genkic_no_solution": 123
  },
  "successful_physical_outputs": [
    {
      "batch": "recombination_replication_b02",
      "job_id": "a531310_531312_531312_531323_531332",
      "anchor": 531310,
      "memberships": [
        {
          "method": "qubo",
          "rank": 1
        },
        {
          "method": "local",
          "rank": 1
        }
      ],
      "source_seeds_by_block": [
        531312,
        531312,
        531323,
        531332
      ],
      "mixed_sources": true,
      "reference_heavy_RMSD_A": 11.085626390174175,
      "near_native": false,
      "physical_score": 540.1873669232084,
      "output_dir": ".runtime/peptide_cyclization_v53/recombination_replication_b02/closed_v2/a531310_531312_531312_531323_531332"
    },
    {
      "batch": "recombination_replication_b02",
      "job_id": "a531310_531312_531329_531323_531332",
      "anchor": 531310,
      "memberships": [
        {
          "method": "qubo",
          "rank": 3
        },
        {
          "method": "local",
          "rank": 3
        }
      ],
      "source_seeds_by_block": [
        531312,
        531329,
        531323,
        531332
      ],
      "mixed_sources": true,
      "reference_heavy_RMSD_A": 10.536830383269539,
      "near_native": false,
      "physical_score": 524.1917155176592,
      "output_dir": ".runtime/peptide_cyclization_v53/recombination_replication_b02/closed_v2/a531310_531312_531329_531323_531332"
    },
    {
      "batch": "recombination_replication_b03",
      "job_id": "a531417_531406_531406_531428_531405",
      "anchor": 531417,
      "memberships": [
        {
          "method": "qubo",
          "rank": 3
        },
        {
          "method": "local",
          "rank": 3
        }
      ],
      "source_seeds_by_block": [
        531406,
        531406,
        531428,
        531405
      ],
      "mixed_sources": true,
      "reference_heavy_RMSD_A": 8.262792171031997,
      "near_native": false,
      "physical_score": 644.8842137328915,
      "output_dir": ".runtime/peptide_cyclization_v53/recombination_replication_b03/closed_v2/a531417_531406_531406_531428_531405"
    }
  ],
  "paired_source_pool_results": [
    {
      "batch": "recombination_replication_b01",
      "valid_count_difference": 0,
      "pool_rescue": false,
      "pool_loss": false
    },
    {
      "batch": "recombination_replication_b02",
      "valid_count_difference": 2,
      "pool_rescue": true,
      "pool_loss": false
    },
    {
      "batch": "recombination_replication_b03",
      "valid_count_difference": 1,
      "pool_rescue": true,
      "pool_loss": false
    },
    {
      "batch": "recombination_replication_b04",
      "valid_count_difference": 0,
      "pool_rescue": false,
      "pool_loss": false
    }
  ],
  "exact_local_identity": [
    {
      "batch": "recombination_replication_b01",
      "anchor": 531221,
      "ordered_top8_equal": true
    },
    {
      "batch": "recombination_replication_b01",
      "anchor": 531210,
      "ordered_top8_equal": true
    },
    {
      "batch": "recombination_replication_b01",
      "anchor": 531203,
      "ordered_top8_equal": true
    },
    {
      "batch": "recombination_replication_b01",
      "anchor": 531213,
      "ordered_top8_equal": true
    },
    {
      "batch": "recombination_replication_b02",
      "anchor": 531318,
      "ordered_top8_equal": true
    },
    {
      "batch": "recombination_replication_b02",
      "anchor": 531310,
      "ordered_top8_equal": true
    },
    {
      "batch": "recombination_replication_b02",
      "anchor": 531328,
      "ordered_top8_equal": true
    },
    {
      "batch": "recombination_replication_b02",
      "anchor": 531301,
      "ordered_top8_equal": true
    },
    {
      "batch": "recombination_replication_b03",
      "anchor": 531428,
      "ordered_top8_equal": true
    },
    {
      "batch": "recombination_replication_b03",
      "anchor": 531422,
      "ordered_top8_equal": true
    },
    {
      "batch": "recombination_replication_b03",
      "anchor": 531425,
      "ordered_top8_equal": true
    },
    {
      "batch": "recombination_replication_b03",
      "anchor": 531417,
      "ordered_top8_equal": true
    },
    {
      "batch": "recombination_replication_b04",
      "anchor": 531513,
      "ordered_top8_equal": true
    },
    {
      "batch": "recombination_replication_b04",
      "anchor": 531529,
      "ordered_top8_equal": true
    },
    {
      "batch": "recombination_replication_b04",
      "anchor": 531508,
      "ordered_top8_equal": true
    },
    {
      "batch": "recombination_replication_b04",
      "anchor": 531525,
      "ordered_top8_equal": true
    }
  ],
  "QUBO_sizes": [
    {
      "batch": "recombination_replication_b01",
      "anchor": 531221,
      "bits": 32,
      "enumerated_assignments": 4096,
      "feasible_assignments": 1148
    },
    {
      "batch": "recombination_replication_b01",
      "anchor": 531210,
      "bits": 32,
      "enumerated_assignments": 4096,
      "feasible_assignments": 1720
    },
    {
      "batch": "recombination_replication_b01",
      "anchor": 531203,
      "bits": 32,
      "enumerated_assignments": 4096,
      "feasible_assignments": 1020
    },
    {
      "batch": "recombination_replication_b01",
      "anchor": 531213,
      "bits": 32,
      "enumerated_assignments": 4096,
      "feasible_assignments": 990
    },
    {
      "batch": "recombination_replication_b02",
      "anchor": 531318,
      "bits": 32,
      "enumerated_assignments": 4096,
      "feasible_assignments": 1064
    },
    {
      "batch": "recombination_replication_b02",
      "anchor": 531310,
      "bits": 32,
      "enumerated_assignments": 4096,
      "feasible_assignments": 1530
    },
    {
      "batch": "recombination_replication_b02",
      "anchor": 531328,
      "bits": 32,
      "enumerated_assignments": 4096,
      "feasible_assignments": 1530
    },
    {
      "batch": "recombination_replication_b02",
      "anchor": 531301,
      "bits": 32,
      "enumerated_assignments": 4096,
      "feasible_assignments": 1015
    },
    {
      "batch": "recombination_replication_b03",
      "anchor": 531428,
      "bits": 32,
      "enumerated_assignments": 4096,
      "feasible_assignments": 1323
    },
    {
      "batch": "recombination_replication_b03",
      "anchor": 531422,
      "bits": 32,
      "enumerated_assignments": 4096,
      "feasible_assignments": 1102
    },
    {
      "batch": "recombination_replication_b03",
      "anchor": 531425,
      "bits": 32,
      "enumerated_assignments": 4096,
      "feasible_assignments": 1188
    },
    {
      "batch": "recombination_replication_b03",
      "anchor": 531417,
      "bits": 32,
      "enumerated_assignments": 4096,
      "feasible_assignments": 1080
    },
    {
      "batch": "recombination_replication_b04",
      "anchor": 531513,
      "bits": 32,
      "enumerated_assignments": 4096,
      "feasible_assignments": 1120
    },
    {
      "batch": "recombination_replication_b04",
      "anchor": 531529,
      "bits": 32,
      "enumerated_assignments": 4096,
      "feasible_assignments": 782
    },
    {
      "batch": "recombination_replication_b04",
      "anchor": 531508,
      "bits": 32,
      "enumerated_assignments": 4096,
      "feasible_assignments": 1935
    },
    {
      "batch": "recombination_replication_b04",
      "anchor": 531525,
      "bits": 32,
      "enumerated_assignments": 4096,
      "feasible_assignments": 1080
    }
  ],
  "audits": [
    {
      "batch": "recombination_replication_b01",
      "max_QUBO_error": 8.544702723156661e-10,
      "feasibility_mismatches": 0,
      "readback_disagreements": 0,
      "max_observed_gpu_MiB": 940
    },
    {
      "batch": "recombination_replication_b02",
      "max_QUBO_error": 1.4097167877480388e-09,
      "feasibility_mismatches": 0,
      "readback_disagreements": 0,
      "max_observed_gpu_MiB": 940
    },
    {
      "batch": "recombination_replication_b03",
      "max_QUBO_error": 8.458300726488233e-10,
      "feasibility_mismatches": 0,
      "readback_disagreements": 0,
      "max_observed_gpu_MiB": 940
    },
    {
      "batch": "recombination_replication_b04",
      "max_QUBO_error": 7.948983693495393e-10,
      "feasibility_mismatches": 0,
      "readback_disagreements": 0,
      "max_observed_gpu_MiB": 940
    }
  ],
  "sources": [
    {
      "batch": "recombination_replication_b01",
      "evaluation": "acrd/experiments/peptide_cyclization_v53/recombination_replication_b01/tables/evaluation_v2.json",
      "sha256": "deb938fb55c1d812feecad8c16d44cf61fb2c536e5f038cc23d961e0d74c1760",
      "confirmation_lock_sha256": "fef44dc9775e1ae351c737d2e8b0ceb6d8dc7b48ca68df01d791da6e29ff6733",
      "read_only_audit_sha256": "54b443309b2f50cda7cbc8e96e7612d6d9909df496f94eec8f7750e262ed4a15"
    },
    {
      "batch": "recombination_replication_b02",
      "evaluation": "acrd/experiments/peptide_cyclization_v53/recombination_replication_b02/tables/evaluation_v2.json",
      "sha256": "9284233a779e3b917f3e13f7ffd9bad4e2056d6b08e7f28a0796f10a86310c19",
      "confirmation_lock_sha256": "1a1d053d764616e9d3e2cde205e2d75fd56bca338cdbc06a54927de3e415d1c0",
      "read_only_audit_sha256": "0d51f57bbc5b5e91522401ce94ad1caf974cadfb55d5b2665b919cc417a2a701"
    },
    {
      "batch": "recombination_replication_b03",
      "evaluation": "acrd/experiments/peptide_cyclization_v53/recombination_replication_b03/tables/evaluation_v2.json",
      "sha256": "28b601d42ab0a0e66e11bc87ea4c78720699c74a633acb799dc67cc50c566a9a",
      "confirmation_lock_sha256": "0c69bda9da18b9e9e86d9d8392474563e975b90d3e448aa1613fde6af74a9a25",
      "read_only_audit_sha256": "a3ba5175b2c51316ca3bddf784127178603bdf3751063cb58abd2bad47b23d46"
    },
    {
      "batch": "recombination_replication_b04",
      "evaluation": "acrd/experiments/peptide_cyclization_v53/recombination_replication_b04/tables/evaluation_v2.json",
      "sha256": "760d8d541e158c8d72b7364131ff472b67b3cd1d03e4f2c2fcd108631f555ee0",
      "confirmation_lock_sha256": "dcc40dc4b6607e7aa9b4cefd83fc6f32ff7cc590cad0636f4e5150359ae59328",
      "read_only_audit_sha256": "a9cae435790755047e03a0e0765348fe293d33f2821980356e8b710a7f42b32f"
    }
  ],
  "source_costs": [
    {
      "batch": "recombination_replication_b01",
      "planned_seeds": [
        531201,
        531202,
        531203,
        531204,
        531205,
        531206,
        531207,
        531208,
        531209,
        531210,
        531211,
        531212,
        531213,
        531214,
        531215,
        531216,
        531217,
        531218,
        531219,
        531220,
        531221,
        531222,
        531223,
        531224,
        531225,
        531226,
        531227,
        531228,
        531229,
        531230,
        531231,
        531232
      ],
      "planned_count": 32,
      "completed_processes": 32,
      "successful_processes": 32,
      "failed_processes": 0,
      "batch_wall_seconds": 265.28606889396906,
      "protocol_sha256": "4737d681910c4050e10280459f29dd62a25ff3bffa6949894356693ba33805be"
    },
    {
      "batch": "recombination_replication_b02",
      "planned_seeds": [
        531301,
        531302,
        531303,
        531304,
        531305,
        531306,
        531307,
        531308,
        531309,
        531310,
        531311,
        531312,
        531313,
        531314,
        531315,
        531316,
        531317,
        531318,
        531319,
        531320,
        531321,
        531322,
        531323,
        531324,
        531325,
        531326,
        531327,
        531328,
        531329,
        531330,
        531331,
        531332
      ],
      "planned_count": 32,
      "completed_processes": 32,
      "successful_processes": 32,
      "failed_processes": 0,
      "batch_wall_seconds": 249.52176219969988,
      "protocol_sha256": "70be7687036e90887393ec1e167c5b7f076be9ee95aeeb7e79a3df24870cb36b"
    },
    {
      "batch": "recombination_replication_b03",
      "planned_seeds": [
        531401,
        531402,
        531403,
        531404,
        531405,
        531406,
        531407,
        531408,
        531409,
        531410,
        531411,
        531412,
        531413,
        531414,
        531415,
        531416,
        531417,
        531418,
        531419,
        531420,
        531421,
        531422,
        531423,
        531424,
        531425,
        531426,
        531427,
        531428,
        531429,
        531430,
        531431,
        531432
      ],
      "planned_count": 32,
      "completed_processes": 32,
      "successful_processes": 32,
      "failed_processes": 0,
      "batch_wall_seconds": 262.99108842760324,
      "protocol_sha256": "191ffbade0929b98f266972cfaa0993c451b7e17ea20fdcfacb9e30c701dd9da"
    },
    {
      "batch": "recombination_replication_b04",
      "planned_seeds": [
        531501,
        531502,
        531503,
        531504,
        531505,
        531506,
        531507,
        531508,
        531509,
        531510,
        531511,
        531512,
        531513,
        531514,
        531515,
        531516,
        531517,
        531518,
        531519,
        531520,
        531521,
        531522,
        531523,
        531524,
        531525,
        531526,
        531527,
        531528,
        531529,
        531530,
        531531,
        531532
      ],
      "planned_count": 32,
      "completed_processes": 32,
      "successful_processes": 32,
      "failed_processes": 0,
      "batch_wall_seconds": 260.6701498776674,
      "protocol_sha256": "d237c6cdabc298e3834c33f89eeb8002bd22b94b7ebde685d00012bfa7afcd89"
    }
  ],
  "series_wall_seconds": 324.7803677096963,
  "separate_same_seed_replay": {
    "same_seed_same_input": true,
    "independent_samples": false,
    "passed": true,
    "rows": [
      {
        "job_id": "a531003_531026_531002_531003_531002",
        "source_output": ".runtime/peptide_cyclization_v53/recombination_v1/closed_v2/a531003_531026_531002_531003_531002",
        "replay_output": ".runtime/peptide_cyclization_v53/recombination_repeat_v1/replay/a531003_531026_531002_531003_531002",
        "seed": 531200,
        "source_accepted": true,
        "input_sha256": "2d04d9a891690faba6f21e94b3088b0a431a158a73f256d43ccaa6198e25ee73",
        "replay_accepted": true,
        "accepted_equal": true,
        "failures_equal": true,
        "coordinate_max_absolute_error": {
          "peptide": 0.0,
          "receptor": 0.0,
          "input_peptide": 0.0
        },
        "score_difference": 0.0,
        "replay_result_sha256": "869c7bbc71c50dec2d5e1186fa606bff1ec91ccd39b8f325f212c0b739f4461a"
      },
      {
        "job_id": "a531030_531025_531006_531027_531027",
        "source_output": ".runtime/peptide_cyclization_v53/recombination_v1/closed_v2/a531030_531025_531006_531027_531027",
        "replay_output": ".runtime/peptide_cyclization_v53/recombination_repeat_v1/replay/a531030_531025_531006_531027_531027",
        "seed": 531200,
        "source_accepted": true,
        "input_sha256": "ced783e775cde4466f77822f4e7fd59cd83641e7b5aef6af85b48ba0ffac7cca",
        "replay_accepted": true,
        "accepted_equal": true,
        "failures_equal": true,
        "coordinate_max_absolute_error": {
          "peptide": 0.0,
          "receptor": 0.0,
          "input_peptide": 0.0
        },
        "score_difference": 0.0,
        "replay_result_sha256": "43e58ee31f6f0d6ca5b9339cd4cc7822b0157122d790134a8871e845e33c5273"
      },
      {
        "job_id": "a531003_531027_531027_531027_531027",
        "source_output": ".runtime/peptide_cyclization_v53/recombination_v1/closed_v2/a531003_531027_531027_531027_531027",
        "replay_output": ".runtime/peptide_cyclization_v53/recombination_repeat_v1/replay/a531003_531027_531027_531027_531027",
        "seed": 531200,
        "source_accepted": false,
        "input_sha256": "3f1a797ee753a5c0dbcd8aa0e4c982ce6d6fecc7b2f6cf3908793b58c712af69",
        "replay_accepted": false,
        "accepted_equal": true,
        "failures_equal": true,
        "coordinate_max_absolute_error": {
          "peptide": 0.0,
          "receptor": 0.0,
          "input_peptide": 0.0
        },
        "score_difference": 0.0,
        "replay_result_sha256": "2444d464ac02dade2d2e293c8f61b50fc8d52acb8f90d831dbc8196476382318"
      },
      {
        "job_id": "a531030_531027_531027_531027_531027",
        "source_output": ".runtime/peptide_cyclization_v53/recombination_v1/closed_v2/a531030_531027_531027_531027_531027",
        "replay_output": ".runtime/peptide_cyclization_v53/recombination_repeat_v1/replay/a531030_531027_531027_531027_531027",
        "seed": 531200,
        "source_accepted": false,
        "input_sha256": "8e84f5a96641f47f3f0f7630411e7890d0741b6ca089132f26f737c350574071",
        "replay_accepted": false,
        "accepted_equal": true,
        "failures_equal": true,
        "coordinate_max_absolute_error": {
          "peptide": 0.0,
          "receptor": 0.0,
          "input_peptide": 0.0
        },
        "score_difference": 0.0,
        "replay_result_sha256": "0396411cae5ac976d73678c821b211deba663cedf06b51de2a4789187264226a"
      }
    ]
  },
  "uncertainty_scope": "One fixed biological target; source-pool replication is technical, not population generalization."
}


==> anc/peptide_extensions/dual_design.py <==
"""Bounded deposited-PUMA double substitution with checked local score differences."""
import argparse
import itertools
import json
import time
from pathlib import Path

import numpy as np
from Bio.PDB import PDBIO
from structure_audit import EXP, RUNTIME, SEED, BACKBONE, load_structure, sha256, utc, write_json
import fixed_term_diagnostic as diag

OUT = RUNTIME / 'outputs/dual_design_v1'
REPORT = EXP / 'dual_design_v1'


def init_engine():
    import pyrosetta
    alias = RUNTIME / 'inputs/rosetta/V52_HIS_P.params'
    pyrosetta.init(f'-extra_res_fa {alias} -in:file:extra_rot_lib_path {RUNTIME}/sources/rosetta -constant_seed -jran {SEED} -no_optH true -pH:pH_mode true -pH:keep_input_protonation_state true -mute all')
    sf = pyrosetta.create_score_function('mm_std')
    opt = sf.energy_method_options(); hb = opt.hbond_options()
    hb.decompose_bb_hb_into_pair_energies(True); opt.hbond_options(hb); sf.set_energy_method_options(opt)
    active = {str(t).split('.')[-1]:t for t in sf.get_nonzero_weighted_scoretypes()}
    return pyrosetta, sf, active


def inputs(pyrosetta):
    OUT.mkdir(parents=True, exist_ok=True)
    source = json.loads((EXP/'tables/chemistry_interface.json').read_text())
    rows = [r for r in source['variants'] if r['system']=='2ROC']
    model, _ = load_structure('2ROC')
    raw = OUT/'parent.pdb'; io=PDBIO();io.set_structure(model);io.save(str(raw))
    bio, _ = diag.engine_aliases(raw, OUT/'parent_engine.pdb')
    parent = pyrosetta.pose_from_pdb(str(OUT/'parent_engine.pdb'))
    assert diag.import_check(parent,bio)['passed']
    states=[]
    for n,row in enumerate(rows):
        path=OUT/f'state{n:02d}_engine.pdb'
        bio,_=diag.engine_aliases(row['files']['pdb']['path'],path)
        pose=pyrosetta.pose_from_pdb(str(path))
        assert diag.import_check(pose,bio)['passed']
        i=pose.pdb_info().pdb2pose('B',row['site'])
        # The imported state and the parent share all original fixed coordinates.
        assert all(parent.residue(j).name()==pose.residue(j).name() for j in range(1,parent.total_residue()+1) if j!=i)
        fixed0={k:v for k,v in diag.coordinates(parent).items() if k[0]!=i}
        fixed1={k:v for k,v in diag.coordinates(pose).items() if k[0]!=i}
        assert fixed0==fixed1
        states.append({'index':n,'site':row['site'],'pose_index':i,'ncaa':row['ncaa'],
                       'rotamer_rank':row['rotamer_rank'],'pose':pose,'row':row})
    return parent,states


def region_score(pose,sf,sites,active,pyrosetta):
    """All one-body terms on edited residues and every incident pair once."""
    sites=set(sites)
    pose.scoring_begin(sf);sf.setup_for_scoring(pose)
    context=diag.hbond_context(pose,sf,pyrosetta)
    total=pyrosetta.rosetta.core.scoring.EMapVector()
    intrinsic={}
    for i in sorted(sites):
        row=pyrosetta.rosetta.core.scoring.EMapVector();r=pose.residue(i)
        sf.eval_ci_1b(r,pose,row);sf.eval_cd_1b(r,pose,row);sf.eval_intrares_energy(r,pose,row)
        intrinsic[i]=float(row.dot(sf.weights()));total+=row
    for i in sorted(sites):
        for j in range(1,pose.total_residue()+1):
            if j==i or (j in sites and j<i):continue
            row=pyrosetta.rosetta.core.scoring.EMapVector()
            r1,r2=pose.residue(min(i,j)),pose.residue(max(i,j))
            sf.eval_ci_2b(r1,r2,pose,row);sf.eval_cd_2b(r1,r2,pose,row);total+=row
    pose.scoring_end(sf)
    return {'value':float(total.dot(sf.weights())),'terms':diag.score_map(total,active),
            'intrinsic':intrinsic,'context':context}


def fixed_context_equal(a,b,sites):
    sites=set(sites)
    return all(x==y for x,y in zip(a,b) if x['index'] not in sites)


def preflight():
    started=time.perf_counter()
    assert not (REPORT/'preflight.json').exists(),'No implicit overwrite'
    p,sf,active=init_engine();parent,states=inputs(p)
    parent_rows={};results=[]
    for state in states:
        i=state['pose_index']
        if i not in parent_rows:parent_rows[i]=region_score(parent.clone(),sf,[i],active,p)
        reference=parent_rows[i];actual=region_score(state['pose'].clone(),sf,[i],active,p)
        invariant=fixed_context_equal(reference['context'],actual['context'],[i])
        results.append({k:state[k] for k in ('index','site','pose_index','ncaa','rotamer_rank')})
        results[-1].update(delta=actual['value']-reference['value'],candidate_intrinsic=actual['intrinsic'][i],
                           parent_intrinsic=reference['intrinsic'][i],fixed_hbond_context_identical=invariant,
                           changed_context=[{'parent':a,'candidate':b} for a,b in zip(reference['context'],actual['context']) if a!=b])
    report={'created_utc':utc(),'status':'completed','scope':'deposited 2ROC model 1; not assay-matched PUMA27',
            'all_scores_finite':all(np.isfinite(r['delta']) for r in results),
            'fixed_context_pass_count':sum(r['fixed_hbond_context_identical'] for r in results),
            'weights':{n:float(sf.weights()[t]) for n,t in active.items()},'rows':results,
            'elapsed_seconds':time.perf_counter()-started,'script_sha256':sha256(__file__)}
    write_json(REPORT/'preflight.json',report)
    print(json.dumps({k:v for k,v in report.items() if k not in ('rows','weights')},indent=2))


if __name__=='__main__':
    parser=argparse.ArgumentParser();parser.add_argument('action',choices=['preflight']);args=parser.parse_args()
    if args.action=='preflight':preflight()


==> anc/peptide_extensions/dual_enumerate.py <==
"""Exact, audited two-ncAA design on deposited 2ROC. No assay labels."""
import argparse
import copy
import itertools
import json
import time
from pathlib import Path

import numpy as np
from rdkit import Chem
from Bio.PDB import PDBIO

import dual_design as d
import chemistry_interface as chem
import fixed_term_diagnostic as diag
from structure_audit import EXP, RUNTIME, BACKBONE, load_structure, utc, write_json, sha256

REPORT=d.REPORT
OUT=d.OUT


def fixed_cd_score(pose,sf,edited,affected,p,all_fixed=False):
    """Only context-dependent fixed-fixed pairs. Never fixed intraresidue."""
    pose.scoring_begin(sf);sf.setup_for_scoring(pose)
    fixed=[i for i in range(1,pose.total_residue()+1) if i not in edited]
    total=p.rosetta.core.scoring.EMapVector()
    for i,j in itertools.combinations(fixed,2):
        if all_fixed or i in affected or j in affected:
            sf.eval_cd_2b(pose.residue(i),pose.residue(j),pose,total)
    pose.scoring_end(sf)
    return float(total.dot(sf.weights()))


class DifferenceScorer:
    def __init__(self,parent,sf,active,p):
        self.parent=parent;self.sf=sf;self.active=active;self.p=p
        self.base={};self.cd_base={}

    def score(self,pose,edited,audit_all=False):
        key=tuple(sorted(edited))
        if key not in self.base:
            self.base[key]=d.region_score(self.parent.clone(),self.sf,key,self.active,self.p)
        ref=self.base[key]
        cur=d.region_score(pose,self.sf,key,self.active,self.p)
        affected=tuple(a['index'] for a,b in zip(ref['context'],cur['context'])
                       if a!=b and a['index'] not in key)
        correction=0.
        if affected:
            ck=(key,affected)
            if ck not in self.cd_base:
                self.cd_base[ck]=fixed_cd_score(self.parent.clone(),self.sf,key,affected,self.p)
            correction=fixed_cd_score(pose,self.sf,key,affected,self.p)-self.cd_base[ck]
        result={'raw_incident_delta':cur['value']-ref['value'],
                'fixed_hbond_delta':correction,'affected_fixed_residues':list(affected),
                'delta':cur['value']-ref['value']+correction,
                'intrinsic':cur['intrinsic'],'parent_intrinsic':ref['intrinsic']}
        if audit_all:
            full=fixed_cd_score(pose,self.sf,key,affected,self.p,True)-fixed_cd_score(
                self.parent.clone(),self.sf,key,affected,self.p,True)
            result['all_fixed_cd_delta']=full
            result['correction_abs_error']=abs(full-correction)
            assert result['correction_abs_error']<1e-7,result
        return result


def assemble_pose(parent,states):
    pose=parent.clone()
    for s in states:pose.replace_residue(s['pose_index'],s['pose'].residue(s['pose_index']),False)
    return pose


def energy_validation(p,sf,active,parent,states):
    methods=[{'class':type(m).__name__,'type':str(m.method_type())} for m in sf.all_methods()]
    assert {m['class'] for m in methods}=={'AnalyticEtableEnergy','MMLJEnergyIntra',
        'MMTorsionEnergy','ProClosureEnergy','HBondEnergy','FullatomDisulfideEnergy','UnfoldedStateEnergy'}
    assert [m['class'] for m in methods if 'cd_' in m['type']]==['HBondEnergy']
    assert not any('ws' in m['type'] for m in methods)
    assert not any(parent.residue(i).has_variant_type(p.rosetta.core.chemical.DISULFIDE)
                   for i in range(1,parent.total_residue()+1))
    # Independent full-score identity on a fully parameterized protein.
    model,_=load_structure('1L2Y_demo');io=PDBIO();io.set_structure(model)
    raw=OUT/'validation_1l2y_parent.pdb';io.save(str(raw))
    diag.engine_aliases(raw,OUT/'validation_1l2y_engine.pdb')
    native=p.pose_from_pdb(str(OUT/'validation_1l2y_engine.pdb'))
    table=json.loads((EXP/'tables/chemistry_interface.json').read_text())
    examples={}
    for name in ['NVL','HLU']:
        row=next(r for r in table['variants'] if r['system']=='1L2Y_demo' and r['ncaa']==name and r['rotamer_rank']==1)
        path=OUT/f'validation_{name}.pdb';diag.engine_aliases(row['files']['pdb']['path'],path)
        examples[name]=p.pose_from_pdb(str(path))
    single=native.clone();single.replace_residue(6,examples['NVL'].residue(6),False)
    double=single.clone();double.replace_residue(9,examples['HLU'].residue(6),True)
    rows=[];scorer=DifferenceScorer(native,sf,active,p)
    for label,pose,sites in [('single',[single][0],[6]),('double',double,[6,9])]:
        a=scorer.score(pose.clone(),sites,True)
        total_delta=float(sf(pose.clone())-sf(native.clone()))
        a.update(label=label,complete_delta=total_delta,complete_abs_error=abs(a['delta']-total_delta))
        assert a['complete_abs_error']<1e-6,a
        rows.append(a)
    scorer=DifferenceScorer(parent,sf,active,p)
    selected=next(s for s in states if s['site']==142 and s['ncaa']=='NVL')
    other=next(s for s in states if s['site']==144 and s['ncaa']=='HLU')
    audits=[]
    for chosen in [[selected],[selected,other]]:
        result=scorer.score(assemble_pose(parent,chosen),[s['pose_index'] for s in chosen],True)
        result['state_indices']=[s['index'] for s in chosen];audits.append(result)
    result={'passed':True,'methods':methods,'complete_score_checks':rows,
            'all_fixed_hbond_checks':audits,'native_weights':{n:float(sf.weights()[t]) for n,t in active.items()},
            'scope':'fixed-structure score differences; no absolute 2ROC full score or binding free energy'}
    write_json(REPORT/'energy_validation.json',result)
    return result


class Chemistry:
    def __init__(self,parent,states):
        self.parent=parent
        model,_=load_structure('2ROC');self.chain=model['B']
        self.base=chem.template_peptide(self.chain)
        self.params={name:chem.read_params(RUNTIME/f'sources/rosetta/{name}.params') for name in ['NVL','HLU']}
        self.parent_xyz={chem.atom_key(a):np.array(tuple(parent.residue(parent.pdb_info().pdb2pose('B',
            a.GetPDBResidueInfo().GetResidueNumber())).xyz(a.GetPDBResidueInfo().GetName().strip()))) for a in self.base.GetAtoms()}
        self.receptor=np.array([tuple(parent.residue(i).xyz(j)) for i in range(1,parent.total_residue()+1)
            if parent.pdb_info().chain(i)!='B' for j in range(1,parent.residue(i).nheavyatoms()+1)])
        self.parent_info={a.GetPDBResidueInfo().GetResidueNumber():a.GetPDBResidueInfo().GetResidueName() for a in self.base.GetAtoms()}
        self.parent_contacts=self.contacts(self.base)
        ref=Chem.Mol(self.base)
        Chem.AssignAtomChiralTagsFromStructure(ref,replaceExistingTags=True);Chem.AssignStereochemistry(ref,cleanIt=True,force=True)
        self.parent_cip={chem.atom_key(a):a.GetProp('_CIPCode') for a in ref.GetAtoms() if a.HasProp('_CIPCode')}

    def build(self,pose,states):
        bysite={s['site']:s for s in states};rw=Chem.RWMol(self.base)
        remove=[a.GetIdx() for a in rw.GetAtoms() if a.GetPDBResidueInfo().GetResidueNumber() in bysite
                and a.GetPDBResidueInfo().GetName().strip() not in BACKBONE]
        for i in sorted(remove,reverse=True):rw.RemoveAtom(i)
        for site,s in bysite.items():
            par=self.params[s['ncaa']]
            local={a.GetPDBResidueInfo().GetName().strip():a.GetIdx() for a in rw.GetAtoms()
                   if a.GetPDBResidueInfo().GetResidueNumber()==site}
            for name,entry in par['atoms'].items():
                if entry['element']=='H' or name in local:continue
                atom=Chem.Atom(entry['element']);info=Chem.AtomPDBResidueInfo()
                info.SetName(f'{name:>4}');info.SetResidueName(s['ncaa']);info.SetResidueNumber(site);info.SetChainId('B')
                atom.SetMonomerInfo(info);local[name]=rw.AddAtom(atom)
            for a,b,order in par['bonds']:
                if a in local and b in local and rw.GetBondBetweenAtoms(local[a],local[b]) is None:
                    rw.AddBond(local[a],local[b],Chem.BondType.DOUBLE if order==2 else Chem.BondType.SINGLE)
            for i in local.values():rw.GetAtomWithIdx(i).GetPDBResidueInfo().SetResidueName(s['ncaa'])
        mol=rw.GetMol();Chem.SanitizeMol(mol)
        for a in mol.GetAtoms():
            info=a.GetPDBResidueInfo();i=pose.pdb_info().pdb2pose('B',info.GetResidueNumber())
            mol.GetConformer().SetAtomPosition(a.GetIdx(),tuple(pose.residue(i).xyz(info.GetName().strip())))
            a.SetAtomMapNum(0)
        Chem.AssignAtomChiralTagsFromStructure(mol,replaceExistingTags=True)
        Chem.AssignStereochemistry(mol,cleanIt=True,force=True)
        return mol

    def contacts(self,mol):
        xyz=np.array(mol.GetConformer().GetPositions())
        ds=np.linalg.norm(xyz[:,None,:]-self.receptor[None,:,:],axis=-1)
        return {(chem.atom_key(mol.GetAtomWithIdx(int(i))),int(j)) for i,j in zip(*np.where(ds<4.5))}

    def validate(self,mol,states):
        sites={s['site'] for s in states};flags={}
        try:Chem.SanitizeMol(Chem.Mol(mol));flags['valence']=True
        except Exception:flags['valence']=False
        flags['connected']=len(Chem.GetMolFrags(mol))==1
        flags['two_new_residues']=len(sites)==2 and sum(v not in set(self.parent_info.values()) for v in
            {a.GetPDBResidueInfo().GetResidueNumber():a.GetPDBResidueInfo().GetResidueName() for a in mol.GetAtoms()}.values())==2
        keyed={chem.atom_key(a):a.GetIdx() for a in mol.GetAtoms()}
        xyz=np.array(mol.GetConformer().GetPositions())
        expected={k for k in self.parent_xyz if int(k.split(':')[1]) not in sites or k.split(':')[2] in BACKBONE}
        flags['fixed_atoms_present']=expected<=set(keyed)
        drift=max(np.linalg.norm(xyz[keyed[k]]-self.parent_xyz[k]) for k in expected if k in keyed)
        flags['fixed_coordinates']=drift<1e-8
        stereo=Chem.Mol(mol)
        for a in stereo.GetAtoms():
            a.SetAtomMapNum(0);a.SetChiralTag(Chem.ChiralType.CHI_UNSPECIFIED)
            if a.HasProp('_CIPCode'):a.ClearProp('_CIPCode')
        Chem.AssignAtomChiralTagsFromStructure(stereo,replaceExistingTags=True);Chem.AssignStereochemistry(stereo,cleanIt=True,force=True)
        flags['fixed_stereo']=all(stereo.GetAtomWithIdx(keyed[k]).HasProp('_CIPCode') and
            stereo.GetAtomWithIdx(keyed[k]).GetProp('_CIPCode')==v for k,v in self.parent_cip.items()
            if int(k.split(':')[1]) not in sites and k in keyed)
        for s in states:
            par=self.params[s['ncaa']];site=s['site']
            local={a.GetPDBResidueInfo().GetName().strip():a.GetIdx() for a in mol.GetAtoms()
                   if a.GetPDBResidueInfo().GetResidueNumber()==site}
            flags[f'{site}_atoms']=set(local)=={n for n,e in par['atoms'].items() if e['element']!='H'}
            actual={(min(b.GetBeginAtomIdx(),b.GetEndAtomIdx()),max(b.GetBeginAtomIdx(),b.GetEndAtomIdx()),int(b.GetBondTypeAsDouble()))
                    for b in mol.GetBonds() if b.GetBeginAtomIdx() in local.values() and b.GetEndAtomIdx() in local.values()}
            wanted={(min(local[a],local[b]),max(local[a],local[b]),o) for a,b,o in par['bonds'] if a in local and b in local}
            flags[f'{site}_bonds']=actual==wanted
            alpha=stereo.GetAtomWithIdx(local['CA'])
            flags[f'{site}_alpha_S']=alpha.HasProp('_CIPCode') and alpha.GetProp('_CIPCode')=='S'
        flags['peptide_bonds']=all(mol.GetBondBetweenAtoms(keyed[f'B:{a}:C'],keyed[f'B:{b}:N']) is not None
            and mol.GetBondBetweenAtoms(keyed[f'B:{a}:C'],keyed[f'B:{b}:N']).GetBondType()==Chem.BondType.SINGLE
            for a,b in zip(sorted(self.parent_info),sorted(self.parent_info)[1:]))
        lengths=[float(np.linalg.norm(xyz[b.GetBeginAtomIdx()]-xyz[b.GetEndAtomIdx()])) for b in mol.GetBonds()]
        flags['all_bonds_3d']=all(1.10<l<1.90 for l in lengths)
        distance=np.linalg.norm(xyz[:,None,:]-xyz[None,:,:],axis=-1)
        nonlocal_mask=Chem.GetDistanceMatrix(mol)>2
        internal=int(np.triu((distance<1.8)&nonlocal_mask,1).sum())
        external_distance=np.linalg.norm(xyz[:,None,:]-self.receptor[None,:,:],axis=-1)
        receptor=int((external_distance<1.8).sum())
        flags['no_internal_severe_clashes']=internal==0
        flags['no_receptor_severe_clashes']=receptor==0
        changed=np.array([a.GetPDBResidueInfo().GetResidueNumber() in sites and
            a.GetPDBResidueInfo().GetName().strip() not in BACKBONE for a in mol.GetAtoms()])
        changed_internal=int(np.triu((distance<1.8)&nonlocal_mask&(changed[:,None]|changed[None,:]),1).sum())
        changed_receptor=int((external_distance[changed]<1.8).sum())
        contacts=self.contacts(mol)
        return {'passed':all(flags.values()),'flags':{k:bool(v) for k,v in flags.items()},
                'max_fixed_displacement_A':float(drift),'heavy_atoms':mol.GetNumAtoms(),
                'heavy_bond_length_minmax_A':[min(lengths),max(lengths)],
                'internal_severe_clashes':internal,'receptor_severe_clashes':receptor,
                'edited_internal_severe_clashes':changed_internal,'edited_receptor_severe_clashes':changed_receptor,
                'native_atom_contact_retention':len(contacts&self.parent_contacts)/len(self.parent_contacts),
                'contact_count':len(contacts),'chemical_smiles':Chem.MolToSmiles(stereo,isomericSmiles=True)}


def metadata(state):
    return {k:state[k] for k in ['index','site','pose_index','ncaa','rotamer_rank']}


def enumerate_all():
    started=time.perf_counter();OUT.mkdir(parents=True,exist_ok=True)
    assert not (REPORT/'assignments.json').exists(),'Use a new version, not implicit overwrite'
    p,sf,active=d.init_engine();parent,states=d.inputs(p)
    validation=energy_validation(p,sf,active,parent,states)
    print('Energy validation passed',flush=True)
    chemistry=Chemistry(parent,states);scorer=DifferenceScorer(parent,sf,active,p)
    model=json.loads((EXP/'tables/model_interface.json').read_text())
    priors={r['author_residue']:r['ncaa_family_proxy_cost'] for s in model['systems'] if s['system']=='2ROC'
            for r in s['selected_site_outputs']}
    singles=[]
    for s in states:
        result=scorer.score(s['pose'].clone(),[s['pose_index']])
        result.update(metadata(s));result['model_cost']=priors[s['site']][s['ncaa']];singles.append(result)
    references={}
    for s,r in zip(states,singles):
        key=(s['site'],s['ncaa']);val=r['intrinsic'][s['pose_index']]
        references[key]=min(references.get(key,float('inf')),val)
    for s,r in zip(states,singles):
        r['reference_shift']=references[s['site'],s['ncaa']]-r['parent_intrinsic'][s['pose_index']]
        r['physical']=r['delta']-r['reference_shift']
    write_json(REPORT/'singles.json',singles)
    pairs=[(a,b) for a,b in itertools.combinations(states,2) if a['site']!=b['site']]
    assert len(pairs)==960
    records=[]
    for n,(a,b) in enumerate(pairs):
        pose=assemble_pose(parent,[a,b]);inds=[a['index'],b['index']]
        e=scorer.score(pose,[a['pose_index'],b['pose_index']])
        physical=e['delta']-sum(singles[i]['reference_shift'] for i in inds)
        model_cost=sum(singles[i]['model_cost'] for i in inds)
        molecule=chemistry.build(pose,[a,b]);quality=chemistry.validate(molecule,[a,b])
        row={'index':n,'states':inds,'edits':[metadata(a),metadata(b)],'physical':physical,
             'model_cost':model_cost,'full':physical+model_cost,
             'unary':sum(singles[i]['physical']+singles[i]['model_cost'] for i in inds),
             'pair_residual':physical-sum(singles[i]['physical'] for i in inds),
             'raw_physical_delta':e['delta'],'fixed_hbond_delta':e['fixed_hbond_delta'],
             'affected_fixed_residues':e['affected_fixed_residues'],'quality':quality,
             'sequence_key':'|'.join(f'{s["site"]}:{s["ncaa"]}' for s in sorted([a,b],key=lambda s:s['site']))}
        records.append(row)
        if (n+1)%80==0:print(json.dumps({'completed':n+1,'feasible':sum(r['quality']['passed'] for r in records),
                                      'elapsed_s':time.perf_counter()-started}),flush=True)
    write_json(REPORT/'assignments.json',records)
    # Compile upper triangular Q. Parent states have zero cost in anchored form.
    sites=list(dict.fromkeys(s['site'] for s in states));bit={};labels=[]
    for site in sites:
        labels.append({'site':site,'parent':True})
        for s in states:
            if s['site']==site:bit[s['index']]=len(labels);labels.append(metadata(s))
    size=len(labels);assert size==54
    soft=np.zeros((size,size))
    for s in singles:soft[bit[s['index']],bit[s['index']]]=s['physical']+s['model_cost']
    for r in records:
        i,j=sorted(bit[k] for k in r['states']);soft[i,j]=r['pair_residual']
    penalty=2*float(np.abs(soft).sum())+1;Q=soft.copy();constant=0.
    def squared(indices,target):
        nonlocal constant
        constant+=penalty*target**2
        for i in indices:Q[i,i]+=penalty*(1-2*target)
        for i,j in itertools.combinations(sorted(indices),2):Q[i,j]+=2*penalty
    for site in sites:squared([i for i,l in enumerate(labels) if l['site']==site],1)
    squared(list(bit.values()),2)
    for r in records:
        if not r['quality']['passed']:
            i,j=sorted(bit[k] for k in r['states']);Q[i,j]+=penalty
    error=0.;pen_error=0.
    for r in records:
        chosen={states[i]['site']:bit[i] for i in r['states']};x=np.zeros(size)
        for site in sites:x[chosen.get(site,next(i for i,l in enumerate(labels) if l['site']==site and l.get('parent')))]=1
        error=max(error,abs(float(x@soft@x)-r['full']))
        expected=r['full']+(0 if r['quality']['passed'] else penalty)
        pen_error=max(pen_error,abs(float(x@Q@x+constant)-expected))
    assert error<1e-8 and pen_error<1e-5,(error,pen_error)
    np.savez_compressed(REPORT/'qubo.npz',soft=soft,Q=Q,constant=constant,penalty=penalty)
    write_json(REPORT/'qubo_labels.json',labels)
    feasible=[r for r in records if r['quality']['passed']]
    sequences=sorted({r['sequence_key'] for r in records},key=lambda k:(next(r['model_cost'] for r in records if r['sequence_key']==k),k))[:8]
    methods={}
    for name,column,pool in [('full','full',feasible),('physical','physical',feasible),('unary','unary',feasible),
                             ('model_first8','full',[r for r in feasible if r['sequence_key'] in sequences])]:
        seen=set();selected=[]
        for r in sorted(pool,key=lambda r:(r[column],r['index'])):
            if r['sequence_key'] not in seen:
                seen.add(r['sequence_key']);selected.append(r['index'])
            if len(selected)==8:break
        methods[name]={'rank_column':column,'selected_indices':selected,'feasible_conformers':len(pool),
                       'feasible_sequences':len({r['sequence_key'] for r in pool}),
                       'top1':records[selected[0]] if selected else None}
    outputs=[]
    for idx in sorted({i for m in methods.values() for i in m['selected_indices']}):
        r=records[idx];selected=[states[i] for i in r['states']];pose=assemble_pose(parent,selected)
        mol=chemistry.build(pose,selected);folder=OUT/f'design_{idx:04d}';folder.mkdir(exist_ok=True)
        pdb=folder/'complex.pdb';pose.dump_pdb(str(pdb))
        sdf=folder/'peptide.sdf';writer=Chem.SDWriter(str(sdf));writer.write(mol);writer.close()
        mapping=[{'index':a.GetIdx(),'key':chem.atom_key(a),'resname':a.GetPDBResidueInfo().GetResidueName()} for a in mol.GetAtoms()]
        write_json(folder/'mapping.json',mapping)
        outputs.append({'assignment_index':idx,'pdb':str(pdb),'sdf':str(sdf),'mapping':str(folder/'mapping.json'),
                        'pdb_sha256':sha256(pdb),'sdf_sha256':sha256(sdf)})
    summary={'status':'enumeration_complete_outputs_pending_independent_readback','created_utc':utc(),
        'scope':'deposited 2ROC model 1 fixed-backbone engineering; no matched assays or refinement',
        'positions':sites,'states_per_position':9,'one_hot_bits':size,'assignments':len(records),
        'feasible_conformers':len(feasible),'feasible_sequences':len({r['sequence_key'] for r in feasible}),
        'finite_scores':all(np.isfinite(r['full']) for r in records),'methods':methods,'outputs':outputs,
        'fixed_hbond_correction_count':sum(abs(r['fixed_hbond_delta'])>1e-10 for r in records),
        'fixed_context_changed_count':sum(bool(r['affected_fixed_residues']) for r in records),
        'qubo_direct_cost_max_error':error,'qubo_penalized_max_error':pen_error,'penalty':penalty,
        'local_neighborhood_note':'A simultaneous exchange of the two edited sites spans all 960 assignments; no solver advantage claimed.',
        'elapsed_seconds':time.perf_counter()-started,'pyrosetta_version':p.version(),
        'protocol_sha256':sha256(REPORT/'plan/experiment-protocol.md'),'script_sha256':sha256(__file__),
        'input_hashes':{f:sha256(EXP/'tables'/f) for f in ['chemistry_interface.json','model_interface.json','structure_audit.json']}}
    write_json(REPORT/'summary.json',summary)
    print(json.dumps({k:v for k,v in summary.items() if k not in ['methods','outputs','input_hashes']},indent=2),flush=True)


if __name__=='__main__':
    parser=argparse.ArgumentParser();parser.add_argument('action',choices=['run']);args=parser.parse_args()
    enumerate_all()


==> anc/peptide_extensions/dual_output_audit.py <==
"""Read serialized outputs independently, challenge chemistry and verify QUBO."""
import itertools
import json
from pathlib import Path
import numpy as np
from Bio.PDB import PDBParser
from rdkit import Chem

from structure_audit import EXP,RUNTIME,BACKBONE,utc,write_json,sha256
from chemistry_interface import read_params

REPORT=EXP/'dual_design_v1'
OUT=RUNTIME/'outputs/dual_design_v1'


def read_molecule(path,mapping):
    mol=Chem.SDMolSupplier(str(path),removeHs=False)[0]
    assert mol is not None
    assert len(mapping)==mol.GetNumAtoms()
    for row in mapping:
        chain,number,name=row['key'].split(':');info=Chem.AtomPDBResidueInfo()
        info.SetName(f'{name:>4}');info.SetResidueNumber(int(number));info.SetChainId(chain)
        info.SetResidueName(row['resname']);mol.GetAtomWithIdx(row['index']).SetMonomerInfo(info)
    return mol


def validate_graph(mol,mapping,edits):
    flags={};params={s['site']:read_params(RUNTIME/f'sources/rosetta/{s["ncaa"]}.params') for s in edits}
    flags['mapping_bijective']=len(mapping)==mol.GetNumAtoms() and len({r['key'] for r in mapping})==len(mapping)
    flags['index_bijective']=sorted(r['index'] for r in mapping)==list(range(mol.GetNumAtoms()))
    keyed={r['key']:r['index'] for r in mapping};xyz=mol.GetConformer().GetPositions()
    flags['connected']=len(Chem.GetMolFrags(mol))==1
    try:Chem.SanitizeMol(Chem.Mol(mol));flags['valence']=True
    except Exception:flags['valence']=False
    flags['exactly_two_ncaa']=len(params)==2 and len({r['key'].split(':')[1] for r in mapping if r['resname'] in ['NVL','HLU']})==2
    independent=Chem.Mol(mol)
    for a in independent.GetAtoms():
        a.SetAtomMapNum(0);a.SetChiralTag(Chem.ChiralType.CHI_UNSPECIFIED)
        if a.HasProp('_CIPCode'):a.ClearProp('_CIPCode')
    Chem.AssignAtomChiralTagsFromStructure(independent,replaceExistingTags=True)
    Chem.AssignStereochemistry(independent,cleanIt=True,force=True)
    for site,par in params.items():
        local={r['key'].split(':')[2]:r['index'] for r in mapping if r['key'].startswith(f'B:{site}:')}
        flags[f'{site}_atom_set']=set(local)=={n for n,v in par['atoms'].items() if v['element']!='H'}
        wanted={(min(local[a],local[b]),max(local[a],local[b]),o) for a,b,o in par['bonds'] if a in local and b in local}
        actual={(min(b.GetBeginAtomIdx(),b.GetEndAtomIdx()),max(b.GetBeginAtomIdx(),b.GetEndAtomIdx()),int(b.GetBondTypeAsDouble()))
                for b in mol.GetBonds() if b.GetBeginAtomIdx() in local.values() and b.GetEndAtomIdx() in local.values()}
        flags[f'{site}_bond_graph']=wanted==actual
        alpha=independent.GetAtomWithIdx(local['CA'])
        flags[f'{site}_3d_S']=alpha.HasProp('_CIPCode') and alpha.GetProp('_CIPCode')=='S'
    flags['all_covalent_lengths']=all(1.10<np.linalg.norm(xyz[b.GetBeginAtomIdx()]-xyz[b.GetEndAtomIdx()])<1.90 for b in mol.GetBonds())
    nums=sorted({int(r['key'].split(':')[1]) for r in mapping})
    flags['peptide_connections']=all(mol.GetBondBetweenAtoms(keyed[f'B:{a}:C'],keyed[f'B:{b}:N']) is not None
        and mol.GetBondBetweenAtoms(keyed[f'B:{a}:C'],keyed[f'B:{b}:N']).GetBondType()==Chem.BondType.SINGLE for a,b in zip(nums,nums[1:]))
    ds=np.linalg.norm(xyz[:,None,:]-xyz[None,:,:],axis=-1)
    flags['internal_contacts']=not np.any(np.triu((ds<1.8)&(Chem.GetDistanceMatrix(mol)>2),1))
    return {'passed':all(flags.values()),'flags':{k:bool(v) for k,v in flags.items()},
            'smiles':Chem.MolToSmiles(independent,isomericSmiles=True)}


def main():
    summary=json.loads((REPORT/'summary.json').read_text());records=json.loads((REPORT/'assignments.json').read_text())
    parent=PDBParser(QUIET=True).get_structure('parent',str(OUT/'parent_engine.pdb'))[0]
    parent_atoms={(c.id,r.id[1],a.name):a for c in parent for r in c for a in r}
    outputs=[];example=None
    for output in summary['outputs']:
        row=records[output['assignment_index']];mapping=json.loads(Path(output['mapping']).read_text())
        mol=read_molecule(output['sdf'],mapping);result=validate_graph(mol,mapping,row['edits'])
        assert result['passed'],result
        assert result['smiles']==row['quality']['chemical_smiles']
        model=PDBParser(QUIET=True).get_structure('variant',output['pdb'])[0]
        atoms={(c.id,r.id[1],a.name):a for c in model for r in c for a in r}
        sites={s['site'] for s in row['edits']};drift=[];missing=[]
        for key,a in parent_atoms.items():
            if key[0]=='B' and key[1] in sites and key[2] not in BACKBONE:continue
            if key in atoms:drift.append(float(np.linalg.norm(atoms[key].coord-a.coord)))
            elif a.element=='H':
                # Engine naming aliases are accepted only with the identical H position.
                options=[b for k,b in atoms.items() if k[:2]==key[:2] and b.element=='H']
                delta=min((float(np.linalg.norm(b.coord-a.coord)) for b in options),default=999.)
                if delta>1e-6:missing.append(str(key))
                drift.append(delta)
            else:missing.append(str(key))
        result['fixed_original_atoms_preserved']=not missing and max(drift)<1e-6
        result['max_fixed_original_atom_displacement_A']=max(drift)
        ligand_xyz=mol.GetConformer().GetPositions();coordinate_error=[]
        for r in mapping:
            c,n,a=r['key'].split(':');coordinate_error.append(float(np.linalg.norm(ligand_xyz[r['index']]-atoms[c,int(n),a].coord)))
        result['pdb_sdf_max_displacement_A']=max(coordinate_error)
        result['pdb_sdf_coordinates_agree']=max(coordinate_error)<1e-4
        receptor=np.array([a.coord for (c,n,name),a in atoms.items() if c!='B' and a.element!='H'])
        result['no_receptor_clashes']=not np.any(np.linalg.norm(ligand_xyz[:,None,:]-receptor[None,:,:],axis=-1)<1.8)
        result['passed']=bool(result['passed'] and result['fixed_original_atoms_preserved'] and
            result['pdb_sdf_coordinates_agree'] and result['no_receptor_clashes'])
        result['assignment_index']=row['index'];outputs.append(result)
        assert result['passed'],result
        if example is None:example=(mol,mapping,row)
    controls=[]
    if example:
        mol,mapping,row=example;site=row['edits'][0]['site'];keyed={r['key']:r['index'] for r in mapping}
        cb=keyed[f'B:{site}:CB'];ca=keyed[f'B:{site}:CA']
        broken=Chem.RWMol(mol);broken.RemoveBond(ca,cb)
        controls.append({'name':'broken_sidechain_bond','result':validate_graph(broken.GetMol(),mapping,row['edits'])})
        flipped=Chem.Mol(mol);xyz=flipped.GetConformer().GetPositions();n=keyed[f'B:{site}:N'];c=keyed[f'B:{site}:C']
        normal=np.cross(xyz[n]-xyz[ca],xyz[c]-xyz[ca]);normal/=np.linalg.norm(normal)
        for r in mapping:
            if r['key'].startswith(f'B:{site}:') and r['key'].split(':')[2] not in BACKBONE:
                i=r['index'];v=xyz[i]-2*np.dot(xyz[i]-xyz[ca],normal)*normal
                flipped.GetConformer().SetAtomPosition(i,tuple(v))
        controls.append({'name':'inverted_sidechain_with_stale_stereo_tags','result':validate_graph(flipped,mapping,row['edits'])})
        wrong=[dict(r) for r in mapping];wrong[-1]['key']=wrong[-2]['key']
        # Mapping rejection is a front-door check: do not try missing-atom geometry.
        controls.append({'name':'duplicate_atom_mapping','result':{'passed':len({r['key'] for r in wrong})==len(wrong)}})
        displaced=Chem.Mol(mol);v=np.array(displaced.GetConformer().GetAtomPosition(cb))+[10,0,0]
        displaced.GetConformer().SetAtomPosition(cb,tuple(v))
        controls.append({'name':'broken_3d_bond_with_correct_graph','result':validate_graph(displaced,mapping,row['edits'])})
        assert all(not r['result']['passed'] for r in controls)
    data=np.load(REPORT/'qubo.npz');soft=data['soft'];Q=data['Q'];constant=float(data['constant']);penalty=float(data['penalty'])
    labels=json.loads((REPORT/'qubo_labels.json').read_text());bit={l['index']:i for i,l in enumerate(labels) if not l.get('parent')}
    groups=[[i for i,l in enumerate(labels) if l['site']==s] for s in summary['positions']]
    errors=[];feasible_values=[]
    for row in records:
        x=np.zeros(len(labels));selected={labels[bit[j]]['site']:bit[j] for j in row['states']}
        for group in groups:x[selected.get(labels[group[0]]['site'],group[0])]=1
        assert all(x[g].sum()==1 for g in groups) and x[list(bit.values())].sum()==2
        expected=row['full']+(0 if row['quality']['passed'] else penalty)
        errors.append(abs(float(x@Q@x+constant)-expected))
        if row['quality']['passed']:feasible_values.append(float(x@soft@x))
    rng=np.random.default_rng(520811);checked=0;mininvalid=float('inf')
    for _ in range(1000):
        x=rng.integers(0,2,len(labels)).astype(float)
        if all(x[g].sum()==1 for g in groups) and x[list(bit.values())].sum()==2:continue
        mininvalid=min(mininvalid,float(x@Q@x+constant));checked+=1
    assert max(errors)<1e-5
    if feasible_values:assert mininvalid>max(feasible_values)
    result={'created_utc':utc(),'passed':bool(outputs) and all(r['passed'] for r in outputs) and all(not r['result']['passed'] for r in controls),
            'independent_serialized_outputs':outputs,'negative_controls':controls,
            'qubo_all_960_max_error':max(errors),'random_invalid_vectors_checked':checked,
            'random_invalid_min_energy':mininvalid,'maximum_feasible_soft_energy':max(feasible_values) if feasible_values else None,
            'scope':'independent serialization, atom/graph/3D and quadratic-representation checks; no affinity assessment',
            'script_sha256':sha256(__file__)}
    write_json(REPORT/'output_audit.json',result)
    summary['status']='completed' if result['passed'] else 'audit_failed';summary['output_audit_passed']=result['passed']
    summary['output_audit_sha256']=sha256(REPORT/'output_audit.json');write_json(REPORT/'summary.json',summary)
    print(json.dumps({'passed':result['passed'],'outputs':len(outputs),'negative_controls':len(controls),
                      'qubo_max_error':max(errors)},indent=2))


if __name__=='__main__':main()


==> anc/peptide_extensions/fixed_term_diagnostic.py <==
#!/usr/bin/env python3
"""Bounded, separately locked local-energy cancellation diagnostic.

Does not mutate P0 tables, zero a score term, repair torsion parameters, or launch
P1. Evaluate one existing NVL rotamer at 1L2Y A6 and conditionally 2ROC B144.
"""
from __future__ import annotations
import json
import math
import sys
import time
from pathlib import Path
import numpy as np
from Bio.PDB import PDBParser,PDBIO
from structure_audit import EXP,RUNTIME,SEED,sha256,utc,write_json,load_structure

PROTOCOL=EXP/'plan/review/fixed-term-diagnostic.md'
OUT=RUNTIME/'outputs/fixed_term_diagnostic'
TOL=1e-6


def engine_aliases(path,out):
    source=PDBParser(QUIET=True).get_structure('source',str(path))[0]
    his={(c.id,r.id[1]) for c in source for r in c if r.resname=='HIS' and 'HD1' in r and 'HE2' in r}
    lines=[]
    for line in Path(path).read_text().splitlines():
        if line.startswith(('ATOM  ','HETATM')):
            if (line[21],int(line[22:26])) in his:
                line=line[:17]+'VHP'+line[20:]
                if line[12:16].strip() in ['HB2','HB3']:
                    name={'HB2':'1HB','HB3':'2HB'}[line[12:16].strip()];line=line[:12]+f'{name:>4}'+line[16:]
            if line[12:16].strip() in ['H1','H2','H3']:
                name=line[12:16].strip()[-1]+'H';line=line[:12]+f'{name:>4}'+line[16:]
        lines.append(line)
    out.write_text('\n'.join(lines)+'\n');return source,his


def coordinates(pose):
    return {(i,pose.residue(i).atom_name(a).strip()):tuple(pose.residue(i).xyz(a))
            for i in range(1,pose.total_residue()+1) for a in range(1,pose.residue(i).natoms()+1)}


def import_check(pose,source):
    missing=[];distances=[];extra_h=[]
    for chain in source:
        for residue in chain:
            i=pose.pdb_info().pdb2pose(chain.id,residue.id[1]);r=pose.residue(i);used=set()
            for atom in residue:
                if atom.element=='H':
                    candidates=[a for a in range(1,r.natoms()+1) if r.atom_is_hydrogen(a) and a not in used]
                    ds=[float(np.linalg.norm(np.array(tuple(r.xyz(a)))-atom.coord)) for a in candidates]
                    j=int(np.argmin(ds))
                    if ds[j]<1e-5:used.add(candidates[j]);distances.append(ds[j])
                    else:missing.append(f'{chain.id}:{residue.id[1]}:{atom.name}')
                else:distances.append(float(np.linalg.norm(np.array(tuple(r.xyz(atom.name)))-atom.coord)))
            extra_h.append({'chain':chain.id,'residue':residue.id[1],
                'added_hydrogens':sum(r.atom_is_hydrogen(a) for a in range(1,r.natoms()+1))-len(used)})
    return {'passed':not missing and max(distances)<1e-5,'max_source_atom_displacement_A':max(distances),'missing_H':missing,
            'extra_H_by_residue':[r for r in extra_h if r['added_hydrogens']]}


def score_map(emap,active):
    return {name:float(emap[stype]) for name,stype in active.items()}


def hbond_context(pose,sf,pyrosetta):
    h=pyrosetta.rosetta.core.scoring.hbonds.HBondSet(sf.energy_method_options().hbond_options(),pose.total_residue())
    h.setup_for_residue_pair_energies(pose)
    return [{'index':i,'neighbors':int(h.nbrs(i)),
             'bb_donor_occupied':bool(h.don_bbg_in_bb_bb_hbond(i)),
             'bb_acceptor_occupied':bool(h.acc_bbg_in_bb_bb_hbond(i))}
            for i in range(1,pose.total_residue()+1)]


def local_score(pose,sf,site,active,pyrosetta):
    begin=time.perf_counter();snapshot=coordinates(pose)
    pose.scoring_begin(sf);sf.setup_for_scoring(pose)
    context=hbond_context(pose,sf,pyrosetta)
    emap=pyrosetta.rosetta.core.scoring.EMapVector()
    rsd=pose.residue(site)
    sf.eval_ci_1b(rsd,pose,emap);sf.eval_cd_1b(rsd,pose,emap);sf.eval_intrares_energy(rsd,pose,emap)
    unary=score_map(emap,active)
    pairs=[]
    for j in range(1,pose.total_residue()+1):
        if j==site:continue
        pair=pyrosetta.rosetta.core.scoring.EMapVector()
        r1,r2=(pose.residue(min(site,j)),pose.residue(max(site,j)))
        sf.eval_ci_2b(r1,r2,pose,pair);sf.eval_cd_2b(r1,r2,pose,pair)
        # mm_std's only long-range energy method is disulfide; selected residues
        # and every input residue lack disulfides (asserted before execution).
        emap+=pair
        pairs.append({'other_residue_index':j,'unweighted':score_map(pair,active),'weighted':float(pair.dot(sf.weights()))})
    result={'unary_unweighted':unary,'pairs':pairs,'local_unweighted':score_map(emap,active),
        'local_weighted':float(emap.dot(sf.weights())),'hbond_context':context,
        'coordinates_unchanged':coordinates(pose)==snapshot,'elapsed_seconds':time.perf_counter()-begin,
        'API_counts':{'one_body':2,'intrares':1,'ci_pair':pose.total_residue()-1,'cd_pair':pose.total_residue()-1,'fixed_intrares':0}}
    pose.scoring_end(sf)
    return result


def prepare_pair(system,chain,site,pyrosetta):
    chemistry=json.loads((EXP/'tables/chemistry_interface.json').read_text())
    row=next(r for r in chemistry['variants'] if r['system']==system and r['chain']==chain and r['site']==site and r['ncaa']=='NVL' and r['rotamer_rank']==1)
    model,_=load_structure(system)
    parent_pdb=OUT/(system+'_parent.pdb');io=PDBIO();io.set_structure(model);io.save(str(parent_pdb))
    paths={'parent':parent_pdb,'variant':Path(row['files']['pdb']['path'])}
    poses={};meta={}
    for label,path in paths.items():
        aliased=OUT/(system+'_'+label+'_engine.pdb');source,his=engine_aliases(path,aliased)
        pose=pyrosetta.pose_from_pdb(str(aliased));poses[label]=pose
        meta[label]={'source_pdb':str(path),'source_sha256':sha256(path),'engine_input':str(aliased),'engine_input_sha256':sha256(aliased),
                     'histidinium_residues':[f'{c}:{n}' for c,n in sorted(his)],'import_check':import_check(pose,source)}
        assert meta[label]['import_check']['passed'],'Source atom import did not preserve input'
        from pyrosetta.rosetta.core.chemical import DISULFIDE
        assert not any(pose.residue(i).has_variant_type(DISULFIDE) for i in range(1,pose.total_residue()+1))
    resi=poses['parent'].pdb_info().pdb2pose(chain,site)
    a,b=coordinates(poses['parent']),coordinates(poses['variant'])
    fixed_a={k:v for k,v in a.items() if k[0]!=resi};fixed_b={k:v for k,v in b.items() if k[0]!=resi}
    assert fixed_a==fixed_b,'Fixed-residue atoms/types differ'
    assert all(poses['parent'].residue(i).name()==poses['variant'].residue(i).name() for i in range(1,poses['parent'].total_residue()+1) if i!=resi)
    meta['fixed_residue_coordinates_identical']=True
    meta['site_index']=resi
    return poses,meta


def compare_context(rows,site):
    parent=rows['parent']['hbond_context'];variant=rows['variant']['hbond_context']
    changed=[{'parent':a,'variant':b} for a,b in zip(parent,variant) if a!=b]
    return {'all_residue_contexts_identical':not changed,'fixed_contexts_identical':all(r['parent']['index']==site for r in changed),'changed':changed}


def main():
    import pyrosetta
    OUT.mkdir(parents=True,exist_ok=True);start=time.perf_counter()
    sealed=['chemistry_interface.json','physical_engine_smoke.json','model_interface.json','p0_summary.json','structure_audit.json']
    report={'status':'running','started_utc':utc(),'protocol':str(PROTOCOL),'protocol_sha256':sha256(PROTOCOL),
            'script_sha256':sha256(__file__),'archived_table_hashes':{n:sha256(EXP/'tables'/n) for n in sealed},
            'scope':'one 1L2Y NVL rank-1 validation; conditionally one PUMA B144 NVL rank-1 local diagnostic; no P1',
            'input_chemistry_tables_read_only':True,'score_function':'mm_std','weights_changed':False,'mm_twist_disabled':False,
            'score_is_binding_energy':False,'results':{},'failures':[],'local_decomposition_feasible':False}
    try:
        alias=RUNTIME/'inputs/rosetta/V52_HIS_P.params'
        pyrosetta.init(f'-extra_res_fa {alias} -in:file:extra_rot_lib_path {RUNTIME}/sources/rosetta -constant_seed -jran {SEED} -no_optH true -pH:pH_mode true -pH:keep_input_protonation_state true -mute all')
        native_sf=pyrosetta.create_score_function('mm_std');sf=native_sf.clone()
        options=sf.energy_method_options();hb=options.hbond_options();hb.decompose_bb_hb_into_pair_energies(True);options.hbond_options(hb);sf.set_energy_method_options(options)
        report['pyrosetta_version']=pyrosetta.version();report['histidine_alias_sha256']=sha256(alias)
        active={str(t).split('.')[-1]:t for t in native_sf.get_nonzero_weighted_scoretypes()}
        report['weights']={n:float(sf.weights()[t]) for n,t in active.items()}
        report['method_types']=[{'class':type(m).__name__,'method_type':str(m.method_type())} for m in sf.all_methods()]
        assert not any('ws' in r['method_type'] for r in report['method_types'])
        assert {r['class'] for r in report['method_types']}=={'AnalyticEtableEnergy','MMLJEnergyIntra','MMTorsionEnergy','ProClosureEnergy','HBondEnergy','FullatomDisulfideEnergy','UnfoldedStateEnergy'}
        for system,chain,site in [('1L2Y_demo','A',6),('2ROC','B',144)]:
            poses,meta=prepare_pair(system,chain,site,pyrosetta);resi=meta['site_index']
            result={'inputs':meta,'local_scores':{},'complete_scores':{}}
            report['results'][system]=result
            for label,pose in poses.items():
                result['local_scores'][label]=local_score(pose.clone(),sf,resi,active,pyrosetta)
                assert result['local_scores'][label]['coordinates_unchanged']
                if system=='1L2Y_demo':
                    p1,p2=pose.clone(),pose.clone();e1=float(native_sf(p1));e2=float(sf(p2))
                    result['complete_scores'][label]={'unmodified_total':e1,'pair_decomposed_total':e2,
                        'unmodified_terms':score_map(p1.energies().total_energies(),active),
                        'pair_decomposed_terms':score_map(p2.energies().total_energies(),active)}
            result['context_audit']=compare_context(result['local_scores'],resi)
            result['delta_local_unweighted']={n:result['local_scores']['variant']['local_unweighted'][n]-result['local_scores']['parent']['local_unweighted'][n] for n in active}
            result['delta_local_weighted']=result['local_scores']['variant']['local_weighted']-result['local_scores']['parent']['local_weighted']
            if system=='1L2Y_demo':
                complete=result['complete_scores']
                result['bookkeeping_term_max_abs_error']=max(abs(complete[label]['unmodified_terms'][n]-complete[label]['pair_decomposed_terms'][n]) for label in complete for n in active)
                result['bookkeeping_total_max_abs_error']=max(abs(complete[label]['unmodified_total']-complete[label]['pair_decomposed_total']) for label in complete)
                result['delta_complete_unweighted']={n:complete['variant']['unmodified_terms'][n]-complete['parent']['unmodified_terms'][n] for n in active}
                result['delta_complete_weighted']=complete['variant']['unmodified_total']-complete['parent']['unmodified_total']
                result['delta_term_max_abs_error']=max(abs(result['delta_complete_unweighted'][n]-result['delta_local_unweighted'][n]) for n in active)
                result['delta_total_abs_error']=abs(result['delta_complete_weighted']-result['delta_local_weighted'])
                result['complete_score_identity_pass']=all(result[k]<=TOL for k in ['bookkeeping_term_max_abs_error','bookkeeping_total_max_abs_error','delta_term_max_abs_error','delta_total_abs_error'])
                assert result['complete_score_identity_pass'],'1L2Y local/complete-score identity failed'
            assert result['context_audit']['fixed_contexts_identical'],'Context-dependent all-fixed terms cannot be assumed constant'
            result['passed']=True
        report['local_decomposition_feasible']=True;report['status']='completed'
    except Exception as e:
        report['status']='stopped_on_failed_gate';report['failures'].append({'error':repr(e),'elapsed_seconds':time.perf_counter()-start})
    report['elapsed_seconds']=time.perf_counter()-start
    report['archived_tables_unchanged']=all(sha256(EXP/'tables'/n)==h for n,h in report['archived_table_hashes'].items())
    write_json(EXP/'tables/fixed_term_diagnostic.json',report)
    print(json.dumps({'status':report['status'],'local_decomposition_feasible':report['local_decomposition_feasible'],'results_present':list(report['results']),'failures':report['failures'],'elapsed_seconds':report['elapsed_seconds']}))

if __name__=='__main__':main()


==> anc/peptide_extensions/grammar_audit_results.py <==
from pathlib import Path
import json,hashlib,csv,time
import numpy as np
from rdkit import Chem
from direct_qubo import ROOT,build,value,encode
from peptide_verify import (check_smiles,geometry_check,mol_from_arrays,
                            _match_template,_with_coords,_minimize)
EXP=ROOT/'acrd/experiments/peptide_redecoding_v54'
OUT=ROOT/'.runtime/peptide_v54'
def sha(p):return hashlib.sha256(p.read_bytes()).hexdigest()
def write(p,obj):p.parent.mkdir(parents=True,exist_ok=True);p.write_text(json.dumps(obj,indent=2,ensure_ascii=False)+'\n')
start=time.perf_counter();lock=json.loads((EXP/'plan/source_lock.json').read_text())
assert all(sha(ROOT/p)==h for p,h in lock.items())
summary={};rows=[];source_exports=[];max_energy_error=0.;source_replay_seconds=0.
for topology in ('linear3','cycle4'):
    runs=[json.loads((OUT/f'results/{topology}/request_{i:03d}/result.json').read_text()) for i in range(32)]
    chosen=[];all_designs=[];solver=[];before=0
    for run in runs:
        assert sha(ROOT/run['source'])==run['source_sha256']
        with np.load(ROOT/run['source']) as z:ep={k:z[k] for k in z.files}
        solver.extend(run['solver_records'])
        for design in run['selected']:
            dest=ROOT/design['directory'];graph=json.loads((dest/'graph.json').read_text());verify=json.loads((dest/'verification.json').read_text())
            problem=build(ep,design['sequence'],topology)
            with np.load(dest/'qubo.npz') as z:
                p=z['role_to_slot'];x=z['assignment'];Q=z['Q'];constant=float(z['constant'])
            n=run['n_heavy'];assert len(x)==n*n and np.all(x.reshape(n,n).sum(axis=0)==1) and np.all(x.reshape(n,n).sum(axis=1)==1)
            assert np.array_equal(x,encode(p)) and sorted(graph['slot_ids'])==sorted(ep['slot_ids'].tolist())
            err=abs(float(constant+x@Q@x)-value(problem['U'],problem['W'],p,problem['base']))
            max_energy_error=max(max_energy_error,err);assert err<5e-5
            assert check_smiles(design['smiles'],topology)['accepted']
            if design['fresh_geometry']:
                sdf=dest/'fresh_peptide.sdf';m=next(m for m in Chem.SDMolSupplier(str(sdf),removeHs=False) if m is not None)
                assert sha(sdf)==design['readback']['sdf_sha256']
                assert Chem.MolToSmiles(Chem.RemoveHs(m),isomericSmiles=True)==design['smiles']
                assert geometry_check(m,{int(k):v for k,v in verify['expected_L_cip'].items()})['accepted']
            before+=int(verify['source_coordinates']['before']['accepted'])
            if design['source_geometry']:
                # Deterministic artifact export of the already accepted restrained branch.
                # This repeats no search and does not alter selection or the result denominator.
                begun=time.perf_counter();raw=mol_from_arrays(graph['elements'],graph['bonds'],graph['charges'])
                _,template,expected=_match_template(raw,topology)
                full=Chem.AddHs(_with_coords(template,graph['coords']),addCoords=True)
                info=_minimize(full,restrained=True);test=geometry_check(full,expected)
                assert info['status']=='converged' and test['accepted']
                xyz=Chem.RemoveHs(full).GetConformer().GetPositions();orig=np.asarray(graph['coords'])
                displacement=float(np.sqrt(np.mean(np.sum((xyz-orig)**2,axis=1))))
                assert abs(displacement-verify['source_coordinates']['heavy_rms_displacement_angstrom'])<1e-6
                sdf=dest/'source_restrained_peptide.sdf'
                with Chem.SDWriter(str(sdf)) as w:w.write(full)
                reread=next(m for m in Chem.SDMolSupplier(str(sdf),removeHs=False) if m is not None)
                assert geometry_check(reread,expected)['accepted']
                dt=time.perf_counter()-begun;source_replay_seconds+=dt
                source_exports.append({'topology':topology,'request':run['index'],'rank':design['rank'],'path':str(sdf.relative_to(ROOT)),
                                       'sha256':sha(sdf),'replay_seconds':dt,'heavy_rms_displacement_A':displacement})
            all_designs.append(design)
        success=next((d for d in run['selected'] if d['fresh_geometry']),None)
        if success:chosen.append(success)
        rows.append({'topology':topology,'request':run['index'],'heavy_atoms':run['n_heavy'],'status':run['status'],
                     'sequence_qubos':len(run['solver_records']),'checked_graphs':len(run['selected']),
                     'graph_delivery':run['chemical_delivery'],'fresh_geometry_delivery':run['fresh_geometry_delivery'],
                     'source_restrained_delivery':run['source_geometry_delivery'],
                     'delivered_sequence':success['sequence'] if success else '',
                     'atom_edits':success['metrics']['atom_edits'] if success else '',
                     'bond_edits':success['metrics']['bond_edits'] if success else '',
                     'seconds':run['elapsed_seconds']})
    def extent(values):return {'min':min(values),'median':float(np.median(values)),'max':max(values)} if values else None
    summary[topology]={'planned_requests':32,'size_eligible':sum(r['status']=='complete' for r in runs),
        'chemical_delivery':sum(r['chemical_delivery'] for r in runs),'fresh_geometry_delivery':sum(r['fresh_geometry_delivery'] for r in runs),
        'source_restrained_delivery':sum(r['source_geometry_delivery'] for r in runs),
        'top_rank_fresh_geometry':sum(bool(r['selected']) and r['selected'][0]['fresh_geometry'] for r in runs),
        'qubo_instances':len(solver),'selected_graphs':len(all_designs),'fresh_valid_graph_instances':sum(d['fresh_geometry'] for d in all_designs),
        'unique_delivered_graphs':len({d['smiles'] for d in chosen}),
        'unique_all_checked_valid_graphs':len({d['smiles'] for d in all_designs if d['fresh_geometry']}),
        'unrelaxed_source_geometries_pass':before,'selected_source_restrained_pass':sum(d['source_geometry'] for d in all_designs),
        'qubo_bits':extent([d['qubo']['bits'] for d in all_designs]),
        'delivered_atom_edits':extent([d['metrics']['atom_edits'] for d in chosen]),
        'delivered_bond_edits':extent([d['metrics']['bond_edits'] for d in chosen]),
        'delivered_meeting_both_old_edit_caps':sum(d['metrics']['meets_old_v47_atom_cap'] and d['metrics']['meets_old_v47_bond_cap'] for d in chosen),
        'source_restrained_rms_displacement_A':extent([r['heavy_rms_displacement_A'] for r in source_exports if r['topology']==topology]),
        'solver_seconds_sum':sum(s['seconds'] for s in solver),
        'fresh_conformer_attempts':sum(d['conformer_attempts'] for d in all_designs),
        'verification_seconds_sum':sum(d['verification_seconds'] for d in all_designs)}
execution=json.loads((EXP/'tables/execution.json').read_text());assert not execution['errors']
summary['execution']=execution
summary['audit']={'pass':True,'frozen_source_files':len(lock),'unique_model_trajectories':32,'result_files':64,
                  'max_saved_qubo_energy_error':max_energy_error,'saved_fresh_sdf_rechecked':sum(s['fresh_valid_graph_instances'] for s in [summary['linear3'],summary['cycle4']]),
                  'source_restrained_artifacts':len(source_exports),'source_artifact_replay_seconds':source_replay_seconds,
                  'audit_seconds':time.perf_counter()-start}
write(EXP/'tables/summary.json',summary);write(EXP/'tables/source_artifacts.json',source_exports)
with (EXP/'tables/request_results.csv').open('w') as f:
    w=csv.DictWriter(f,fieldnames=list(rows[0]));w.writeheader();w.writerows(rows)
manifest={str(p.relative_to(ROOT)):sha(p) for p in list(EXP.rglob('*.py'))+list(EXP.glob('plan/*.json'))+list(OUT.rglob('result.json'))+list(OUT.rglob('*.sdf'))+list(OUT.rglob('qubo.npz'))}
write(EXP/'tables/artifact_manifest.json',manifest)
print(json.dumps(summary,indent=2))


==> anc/peptide_extensions/grammar_cyclic_example.sdf <==

     RDKit          3D

 28 28  0  0  0  0  0  0  0  0999 V2000
    1.9608   -0.0308   -0.6845 N   0  0  0  0  0  0  0  0  0  0  0  0
   -2.0403    0.0672   -0.3835 N   0  0  0  0  0  0  0  0  0  0  0  0
    2.0106    1.4157   -0.8066 C   0  0  0  0  0  0  0  0  0  0  0  0
   -1.3315    2.0398    0.8739 C   0  0  0  0  0  0  0  0  0  0  0  0
   -2.1148   -1.3680   -0.5946 C   0  0  0  0  0  0  0  0  0  0  0  0
    1.4357   -2.0876    0.5274 C   0  0  0  0  0  0  0  0  0  0  0  0
   -0.0143   -2.0232    0.4697 N   0  0  0  0  0  0  0  0  0  0  0  0
    0.0937    1.9868    0.5983 N   0  0  0  0  0  0  0  0  0  0  0  0
    0.5610    1.8969   -0.6981 C   0  0  0  0  0  0  0  0  0  0  0  0
   -0.1784    2.0149   -1.6742 O   0  0  0  0  0  0  0  0  0  0  0  0
   -1.8215   -0.1131    1.8878 O   0  0  0  0  0  0  0  0  0  0  0  0
   -0.6676   -1.8480   -0.7343 C   0  0  0  0  0  0  0  0  0  0  0  0
    2.0811   -0.0058    1.6012 O   0  0  0  0  0  0  0  0  0  0  0  0
    1.9201   -0.6353    0.5565 C   0  0  0  0  0  0  0  0  0  0  0  0
   -0.0811   -1.8960   -1.8148 O   0  0  0  0  0  0  0  0  0  0  0  0
   -1.8136    0.5865    0.8759 C   0  0  0  0  0  0  0  0  0  0  0  0
    1.6311   -0.5687   -1.4864 H   0  0  0  0  0  0  0  0  0  0  0  0
   -1.8300    0.6599   -1.1871 H   0  0  0  0  0  0  0  0  0  0  0  0
    2.6256    1.8560   -0.0166 H   0  0  0  0  0  0  0  0  0  0  0  0
    2.4152    1.6769   -1.7876 H   0  0  0  0  0  0  0  0  0  0  0  0
   -1.8578    2.6220    0.1121 H   0  0  0  0  0  0  0  0  0  0  0  0
   -1.4875    2.4833    1.8603 H   0  0  0  0  0  0  0  0  0  0  0  0
   -2.6613   -1.5641   -1.5204 H   0  0  0  0  0  0  0  0  0  0  0  0
   -2.6085   -1.8638    0.2460 H   0  0  0  0  0  0  0  0  0  0  0  0
    1.7336   -2.5961    1.4476 H   0  0  0  0  0  0  0  0  0  0  0  0
    1.8407   -2.6142   -0.3415 H   0  0  0  0  0  0  0  0  0  0  0  0
   -0.5179   -1.7814    1.3235 H   0  0  0  0  0  0  0  0  0  0  0  0
    0.7168    1.6903    1.3500 H   0  0  0  0  0  0  0  0  0  0  0  0
  1  3  1  0
  3  9  1  0
  9 10  2  0
  8  4  1  0
  4 16  1  0
 16 11  2  0
  9  8  1  0
  2  5  1  0
  5 12  1  0
 12 15  2  0
 16  2  1  0
  7  6  1  0
  6 14  1  0
 14 13  2  0
 12  7  1  0
 14  1  1  0
  1 17  1  0
  2 18  1  0
  3 19  1  0
  3 20  1  0
  4 21  1  0
  4 22  1  0
  5 23  1  0
  5 24  1  0
  6 25  1  0
  6 26  1  0
  7 27  1  0
  8 28  1  0
M  END
$$$$


==> anc/peptide_extensions/grammar_cyclic_source_example.sdf <==

     RDKit          3D

 34 34  0  0  0  0  0  0  0  0999 V2000
   -0.4154   -0.3370    2.0402 C   0  0  0  0  0  0  0  0  0  0  0  0
    1.7188   -1.4094    1.7807 N   0  0  0  0  0  0  0  0  0  0  0  0
   -3.1067   -0.3977   -0.2145 O   0  0  0  0  0  0  0  0  0  0  0  0
   -1.1695   -1.2404    1.6542 O   0  0  0  0  0  0  0  0  0  0  0  0
    1.9685   -1.0280    0.5064 C   0  0  0  0  0  0  0  0  0  0  0  0
    0.4477    1.1622   -2.5195 C   0  0  0  0  0  0  0  0  0  0  0  0
    0.4385   -2.1239   -2.2706 O   0  0  0  0  0  0  0  0  0  0  0  0
   -2.0729    1.0132   -1.6437 N   0  0  0  0  0  0  0  0  0  0  0  0
    0.1857   -0.4860   -0.8541 N   0  0  0  0  0  0  0  0  0  0  0  0
   -1.7831    1.3662    0.8039 C   0  0  0  0  0  0  0  0  0  0  0  0
   -0.7013    0.9208    1.6730 N   0  0  0  0  0  0  0  0  0  0  0  0
    1.6447    0.2567   -0.0739 C   0  0  1  0  0  0  0  0  0  0  0  0
   -0.7759    0.2268   -2.5598 C   0  0  2  0  0  0  0  0  0  0  0  0
    1.6593    1.5294    0.7746 C   0  0  0  0  0  0  0  0  0  0  0  0
   -2.3618    0.5664   -0.3715 C   0  0  0  0  0  0  0  0  0  0  0  0
    0.8912   -0.6882    2.7473 C   0  0  0  0  0  0  0  0  0  0  0  0
    2.1473   -1.8075   -0.4185 O   0  0  0  0  0  0  0  0  0  0  0  0
   -0.1100   -1.0912   -2.0043 C   0  0  0  0  0  0  0  0  0  0  0  0
    1.8875   -2.3961    1.9454 H   0  0  0  0  0  0  0  0  0  0  0  0
    1.3993    0.6932   -2.7917 H   0  0  0  0  0  0  0  0  0  0  0  0
    0.2837    1.9008   -3.3185 H   0  0  0  0  0  0  0  0  0  0  0  0
    0.5038    1.7981   -1.6358 H   0  0  0  0  0  0  0  0  0  0  0  0
   -2.8904    0.9197   -2.2310 H   0  0  0  0  0  0  0  0  0  0  0  0
   -0.2098   -1.1099   -0.1492 H   0  0  0  0  0  0  0  0  0  0  0  0
   -2.6304    1.5686    1.4715 H   0  0  0  0  0  0  0  0  0  0  0  0
   -1.4728    2.3451    0.4187 H   0  0  0  0  0  0  0  0  0  0  0  0
   -0.2909    1.6556    2.2317 H   0  0  0  0  0  0  0  0  0  0  0  0
    2.3242    0.4074   -0.9222 H   0  0  0  0  0  0  0  0  0  0  0  0
   -1.1941    0.0684   -3.5568 H   0  0  0  0  0  0  0  0  0  0  0  0
    0.8934    2.2496    0.4828 H   0  0  0  0  0  0  0  0  0  0  0  0
    1.7618    1.4427    1.8475 H   0  0  0  0  0  0  0  0  0  0  0  0
    2.5976    2.0452    0.5172 H   0  0  0  0  0  0  0  0  0  0  0  0
    0.6606   -1.3831    3.5616 H   0  0  0  0  0  0  0  0  0  0  0  0
    1.4186    0.1567    3.1834 H   0  0  0  0  0  0  0  0  0  0  0  0
  2 16  1  0
 16  1  1  0
  1  4  2  0
 11 10  1  0
 10 15  1  0
 15  3  2  0
  1 11  1  0
  8 13  1  0
 13 18  1  0
 18  7  2  0
 13  6  1  0
 15  8  1  0
  9 12  1  0
 12  5  1  0
  5 17  2  0
 12 14  1  0
 18  9  1  0
  5  2  1  0
  2 19  1  0
  6 20  1  0
  6 21  1  0
  6 22  1  0
  8 23  1  0
  9 24  1  0
 10 25  1  0
 10 26  1  0
 11 27  1  0
 12 28  1  6
 13 29  1  6
 14 30  1  0
 14 31  1  0
 14 32  1  0
 16 33  1  0
 16 34  1  0
M  END
$$$$


==> anc/peptide_extensions/grammar_direct_qubo.py <==
"""Peptide-template to frozen heavy-slot QUBO, with explicit reconstruction.

Sequence grammar is an external condition. Each sequence has its own quadratic
assignment problem; no prior feasible molecular mapping initializes the search.
"""
from __future__ import annotations
import itertools
from pathlib import Path
import sys
import time
import numpy as np
from scipy.optimize import linear_sum_assignment

ROOT = Path(__file__).resolve().parents[4]
sys.path.insert(0, str(ROOT/'acrd/experiments/peptide_redecoding_v47/scripts'))
from peptide_compiler import _endpoint, _context, template, allowed_sequences


def sequences(n, topology):
    values = [''.join(s) for s in allowed_sequences(topology, n)]
    if topology == 'cycle4':
        values = [min(s[i:]+s[:i] for i in range(4)) for s in values]
    return sorted(set(values))


def peptide_template(sequence, topology):
    length = 4 if topology == 'cycle4' else 3
    if len(sequence) != length or any(s not in 'GASV' for s in sequence):
        raise ValueError('Wrong peptide specification')
    elements, residues, edges, links = [], [], [], []
    for i, aa in enumerate(sequence):
        t = template(aa, topology == 'linear3' and i == length-1)
        roles = {k:len(elements)+j for j,k in enumerate(t['roles'])}
        elements.extend(t['elements'][k] for k in t['roles'])
        residues.append({'residue':aa,'roles':roles})
        edges.extend((roles[a],roles[b],int(k)) for a,b,k in t['edges'])
    for i in range(length if topology == 'cycle4' else length-1):
        a,b = residues[i]['roles']['C'],residues[(i+1)%length]['roles']['N']
        links.append(tuple(sorted((a,b))))
        edges.append((a,b,1))
    n=len(elements); bonds=np.zeros((n,n),dtype=int)
    for a,b,k in edges:bonds[a,b]=bonds[b,a]=k
    return elements,bonds,residues,set(links)


def build(endpoint, sequence, topology):
    d=_endpoint(endpoint);ctx=_context(d,'expanded')
    elements,bonds,residues,links=peptide_template(sequence,topology)
    n=len(elements)
    if n != len(d['coords']):raise ValueError('Template must cover original heavy slots exactly')
    U=np.empty((n,n),dtype=float)
    for i,e in enumerate(elements):
        U[i]=ctx['atom_cost'][:,ctx['amap'][e]]+ctx['charge_cost']+(d['raw_atom_symbols']!=e)
    raw=d['raw_bonds'];pairs=np.triu_indices(n,1)
    base=float(np.sum(ctx['bond_cost'][pairs[0],pairs[1],0]))+.5*np.count_nonzero(raw[pairs])
    dist=np.linalg.norm(d['coords'][:,None,:]-d['coords'][None,:,:],axis=-1).astype(float)
    W=np.zeros((n,n,n,n),dtype=float);target_length={}
    for i,j in zip(*np.triu_indices(n,1)):
        k=int(bonds[i,j])
        if not k:continue
        if (i,j) in links:r0=1.33
        elif k==2:r0=1.23
        elif 'O' in (elements[i],elements[j]):r0=1.43
        elif 'N' in (elements[i],elements[j]):r0=1.47
        else:r0=1.53
        costs=(ctx['bond_cost'][:,:,k].astype(float)-ctx['bond_cost'][:,:,0].astype(float)
               +.5*((raw!=k).astype(float)-(raw!=0).astype(float))+.1*((dist-r0)/.25)**2)
        np.fill_diagonal(costs,0.)
        W[i,j]=costs;W[j,i]=costs.T
        target_length[(int(i),int(j))]=r0
    return {'d':d,'ctx':ctx,'sequence':sequence,'topology':topology,'elements':elements,
            'bonds':bonds,'residues':residues,'U':U,'W':W,'base':base,
            'target_length':target_length}


def value(U,W,perm,base=0.):
    n=len(perm)
    return float(base+U[np.arange(n),perm].sum()+sum(W[i,j,perm[i],perm[j]] for i in range(n) for j in range(i+1,n)))


def swap_delta(U,W,perm,i,j,neighbors):
    a,b=int(perm[i]),int(perm[j])
    delta=U[i,b]+U[j,a]-U[i,a]-U[j,b]+W[i,j,b,a]-W[i,j,a,b]
    for k in neighbors[i]:
        if k!=j:delta+=W[i,k,b,perm[k]]-W[i,k,a,perm[k]]
    for k in neighbors[j]:
        if k!=i:delta+=W[j,k,a,perm[k]]-W[j,k,b,perm[k]]
    return float(delta)


def optimize(U,W,seed,starts=4,steps=4000):
    begun=time.perf_counter();n=len(U);rng=np.random.default_rng(seed)
    neighbors=[np.flatnonzero(np.any(W[i]!=0,axis=(1,2))).tolist() for i in range(n)]
    init=linear_sum_assignment(U)[1].astype(int)
    best=init.copy();bestval=value(U,W,best);initial=bestval
    accepted=0
    for start in range(starts):
        perm=init.copy() if start==0 else rng.permutation(n)
        cur=value(U,W,perm)
        if cur<bestval:bestval,best=cur,perm.copy()
        for step in range(steps):
            i=int(rng.integers(n));j=int(rng.integers(n-1));j+=j>=i
            delta=swap_delta(U,W,perm,i,j,neighbors)
            temperature=5.*(.01**(step/max(steps-1,1)))
            if delta<=0 or rng.random()<np.exp(-min(745.,delta/temperature)):
                perm[i],perm[j]=perm[j],perm[i];cur+=delta;accepted+=1
                if cur<bestval-1e-10:bestval,best=cur,perm.copy()
        assert abs(value(U,W,perm)-cur)<1e-6
    perm=best.copy();polish_steps=0
    while polish_steps<100:
        choices=[(swap_delta(U,W,perm,i,j,neighbors),i,j) for i in range(n) for j in range(i+1,n)]
        delta,i,j=min(choices)
        if delta>=-1e-9:break
        perm[i],perm[j]=perm[j],perm[i];polish_steps+=1
    final=value(U,W,perm)
    assert final<=initial+1e-6 and sorted(perm.tolist())==list(range(n))
    return perm,{'solver':'feasible-permutation simulated annealing and best-swap polish',
                 'starts':starts,'proposals':starts*steps,'accepted':accepted,'polish_steps':polish_steps,
                 'initial_soft_without_base':initial,'final_soft_without_base':final,
                 'seconds':time.perf_counter()-begun,'global_optimality_certified':False}


def export_qubo(U,W,base):
    n=len(U);Q=np.zeros((n*n,n*n),dtype=float)
    np.fill_diagonal(Q,U.reshape(-1))
    for i in range(n):
        for j in range(i+1,n):Q[i*n:(i+1)*n,j*n:(j+1)*n]=W[i,j]
    S=float(np.abs(Q).sum());P=2*S+1.
    diagonal=np.diag_indices(n*n);Q[diagonal]-=2*P
    for i in range(n):
        for a in range(n):
            for b in range(a+1,n):
                Q[i*n+a,i*n+b]+=2*P
                Q[a*n+i,b*n+i]+=2*P
    return Q,float(base+2*n*P),{'penalty':P,'soft_absolute_coefficient_sum':S,
            'bits':n*n,'auxiliary_bits':0,'nonzero_upper_coefficients':int(np.count_nonzero(Q)),
            'onehot_groups':2*n,'convention':'upper triangular; E=constant+z.T Q z',
            'sufficient_penalty':'P=2*S+1>S; valid assignments have zero row/column penalties'}


def encode(perm):
    n=len(perm);z=np.zeros(n*n,dtype=int);z[np.arange(n)*n+perm]=1;return z


def reconstruct(problem,perm):
    d=problem['d'];ctx=problem['ctx'];n=len(perm)
    elements=['']*n;bonds=np.zeros((n,n),dtype=int)
    for i,a in enumerate(perm):elements[int(a)]=problem['elements'][i]
    bonds[np.ix_(perm,perm)]=problem['bonds']
    roles=[{'residue':r['residue'],'roles':{k:int(perm[v]) for k,v in r['roles'].items()}} for r in problem['residues']]
    chiral=[{'atom':r['roles']['CA'],'cip':'S','residue_index':i} for i,r in enumerate(roles) if r['residue']!='G']
    pairs=np.triu_indices(n,1)
    ac=sum(float(ctx['atom_cost'][a,ctx['amap'][e]]) for a,e in enumerate(elements))
    qc=float(ctx['charge_cost'].sum());bc=sum(float(ctx['bond_cost'][a,b,bonds[a,b]]) for a,b in zip(*pairs))
    ae=sum(e!=raw for e,raw in zip(elements,d['raw_atom_symbols']));be=int(np.count_nonzero(bonds[pairs]!=d['raw_bonds'][pairs]))
    gc=sum(.1*((float(np.linalg.norm(d['coords'][perm[i]]-d['coords'][perm[j]]))-r0)/.25)**2 for (i,j),r0 in problem['target_length'].items())
    direct=ac+qc+bc+ae+.5*be+gc
    modeled=value(problem['U'],problem['W'],perm,problem['base'])
    # Probability source arrays use float32; the independent expression recomputes each term.
    assert abs(direct-modeled)<2e-4,(direct,modeled)
    metrics={'objective':modeled,'direct_graph_objective':direct,'objective_error':abs(direct-modeled),
             'model_regret':ac+qc+bc,'all_covalent_geometry_proxy':gc,'atom_edits':int(ae),'bond_edits':be,
             'charge_edits':int(np.count_nonzero(d['raw_charges'])),
             'meets_old_v47_atom_cap':ae<=np.ceil(.2*n),'meets_old_v47_bond_cap':be<=np.ceil(.5*n),
             'low_rank_atom_states':int(sum(ctx['atom_rank'][a][ctx['amap'][e]]>3 for a,e in enumerate(elements))),
             'low_rank_bond_states':int(sum(int(np.where(ctx['bond_rank'][a,b]==bonds[a,b])[0][0])>=2 for a,b in zip(*pairs)))}
    metrics={k:bool(v) if isinstance(v,np.bool_) else v for k,v in metrics.items()}
    return {'elements':elements,'bonds':bonds.tolist(),'charges':[0]*n,'coords':d['coords'].tolist(),
            'slot_ids':d['slot_ids'].tolist(),'residue_maps':roles,'expected_chirality':chiral,
            'sequence':problem['sequence'],'topology':problem['topology'],'role_to_slot':perm.tolist(),
            'metrics':metrics,'stereochemistry_provenance':'Requested L grammar; source-coordinate stereo checked separately',
            'candidate_provenance':'All vocabulary categories and all original heavy-slot bijections; no known feasible witness'}


==> anc/peptide_extensions/grammar_flowmol_provenance.json <==
{
  "model": "FlowMol3 GEOM-Drugs default",
  "upstream_commit": "77cae22174b7792b0e25e9e0414038420736d841",
  "checkpoint": ".runtime/peptide_v47/models/flowmol3/checkpoints/last.ckpt",
  "checkpoint_sha256": "0e949b56b54c1d2fcbded4f0c9857bfd33dbde86bcc9db2f82572628f7f9f5b5",
  "source": ".runtime/peptide_v47/source/FlowMol",
  "adapter_sha256": "9de5ff2805f92b5cb73045d188997f934b9629fa7b224a9e5d49dc8e675093ad",
  "default_n_timesteps": 250,
  "integration_updates": 249,
  "stochasticity": 30.0,
  "high_confidence_threshold": 0.9,
  "dfm_type": "campbell (official integrate default)",
  "cat_temperature_schedule": 0.05,
  "explicit_aromaticity": false,
  "atom_symbols": [
    "C",
    "H",
    "N",
    "O",
    "F",
    "P",
    "S",
    "Cl",
    "Br",
    "I"
  ],
  "charge_values": [
    -2,
    -1,
    0,
    1,
    2,
    3
  ],
  "bond_classes": [
    "none",
    "single",
    "double",
    "triple",
    "aromatic"
  ],
  "supported_bond_classes": [
    0,
    1,
    2,
    3
  ],
  "physical_vocab_renormalization": "drop fake probability, retain H and renormalize physical classes; original pred_a saved",
  "edge_evidence": "one upper-edge network output symmetrically mirrored, includes no-bond; diagonal dummy no-bond",
  "score_location": "last vector_field.forward output with apply_softmax=True before CTMC temperature transform and stochastic sample",
  "coordinate_location": "terminal sampled x_1; last predicted x also retained in raw archive",
  "size_semantics": "exact requested all-atom slot count; fake is output category, no new slots added; retained heavy slots from terminal sampled classes",
  "conditions_to_model": [
    "requested_all_atom_slots",
    "random_seed"
  ],
  "environment": {
    "torch": "2.2.1",
    "numpy": "1.26.4",
    "cuda": "12.1",
    "gpu": "NVIDIA H20-3e",
    "cpu_threads": 4
  },
  "load_seconds": 0.9480171762406826,
  "parity": {
    "x_1": true,
    "a_1": true,
    "c_1": true,
    "e_1": true,
    "src": true,
    "dst": true,
    "rng_identical": true,
    "all_equal": true,
    "seed": 2026114899,
    "requested_all_atom_slots": 40,
    "uninstrumented_sampling_seconds": 10.630758106708527,
    "instrumented_sampling_seconds": 8.019826713949442
  }
}

==> anc/peptide_extensions/grammar_generation_manifest.json <==
{
  "protocol": "V47 cyclic tetra-peptide development; unconditioned generation",
  "planned_requests": 32,
  "provenance": {
    "model": "FlowMol3 GEOM-Drugs default",
    "upstream_commit": "77cae22174b7792b0e25e9e0414038420736d841",
    "checkpoint": ".runtime/peptide_v47/models/flowmol3/checkpoints/last.ckpt",
    "checkpoint_sha256": "0e949b56b54c1d2fcbded4f0c9857bfd33dbde86bcc9db2f82572628f7f9f5b5",
    "source": ".runtime/peptide_v47/source/FlowMol",
    "adapter_sha256": "9de5ff2805f92b5cb73045d188997f934b9629fa7b224a9e5d49dc8e675093ad",
    "default_n_timesteps": 250,
    "integration_updates": 249,
    "stochasticity": 30.0,
    "high_confidence_threshold": 0.9,
    "dfm_type": "campbell (official integrate default)",
    "cat_temperature_schedule": 0.05,
    "explicit_aromaticity": false,
    "atom_symbols": [
      "C",
      "H",
      "N",
      "O",
      "F",
      "P",
      "S",
      "Cl",
      "Br",
      "I"
    ],
    "charge_values": [
      -2,
      -1,
      0,
      1,
      2,
      3
    ],
    "bond_classes": [
      "none",
      "single",
      "double",
      "triple",
      "aromatic"
    ],
    "supported_bond_classes": [
      0,
      1,
      2,
      3
    ],
    "physical_vocab_renormalization": "drop fake probability, retain H and renormalize physical classes; original pred_a saved",
    "edge_evidence": "one upper-edge network output symmetrically mirrored, includes no-bond; diagonal dummy no-bond",
    "score_location": "last vector_field.forward output with apply_softmax=True before CTMC temperature transform and stochastic sample",
    "coordinate_location": "terminal sampled x_1; last predicted x also retained in raw archive",
    "size_semantics": "exact requested all-atom slot count; fake is output category, no new slots added; retained heavy slots from terminal sampled classes",
    "conditions_to_model": [
      "requested_all_atom_slots",
      "random_seed"
    ],
    "environment": {
      "torch": "2.2.1",
      "numpy": "1.26.4",
      "cuda": "12.1",
      "gpu": "NVIDIA H20-3e",
      "cpu_threads": 4
    },
    "load_seconds": 0.9480171762406826,
    "parity": {
      "x_1": true,
      "a_1": true,
      "c_1": true,
      "e_1": true,
      "src": true,
      "dst": true,
      "rng_identical": true,
      "all_equal": true,
      "seed": 2026114899,
      "requested_all_atom_slots": 40,
      "uninstrumented_sampling_seconds": 10.630758106708527,
      "instrumented_sampling_seconds": 8.019826713949442
    }
  },
  "records": [
    {
      "index": 0,
      "seed": 2026114800,
      "requested_all_atom_slots": 32,
      "requested_atoms": 32,
      "original_all_slots": 32,
      "physical_slots": 32,
      "fake_slots": 0,
      "mask_slots": 0,
      "hydrogen_slots": 16,
      "heavy_slots": 16,
      "effective_heavy_atoms": 16,
      "sampling_seconds": 7.646386865526438,
      "network_calls": 249,
      "rng_digest_after": "d23504de66767c311bc4a995eaaeecc2b0c49fc2719cf44cb288a6cc5578acb2",
      "status": "recorded",
      "cyclic4_size_eligible": true,
      "parity_passed": true,
      "endpoint_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_000.npz",
      "raw_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_000_raw.npz",
      "endpoint_sha256": "53a28125c46cb56e1c666faf7a21aab80e6a70e9955d287a80c08a1f63dd2cf7",
      "raw_sha256": "4448a849e81278c00b9f98cc8a23269d2c59d61f5c624d92a4edfad23031a30b",
      "peak_cuda_allocated_bytes": 74566144,
      "official_molecule_constructed": true,
      "native_valid": true,
      "raw_sanitized": true,
      "raw_smiles": "[H]c1c([H])c([H])c(C([H])(c2c([H])c([H])c([H])c([H])c2OC([H])([H])[H])C([H])([H])[H])c([H])c1[H]",
      "checkpoint_sha256": "0e949b56b54c1d2fcbded4f0c9857bfd33dbde86bcc9db2f82572628f7f9f5b5",
      "upstream_commit": "77cae22174b7792b0e25e9e0414038420736d841",
      "supported_bond_classes": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "index": 1,
      "seed": 2026114801,
      "requested_all_atom_slots": 40,
      "requested_atoms": 40,
      "original_all_slots": 40,
      "physical_slots": 38,
      "fake_slots": 2,
      "mask_slots": 0,
      "hydrogen_slots": 19,
      "heavy_slots": 19,
      "effective_heavy_atoms": 19,
      "sampling_seconds": 7.601332504302263,
      "network_calls": 249,
      "rng_digest_after": "8e9c1cf77f1454d391cd192af84ad88b11c314ce2f8232ee17733d539be069e1",
      "status": "recorded",
      "cyclic4_size_eligible": true,
      "parity_passed": true,
      "endpoint_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_001.npz",
      "raw_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_001_raw.npz",
      "endpoint_sha256": "1c9abcb35ee560199098763dfc157aefec6122d068470fa1c63453cd313e2aa5",
      "raw_sha256": "baa2c81c91b5cee8cddeb57e09411af4d48c3cd9009f26ad3767a614b6ab3098",
      "peak_cuda_allocated_bytes": 74566144,
      "official_molecule_constructed": true,
      "native_valid": true,
      "raw_sanitized": true,
      "raw_smiles": "[H]c1c([H])c(C(=O)OC([H])([H])C([H])([H])[H])c([H])c(S(=O)(=O)N(C([H])([H])C([H])([H])[H])C([H])([H])C([H])([H])[H])c1[H]",
      "checkpoint_sha256": "0e949b56b54c1d2fcbded4f0c9857bfd33dbde86bcc9db2f82572628f7f9f5b5",
      "upstream_commit": "77cae22174b7792b0e25e9e0414038420736d841",
      "supported_bond_classes": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "index": 2,
      "seed": 2026114802,
      "requested_all_atom_slots": 48,
      "requested_atoms": 48,
      "original_all_slots": 48,
      "physical_slots": 45,
      "fake_slots": 3,
      "mask_slots": 0,
      "hydrogen_slots": 20,
      "heavy_slots": 25,
      "effective_heavy_atoms": 25,
      "sampling_seconds": 8.294053487479687,
      "network_calls": 249,
      "rng_digest_after": "030a3e6dc743009eba8adcb9fdb6662b02b4e5f24b1069eca1bcc1d1ee8c0f28",
      "status": "recorded",
      "cyclic4_size_eligible": true,
      "parity_passed": true,
      "endpoint_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_002.npz",
      "raw_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_002_raw.npz",
      "endpoint_sha256": "8236d25aee30612a1426f18d13e1c038a674579dbd5fe5cfcb7e6a22d5acd3b5",
      "raw_sha256": "542ea6cf0188ac5ea498ee14c8d2fda6a98ce67be46549365b032406d39fc0f9",
      "peak_cuda_allocated_bytes": 82010624,
      "official_molecule_constructed": true,
      "native_valid": true,
      "raw_sanitized": true,
      "raw_smiles": "[H]c1nn(C([H])([H])[H])c([H])c1C([H])([H])N([H])C(=O)C([H])([H])C(=O)N([H])c1c([H])c([H])c([H])c([H])c1C(=O)OC([H])([H])C([H])([H])[H]",
      "checkpoint_sha256": "0e949b56b54c1d2fcbded4f0c9857bfd33dbde86bcc9db2f82572628f7f9f5b5",
      "upstream_commit": "77cae22174b7792b0e25e9e0414038420736d841",
      "supported_bond_classes": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "index": 3,
      "seed": 2026114803,
      "requested_all_atom_slots": 56,
      "requested_atoms": 56,
      "original_all_slots": 56,
      "physical_slots": 47,
      "fake_slots": 9,
      "mask_slots": 0,
      "hydrogen_slots": 21,
      "heavy_slots": 26,
      "effective_heavy_atoms": 26,
      "sampling_seconds": 7.974649645388126,
      "network_calls": 249,
      "rng_digest_after": "6dfd9f06006859153e5a7b16ebd48471bf9a9d3338b3ffb16cd09ee6ec52418a",
      "status": "recorded",
      "cyclic4_size_eligible": true,
      "parity_passed": true,
      "endpoint_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_003.npz",
      "raw_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_003_raw.npz",
      "endpoint_sha256": "b840e88337cf9e99b88eca5a8cf0dae9e1a3a2248edcb50972ee69ac2e2e1fa3",
      "raw_sha256": "8c9325866a039e5ade1081ff4b4c7bb668aebab5ccd627e4c16f6851ddade587",
      "peak_cuda_allocated_bytes": 91707392,
      "official_molecule_constructed": true,
      "native_valid": true,
      "raw_sanitized": true,
      "raw_smiles": "[H]c1c([H])c([H])c(SC([H])([H])C(=O)OC([H])([H])C(=O)N([H])c2c([H])c([H])c(OC([H])([H])[H])c(OC([H])([H])C([H])([H])[H])c2[H])c([H])c1[H]",
      "checkpoint_sha256": "0e949b56b54c1d2fcbded4f0c9857bfd33dbde86bcc9db2f82572628f7f9f5b5",
      "upstream_commit": "77cae22174b7792b0e25e9e0414038420736d841",
      "supported_bond_classes": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "index": 4,
      "seed": 2026114804,
      "requested_all_atom_slots": 32,
      "requested_atoms": 32,
      "original_all_slots": 32,
      "physical_slots": 27,
      "fake_slots": 5,
      "mask_slots": 0,
      "hydrogen_slots": 14,
      "heavy_slots": 13,
      "effective_heavy_atoms": 13,
      "sampling_seconds": 8.640299189835787,
      "network_calls": 249,
      "rng_digest_after": "6d77b379e349147421a4df2d55cec1a3f0d4ab3f5efa4aea06e944d60c14534f",
      "status": "recorded",
      "cyclic4_size_eligible": false,
      "parity_passed": true,
      "endpoint_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_004.npz",
      "raw_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_004_raw.npz",
      "endpoint_sha256": "1e2b8c0627c90f5dfe6c1a7b484a9e672c778c32a20d35bbae76d65644b6a998",
      "raw_sha256": "7f51673a58f988a026ceac891f1a5ae9fb72051445957a11c332b021a65f3232",
      "peak_cuda_allocated_bytes": 91707392,
      "official_molecule_constructed": true,
      "native_valid": true,
      "raw_sanitized": true,
      "raw_smiles": "[H]c1c([H])c([H])c(C([H])(C([H])([H])[H])C([H])([H])[H])c(OC(=O)C([H])([H])[H])c1[H]",
      "checkpoint_sha256": "0e949b56b54c1d2fcbded4f0c9857bfd33dbde86bcc9db2f82572628f7f9f5b5",
      "upstream_commit": "77cae22174b7792b0e25e9e0414038420736d841",
      "supported_bond_classes": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "index": 5,
      "seed": 2026114805,
      "requested_all_atom_slots": 40,
      "requested_atoms": 40,
      "original_all_slots": 40,
      "physical_slots": 35,
      "fake_slots": 5,
      "mask_slots": 0,
      "hydrogen_slots": 17,
      "heavy_slots": 18,
      "effective_heavy_atoms": 18,
      "sampling_seconds": 8.972236026078463,
      "network_calls": 249,
      "rng_digest_after": "7b462f11db4ab30f364b81de6bf32a08b71dda10a276bc9c192fcfb32a4a1b9d",
      "status": "recorded",
      "cyclic4_size_eligible": true,
      "parity_passed": true,
      "endpoint_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_005.npz",
      "raw_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_005_raw.npz",
      "endpoint_sha256": "668c73843572367b4e92f547e334d5af0b5a11900dccd4d184b2545a47357697",
      "raw_sha256": "0e7f23c3601ab0fc9acd0f512b45f72784085c9fb1523a457aef436afe894dea",
      "peak_cuda_allocated_bytes": 91707392,
      "official_molecule_constructed": true,
      "native_valid": true,
      "raw_sanitized": true,
      "raw_smiles": "[H]c1sc(N2C([H])([H])C([H])([H])N(c3c([H])c([H])c([H])c([H])c3[H])C([H])([H])C2([H])[H])nc1C([H])([H])[H]",
      "checkpoint_sha256": "0e949b56b54c1d2fcbded4f0c9857bfd33dbde86bcc9db2f82572628f7f9f5b5",
      "upstream_commit": "77cae22174b7792b0e25e9e0414038420736d841",
      "supported_bond_classes": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "index": 6,
      "seed": 2026114806,
      "requested_all_atom_slots": 48,
      "requested_atoms": 48,
      "original_all_slots": 48,
      "physical_slots": 40,
      "fake_slots": 8,
      "mask_slots": 0,
      "hydrogen_slots": 17,
      "heavy_slots": 23,
      "effective_heavy_atoms": 23,
      "sampling_seconds": 8.014788631349802,
      "network_calls": 249,
      "rng_digest_after": "0c733b57423a17670e4f241002ef74a8d37de45647ddd55a20690ce8e9896e10",
      "status": "recorded",
      "cyclic4_size_eligible": true,
      "parity_passed": true,
      "endpoint_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_006.npz",
      "raw_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_006_raw.npz",
      "endpoint_sha256": "2aeba8aaf4e2a67abe6800e5e49e40a5c8cea6225c8d4deb09dad88c62d55bf8",
      "raw_sha256": "4de5c170617f0272cc14505f3d60f70433f63703a72a17e4e6b1a5bac633d073",
      "peak_cuda_allocated_bytes": 91707392,
      "official_molecule_constructed": true,
      "native_valid": true,
      "raw_sanitized": true,
      "raw_smiles": "[H]c1c([H])c([H])c(C([H])([H])N([H])C(=O)c2nn(C(=O)C([H])([H])C([H])([H])[H])c3c([H])c([H])c([H])c([H])c23)c([H])c1[H]",
      "checkpoint_sha256": "0e949b56b54c1d2fcbded4f0c9857bfd33dbde86bcc9db2f82572628f7f9f5b5",
      "upstream_commit": "77cae22174b7792b0e25e9e0414038420736d841",
      "supported_bond_classes": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "index": 7,
      "seed": 2026114807,
      "requested_all_atom_slots": 56,
      "requested_atoms": 56,
      "original_all_slots": 56,
      "physical_slots": 46,
      "fake_slots": 10,
      "mask_slots": 0,
      "hydrogen_slots": 20,
      "heavy_slots": 26,
      "effective_heavy_atoms": 26,
      "sampling_seconds": 7.441753029823303,
      "network_calls": 249,
      "rng_digest_after": "e8e3e2bd559fd8132e347c523c1c20a3dc40e7fd6bf96569b463c0e59ebda77c",
      "status": "recorded",
      "cyclic4_size_eligible": true,
      "parity_passed": true,
      "endpoint_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_007.npz",
      "raw_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_007_raw.npz",
      "endpoint_sha256": "05178fc275892b8fa9dfc01f526b46505dbd8153f5193b33baedc67b80e25b59",
      "raw_sha256": "4b7ab370b1f0b3ca770e996e61d47edeaaafb1d4e7b1f8dfbb7fddb24d63b77c",
      "peak_cuda_allocated_bytes": 91707392,
      "official_molecule_constructed": true,
      "native_valid": true,
      "raw_sanitized": true,
      "raw_smiles": "[H]c1c([H])c([H])c(C([H])([H])N2C(=O)c3c([H])c([H])c(S(=O)(=O)N(C([H])([H])[H])C([H])([H])C([H])([H])C([H])([H])[H])c([H])c3C2=O)c([H])c1[H]",
      "checkpoint_sha256": "0e949b56b54c1d2fcbded4f0c9857bfd33dbde86bcc9db2f82572628f7f9f5b5",
      "upstream_commit": "77cae22174b7792b0e25e9e0414038420736d841",
      "supported_bond_classes": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "index": 8,
      "seed": 2026114808,
      "requested_all_atom_slots": 32,
      "requested_atoms": 32,
      "original_all_slots": 32,
      "physical_slots": 31,
      "fake_slots": 1,
      "mask_slots": 0,
      "hydrogen_slots": 13,
      "heavy_slots": 18,
      "effective_heavy_atoms": 18,
      "sampling_seconds": 7.477152928709984,
      "network_calls": 249,
      "rng_digest_after": "f448cfb7d61fb26258b999787c32b4b72cd84ce956b5e473dfb4b3a9f5f69ca9",
      "status": "recorded",
      "cyclic4_size_eligible": true,
      "parity_passed": true,
      "endpoint_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_008.npz",
      "raw_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_008_raw.npz",
      "endpoint_sha256": "64a33a63586e3bad981ec367f03c3914170b810cb8e27c85d8010bee64039ee7",
      "raw_sha256": "291a0d6077202146bb3777215d041b704dbaa709198f14a35bc1bf8469570612",
      "peak_cuda_allocated_bytes": 91707392,
      "official_molecule_constructed": true,
      "native_valid": true,
      "raw_sanitized": true,
      "raw_smiles": "[H]C(=C([H])c1c([H])c([H])c([H])c(OC([H])([H])[H])c1[H])c1nc(Cl)c([H])c(C([H])([H])[H])n1",
      "checkpoint_sha256": "0e949b56b54c1d2fcbded4f0c9857bfd33dbde86bcc9db2f82572628f7f9f5b5",
      "upstream_commit": "77cae22174b7792b0e25e9e0414038420736d841",
      "supported_bond_classes": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "index": 9,
      "seed": 2026114809,
      "requested_all_atom_slots": 40,
      "requested_atoms": 40,
      "original_all_slots": 40,
      "physical_slots": 40,
      "fake_slots": 0,
      "mask_slots": 0,
      "hydrogen_slots": 18,
      "heavy_slots": 22,
      "effective_heavy_atoms": 22,
      "sampling_seconds": 7.936236925423145,
      "network_calls": 249,
      "rng_digest_after": "3ea4e0b8f1d00084f25fc24d59d12d921a72dd115c459b460fb5c2ba489700d7",
      "status": "recorded",
      "cyclic4_size_eligible": true,
      "parity_passed": true,
      "endpoint_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_009.npz",
      "raw_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_009_raw.npz",
      "endpoint_sha256": "2871a0da7e7684f3f2db25b88ed5eaf96ce54164a9a4a4a4782f38492eb1db81",
      "raw_sha256": "214a2a5e271e9b1dcaa7f2abc261a4e2570ac6845e3e7ba59013c9d548214511",
      "peak_cuda_allocated_bytes": 91707392,
      "official_molecule_constructed": true,
      "native_valid": true,
      "raw_sanitized": true,
      "raw_smiles": "[H]C(=C1N=C2SC([H])([H])C([H])([H])C([H])([H])N2C1=O)c1c([H])c([H])c(OC([H])([H])C([H])([H])[H])c(OC([H])([H])[H])c1[H]",
      "checkpoint_sha256": "0e949b56b54c1d2fcbded4f0c9857bfd33dbde86bcc9db2f82572628f7f9f5b5",
      "upstream_commit": "77cae22174b7792b0e25e9e0414038420736d841",
      "supported_bond_classes": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "index": 10,
      "seed": 2026114810,
      "requested_all_atom_slots": 48,
      "requested_atoms": 48,
      "original_all_slots": 48,
      "physical_slots": 40,
      "fake_slots": 8,
      "mask_slots": 0,
      "hydrogen_slots": 17,
      "heavy_slots": 23,
      "effective_heavy_atoms": 23,
      "sampling_seconds": 8.054128769785166,
      "network_calls": 249,
      "rng_digest_after": "f57f1bdea48e36bf578646ffc1a9c981fb1343e7abed707ffffc95f973b01503",
      "status": "recorded",
      "cyclic4_size_eligible": true,
      "parity_passed": true,
      "endpoint_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_010.npz",
      "raw_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_010_raw.npz",
      "endpoint_sha256": "18e2909b6fcc69863745f9642447de972bcdbb10d11f608e7a4bc905ea71514a",
      "raw_sha256": "d68b707a2364aee3ae75e4c98e736174007036281d69a33cd2aa4aef8651a7aa",
      "peak_cuda_allocated_bytes": 91707392,
      "official_molecule_constructed": true,
      "native_valid": true,
      "raw_sanitized": true,
      "raw_smiles": "[H]c1nc2n(C([H])([H])C([H])([H])C([H])([H])C([H])([H])[H])nnn2c(=O)c1C([H])([H])C(=O)c1c([H])c([H])c([H])c([H])c1[H]",
      "checkpoint_sha256": "0e949b56b54c1d2fcbded4f0c9857bfd33dbde86bcc9db2f82572628f7f9f5b5",
      "upstream_commit": "77cae22174b7792b0e25e9e0414038420736d841",
      "supported_bond_classes": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "index": 11,
      "seed": 2026114811,
      "requested_all_atom_slots": 56,
      "requested_atoms": 56,
      "original_all_slots": 56,
      "physical_slots": 48,
      "fake_slots": 8,
      "mask_slots": 0,
      "hydrogen_slots": 24,
      "heavy_slots": 24,
      "effective_heavy_atoms": 24,
      "sampling_seconds": 9.287451945245266,
      "network_calls": 249,
      "rng_digest_after": "0e96ee0eed6af20d727553f6c6cc14216b2b9be1fb5f9c5971ff9a8d2d0c291e",
      "status": "recorded",
      "cyclic4_size_eligible": true,
      "parity_passed": true,
      "endpoint_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_011.npz",
      "raw_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_011_raw.npz",
      "endpoint_sha256": "dd4b6598c9abb8733aca1ac01fef93b4d474feb9cda2695230ef09ec45579ad7",
      "raw_sha256": "a395d81f66547eb040f848a02ad5fb44aea3d7bcbb529b7d0ffe67cc61d4a73f",
      "peak_cuda_allocated_bytes": 91707392,
      "official_molecule_constructed": true,
      "native_valid": true,
      "raw_sanitized": true,
      "raw_smiles": "[H]c1c([H])c([H])c(C([H])(C(=O)N([H])C([H])([H])c2c([H])c([H])c(C([H])([H])[H])c([H])c2[H])N([H])C(=O)C([H])([H])C([H])([H])C([H])([H])[H])c([H])c1[H]",
      "checkpoint_sha256": "0e949b56b54c1d2fcbded4f0c9857bfd33dbde86bcc9db2f82572628f7f9f5b5",
      "upstream_commit": "77cae22174b7792b0e25e9e0414038420736d841",
      "supported_bond_classes": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "index": 12,
      "seed": 2026114812,
      "requested_all_atom_slots": 32,
      "requested_atoms": 32,
      "original_all_slots": 32,
      "physical_slots": 30,
      "fake_slots": 2,
      "mask_slots": 0,
      "hydrogen_slots": 14,
      "heavy_slots": 16,
      "effective_heavy_atoms": 16,
      "sampling_seconds": 8.794790923595428,
      "network_calls": 249,
      "rng_digest_after": "3c83edde4fe318e428b6c7dbbb8bdb2089bd1eddafa496640bf393ba0893d390",
      "status": "recorded",
      "cyclic4_size_eligible": true,
      "parity_passed": true,
      "endpoint_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_012.npz",
      "raw_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_012_raw.npz",
      "endpoint_sha256": "ab8f2a65a39129dd129acf7758d26b719c811ed5982e98d641bc9429dee3208a",
      "raw_sha256": "a13186057f314db3a44edc49086366fc463792459e1678e2e7babff1869520c6",
      "peak_cuda_allocated_bytes": 91707392,
      "official_molecule_constructed": true,
      "native_valid": true,
      "raw_sanitized": true,
      "raw_smiles": "[H]c1c([H])c([H])c2c(c1[H])c([H])c(C(=O)N([H])C([H])([H])C([H])([H])OC([H])([H])[H])n2[H]",
      "checkpoint_sha256": "0e949b56b54c1d2fcbded4f0c9857bfd33dbde86bcc9db2f82572628f7f9f5b5",
      "upstream_commit": "77cae22174b7792b0e25e9e0414038420736d841",
      "supported_bond_classes": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "index": 13,
      "seed": 2026114813,
      "requested_all_atom_slots": 40,
      "requested_atoms": 40,
      "original_all_slots": 40,
      "physical_slots": 36,
      "fake_slots": 4,
      "mask_slots": 0,
      "hydrogen_slots": 16,
      "heavy_slots": 20,
      "effective_heavy_atoms": 20,
      "sampling_seconds": 7.683829985558987,
      "network_calls": 249,
      "rng_digest_after": "1767146ad14c917d7a6f4e38ff76feb88d2dc103c1c3de7f511a85cd77973394",
      "status": "recorded",
      "cyclic4_size_eligible": true,
      "parity_passed": true,
      "endpoint_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_013.npz",
      "raw_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_013_raw.npz",
      "endpoint_sha256": "9aa7ab4966f0a5801db94fd327e7a378cf2dc57f2ec3897a9072e4c3d471904c",
      "raw_sha256": "1c83673a1b25b3ba8bbfc94b124d3eafed95f3b0bd7ac023f7723077d4f065ec",
      "peak_cuda_allocated_bytes": 91707392,
      "official_molecule_constructed": true,
      "native_valid": true,
      "raw_sanitized": true,
      "raw_smiles": "[H]c1c([H])c([H])c(C(=O)c2nc(SC([H])([H])C([H])([H])[H])n(C([H])([H])C([H])([H])[H])c2N([H])[H])c(Cl)c1[H]",
      "checkpoint_sha256": "0e949b56b54c1d2fcbded4f0c9857bfd33dbde86bcc9db2f82572628f7f9f5b5",
      "upstream_commit": "77cae22174b7792b0e25e9e0414038420736d841",
      "supported_bond_classes": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "index": 14,
      "seed": 2026114814,
      "requested_all_atom_slots": 48,
      "requested_atoms": 48,
      "original_all_slots": 48,
      "physical_slots": 40,
      "fake_slots": 8,
      "mask_slots": 0,
      "hydrogen_slots": 20,
      "heavy_slots": 20,
      "effective_heavy_atoms": 20,
      "sampling_seconds": 8.054581202566624,
      "network_calls": 249,
      "rng_digest_after": "0e2aee051fd6a8e86fb7986cf2dbc10a5d8fcbd996360ba882fb3034a64f9730",
      "status": "recorded",
      "cyclic4_size_eligible": true,
      "parity_passed": true,
      "endpoint_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_014.npz",
      "raw_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_014_raw.npz",
      "endpoint_sha256": "e77b99ef3ce21fec22fca17930a9e6fb7373eb09e34cd9c8cc08c788227b907d",
      "raw_sha256": "da2d632a4c2363eab119daeb7389a537b83a3f75e81c63ba7140c43730bf72e3",
      "peak_cuda_allocated_bytes": 91707392,
      "official_molecule_constructed": true,
      "native_valid": true,
      "raw_sanitized": true,
      "raw_smiles": "[H]c1c([H])c([H])c2c(c1[H])c([H])c(C([H])(N1C([H])([H])C([H])([H])OC([H])([H])C1([H])[H])C([H])([H])C([H])([H])[H])c(=O)n2[H]",
      "checkpoint_sha256": "0e949b56b54c1d2fcbded4f0c9857bfd33dbde86bcc9db2f82572628f7f9f5b5",
      "upstream_commit": "77cae22174b7792b0e25e9e0414038420736d841",
      "supported_bond_classes": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "index": 15,
      "seed": 2026114815,
      "requested_all_atom_slots": 56,
      "requested_atoms": 56,
      "original_all_slots": 56,
      "physical_slots": 50,
      "fake_slots": 6,
      "mask_slots": 0,
      "hydrogen_slots": 23,
      "heavy_slots": 27,
      "effective_heavy_atoms": 27,
      "sampling_seconds": 8.919103652238846,
      "network_calls": 249,
      "rng_digest_after": "9f8c7097a01a2421928fb1467e25edd72921086ae6408d6dd17682b1be9a193b",
      "status": "recorded",
      "cyclic4_size_eligible": true,
      "parity_passed": true,
      "endpoint_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_015.npz",
      "raw_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_015_raw.npz",
      "endpoint_sha256": "cd28a879b03c7c2c6fd11b8581d7925bb99cea8e322b4e482f1533dde400ad06",
      "raw_sha256": "9f0ee1ae2c31459edcb9d1f88207f9282c507b309e763ffcb3ec291c5b6c82dc",
      "peak_cuda_allocated_bytes": 91707392,
      "official_molecule_constructed": true,
      "native_valid": true,
      "raw_sanitized": true,
      "raw_smiles": "[H]c1c([H])c(C(=O)N([H])c2c([H])c([H])c3nc4c(nc3c2[H])C([H])([H])C([H])([H])C([H])([H])C([H])([H])C4([H])[H])c([H])c([H])c1OC([H])([H])C([H])([H])[H]",
      "checkpoint_sha256": "0e949b56b54c1d2fcbded4f0c9857bfd33dbde86bcc9db2f82572628f7f9f5b5",
      "upstream_commit": "77cae22174b7792b0e25e9e0414038420736d841",
      "supported_bond_classes": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "index": 16,
      "seed": 2026114816,
      "requested_all_atom_slots": 32,
      "requested_atoms": 32,
      "original_all_slots": 32,
      "physical_slots": 32,
      "fake_slots": 0,
      "mask_slots": 0,
      "hydrogen_slots": 17,
      "heavy_slots": 15,
      "effective_heavy_atoms": 15,
      "sampling_seconds": 8.676976066082716,
      "network_calls": 249,
      "rng_digest_after": "f2e8e8996e4d4e3d517113e943336fcc070a78d89cd0c39fb8a07662cb370c86",
      "status": "recorded",
      "cyclic4_size_eligible": false,
      "parity_passed": true,
      "endpoint_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_016.npz",
      "raw_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_016_raw.npz",
      "endpoint_sha256": "6f9233a6ae2e51e37af0e8bc1b702d64e26c1d5676ce0b999ab5c145b934eb4f",
      "raw_sha256": "9cfa88b1922ffdb9f0c6dbed2f6f8c19a55e6357c07b5c0da7defa176a1d9d6d",
      "peak_cuda_allocated_bytes": 91707392,
      "official_molecule_constructed": true,
      "native_valid": true,
      "raw_sanitized": true,
      "raw_smiles": "[H]c1c([H])c(C([H])([H])[H])c(N([H])S(=O)(=O)C([H])([H])C([H])([H])C([H])([H])[H])c([H])c1C([H])([H])[H]",
      "checkpoint_sha256": "0e949b56b54c1d2fcbded4f0c9857bfd33dbde86bcc9db2f82572628f7f9f5b5",
      "upstream_commit": "77cae22174b7792b0e25e9e0414038420736d841",
      "supported_bond_classes": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "index": 17,
      "seed": 2026114817,
      "requested_all_atom_slots": 40,
      "requested_atoms": 40,
      "original_all_slots": 40,
      "physical_slots": 40,
      "fake_slots": 0,
      "mask_slots": 0,
      "hydrogen_slots": 18,
      "heavy_slots": 22,
      "effective_heavy_atoms": 22,
      "sampling_seconds": 8.029503650963306,
      "network_calls": 249,
      "rng_digest_after": "28cf414fd83f8fdeff88c3e158ddb9fc9b66ba445ecc8e647ca1f909a9e1da78",
      "status": "recorded",
      "cyclic4_size_eligible": true,
      "parity_passed": true,
      "endpoint_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_017.npz",
      "raw_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_017_raw.npz",
      "endpoint_sha256": "fe36bbd597e0ca0d5270ec4746d131d84eeb0cc86c0e455a4d7e3ec7d046f887",
      "raw_sha256": "9c491e39d992a11b4b92104516e4e1bcb9adfb419aaa8d3b3e6492be04c11f0c",
      "peak_cuda_allocated_bytes": 91707392,
      "official_molecule_constructed": true,
      "native_valid": true,
      "raw_sanitized": true,
      "raw_smiles": "[H]c1c(OC([H])([H])[H])c([H])c2c(c1[H])c(=O)n(C([H])([H])C(=O)OC([H])([H])C([H])([H])[H])c(=O)n2C([H])([H])C([H])([H])[H]",
      "checkpoint_sha256": "0e949b56b54c1d2fcbded4f0c9857bfd33dbde86bcc9db2f82572628f7f9f5b5",
      "upstream_commit": "77cae22174b7792b0e25e9e0414038420736d841",
      "supported_bond_classes": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "index": 18,
      "seed": 2026114818,
      "requested_all_atom_slots": 48,
      "requested_atoms": 48,
      "original_all_slots": 48,
      "physical_slots": 41,
      "fake_slots": 7,
      "mask_slots": 0,
      "hydrogen_slots": 22,
      "heavy_slots": 19,
      "effective_heavy_atoms": 19,
      "sampling_seconds": 7.785345908254385,
      "network_calls": 249,
      "rng_digest_after": "21f826e383e9f0296047675077bfad3af277616cecb805e4adaecbc311de3552",
      "status": "recorded",
      "cyclic4_size_eligible": true,
      "parity_passed": true,
      "endpoint_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_018.npz",
      "raw_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_018_raw.npz",
      "endpoint_sha256": "9f75aa0e00e30775f3536f566094a417beb1b4fc5a30914c4f359eb480d69b26",
      "raw_sha256": "19fec783792fafba24090666798bf8cba9821c6c3f534746e567ae08f2ba13a5",
      "peak_cuda_allocated_bytes": 91707392,
      "official_molecule_constructed": true,
      "native_valid": true,
      "raw_sanitized": true,
      "raw_smiles": "[H]c1c(C([H])([H])[H])nc(OC([H])([H])C([H])([H])C([H])([H])C([H])([H])C([H])([H])[H])c(N([H])[H])c1C(=O)OC([H])([H])C([H])([H])[H]",
      "checkpoint_sha256": "0e949b56b54c1d2fcbded4f0c9857bfd33dbde86bcc9db2f82572628f7f9f5b5",
      "upstream_commit": "77cae22174b7792b0e25e9e0414038420736d841",
      "supported_bond_classes": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "index": 19,
      "seed": 2026114819,
      "requested_all_atom_slots": 56,
      "requested_atoms": 56,
      "original_all_slots": 56,
      "physical_slots": 45,
      "fake_slots": 11,
      "mask_slots": 0,
      "hydrogen_slots": 24,
      "heavy_slots": 21,
      "effective_heavy_atoms": 21,
      "sampling_seconds": 7.37315371632576,
      "network_calls": 249,
      "rng_digest_after": "917198bb941e48d19d11a0106a55e3be847866784c79cdc59e868314ddea5f11",
      "status": "recorded",
      "cyclic4_size_eligible": true,
      "parity_passed": true,
      "endpoint_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_019.npz",
      "raw_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_019_raw.npz",
      "endpoint_sha256": "e56e0d6b5a7b6a9928576d648aa232e95470e50a3f2162c5a33fe3bf8973f6fa",
      "raw_sha256": "d985173cb3c942915fdf30bf55f556880d5161b6d6a66d9352f799f7c881d1dd",
      "peak_cuda_allocated_bytes": 91707392,
      "official_molecule_constructed": true,
      "native_valid": true,
      "raw_sanitized": true,
      "raw_smiles": "[H]C1([H])OC([H])([H])C([H])([H])c2c(OC([H])([H])C([H])([H])C([H])([H])[H])nc(N3C([H])([H])C([H])([H])N(C([H])([H])[H])C([H])([H])C3([H])[H])nc21",
      "checkpoint_sha256": "0e949b56b54c1d2fcbded4f0c9857bfd33dbde86bcc9db2f82572628f7f9f5b5",
      "upstream_commit": "77cae22174b7792b0e25e9e0414038420736d841",
      "supported_bond_classes": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "index": 20,
      "seed": 2026114820,
      "requested_all_atom_slots": 32,
      "requested_atoms": 32,
      "original_all_slots": 32,
      "physical_slots": 30,
      "fake_slots": 2,
      "mask_slots": 0,
      "hydrogen_slots": 13,
      "heavy_slots": 17,
      "effective_heavy_atoms": 17,
      "sampling_seconds": 9.124843187630177,
      "network_calls": 249,
      "rng_digest_after": "7afa529765f3dbff8a136dd1dd425883b2f1bab02f28a89ec487350c4d24fddb",
      "status": "recorded",
      "cyclic4_size_eligible": true,
      "parity_passed": true,
      "endpoint_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_020.npz",
      "raw_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_020_raw.npz",
      "endpoint_sha256": "81c6107a0ef28df5978c1af2846dd5cf07b9f8d93abbf1c56a42b211b53a1a0d",
      "raw_sha256": "878651faa586c230d62d310b6c0200035dbae1cab562388607a39f7839b125e3",
      "peak_cuda_allocated_bytes": 91707392,
      "official_molecule_constructed": true,
      "native_valid": true,
      "raw_sanitized": true,
      "raw_smiles": "[H]c1c([H])c([H])c(-c2nnc([H])n2C([H])([H])C(=O)OC([H])([H])C([H])([H])[H])c([H])c1[H]",
      "checkpoint_sha256": "0e949b56b54c1d2fcbded4f0c9857bfd33dbde86bcc9db2f82572628f7f9f5b5",
      "upstream_commit": "77cae22174b7792b0e25e9e0414038420736d841",
      "supported_bond_classes": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "index": 21,
      "seed": 2026114821,
      "requested_all_atom_slots": 40,
      "requested_atoms": 40,
      "original_all_slots": 40,
      "physical_slots": 38,
      "fake_slots": 2,
      "mask_slots": 0,
      "hydrogen_slots": 18,
      "heavy_slots": 20,
      "effective_heavy_atoms": 20,
      "sampling_seconds": 8.608102325350046,
      "network_calls": 249,
      "rng_digest_after": "1d4cef6f77996b818e2756ad0424a6c51af1cf7f7b5a32616490c99fc24ab89f",
      "status": "recorded",
      "cyclic4_size_eligible": true,
      "parity_passed": true,
      "endpoint_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_021.npz",
      "raw_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_021_raw.npz",
      "endpoint_sha256": "db3a27593c929dadeb1446fa4c332621cdb6787134619dfc3307713687395d26",
      "raw_sha256": "bb6b309b1caf2670a4a0c9d41ede314c9359cd380b723b57921fe173a5eafc3b",
      "peak_cuda_allocated_bytes": 91707392,
      "official_molecule_constructed": true,
      "native_valid": true,
      "raw_sanitized": true,
      "raw_smiles": "[H]c1nc([H])c(S(=O)(=O)N2C([H])([H])C([H])([H])C([H])([H])C([H])(C(=O)OC([H])([H])C([H])([H])[H])C2([H])[H])c([H])c1[H]",
      "checkpoint_sha256": "0e949b56b54c1d2fcbded4f0c9857bfd33dbde86bcc9db2f82572628f7f9f5b5",
      "upstream_commit": "77cae22174b7792b0e25e9e0414038420736d841",
      "supported_bond_classes": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "index": 22,
      "seed": 2026114822,
      "requested_all_atom_slots": 48,
      "requested_atoms": 48,
      "original_all_slots": 48,
      "physical_slots": 40,
      "fake_slots": 8,
      "mask_slots": 0,
      "hydrogen_slots": 17,
      "heavy_slots": 23,
      "effective_heavy_atoms": 23,
      "sampling_seconds": 7.849554654210806,
      "network_calls": 249,
      "rng_digest_after": "47ba381bbeb84fe350b3de766f978d5e0a7a45b02373f2d6965fc2824e5f3cdd",
      "status": "recorded",
      "cyclic4_size_eligible": true,
      "parity_passed": true,
      "endpoint_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_022.npz",
      "raw_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_022_raw.npz",
      "endpoint_sha256": "33040081507f06ccead5abd28ceee9c251c1507301715c2fe9cc2100d2530a1d",
      "raw_sha256": "57eaeb7538f842f26649897b9a486bd05997c09e8bd6b8a8165aadb912451a73",
      "peak_cuda_allocated_bytes": 91707392,
      "official_molecule_constructed": true,
      "native_valid": true,
      "raw_sanitized": true,
      "raw_smiles": "[H]c1c([H])c(S(=O)(=O)N2C([H])([H])C([H])([H])N(C(=O)C([H])([H])OC(=O)C([H])([H])[H])C([H])([H])C2([H])[H])c([H])c([H])c1Br",
      "checkpoint_sha256": "0e949b56b54c1d2fcbded4f0c9857bfd33dbde86bcc9db2f82572628f7f9f5b5",
      "upstream_commit": "77cae22174b7792b0e25e9e0414038420736d841",
      "supported_bond_classes": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "index": 23,
      "seed": 2026114823,
      "requested_all_atom_slots": 56,
      "requested_atoms": 56,
      "original_all_slots": 56,
      "physical_slots": 45,
      "fake_slots": 11,
      "mask_slots": 0,
      "hydrogen_slots": 19,
      "heavy_slots": 26,
      "effective_heavy_atoms": 26,
      "sampling_seconds": 7.937832769006491,
      "network_calls": 249,
      "rng_digest_after": "2875f4d44f55b7b862c4c579bbe76d29a493bfee8d7b7c49a7951e3aa466de88",
      "status": "recorded",
      "cyclic4_size_eligible": true,
      "parity_passed": true,
      "endpoint_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_023.npz",
      "raw_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_023_raw.npz",
      "endpoint_sha256": "d54fb0a2ecc6736691f2dfd30f69ad2a6a32f5273a48418cfa8821f10ee8afb3",
      "raw_sha256": "8349c55b8b9120ff502497811d621fba800c7cc96663c5d4c001cfdb5bb3819b",
      "peak_cuda_allocated_bytes": 91707392,
      "official_molecule_constructed": true,
      "native_valid": true,
      "raw_sanitized": true,
      "raw_smiles": "[H]c1c([H])c([H])c(C([H])([H])N([H])C(=O)C([H])([H])OC(=O)c2oc3c([H])c([H])c(OC([H])([H])[H])c([H])c3c2C([H])([H])[H])c([H])c1[H]",
      "checkpoint_sha256": "0e949b56b54c1d2fcbded4f0c9857bfd33dbde86bcc9db2f82572628f7f9f5b5",
      "upstream_commit": "77cae22174b7792b0e25e9e0414038420736d841",
      "supported_bond_classes": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "index": 24,
      "seed": 2026114824,
      "requested_all_atom_slots": 32,
      "requested_atoms": 32,
      "original_all_slots": 32,
      "physical_slots": 30,
      "fake_slots": 2,
      "mask_slots": 0,
      "hydrogen_slots": 13,
      "heavy_slots": 17,
      "effective_heavy_atoms": 17,
      "sampling_seconds": 7.975266270339489,
      "network_calls": 249,
      "rng_digest_after": "16478b1f429c9ec75ef26993a7fc09cf674e3e8bba201c131c38ff51924e3de7",
      "status": "recorded",
      "cyclic4_size_eligible": true,
      "parity_passed": true,
      "endpoint_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_024.npz",
      "raw_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_024_raw.npz",
      "endpoint_sha256": "aed0fab3ee546aa7ecd7595be382e9256c740eb59998a8e9c6688d6ef7caef8d",
      "raw_sha256": "d7de780ee08a40e09e70b8245e3a5ad5de3ce9eee827c0b0152872746c19aeb9",
      "peak_cuda_allocated_bytes": 91707392,
      "official_molecule_constructed": true,
      "native_valid": true,
      "raw_sanitized": true,
      "raw_smiles": "[H]OC([H])([H])C([H])(N1C(=O)c2c([H])c([H])c(OC([H])([H])[H])c([H])c2C1=O)C([H])([H])[H]",
      "checkpoint_sha256": "0e949b56b54c1d2fcbded4f0c9857bfd33dbde86bcc9db2f82572628f7f9f5b5",
      "upstream_commit": "77cae22174b7792b0e25e9e0414038420736d841",
      "supported_bond_classes": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "index": 25,
      "seed": 2026114825,
      "requested_all_atom_slots": 40,
      "requested_atoms": 40,
      "original_all_slots": 40,
      "physical_slots": 39,
      "fake_slots": 1,
      "mask_slots": 0,
      "hydrogen_slots": 21,
      "heavy_slots": 18,
      "effective_heavy_atoms": 18,
      "sampling_seconds": 8.90792103484273,
      "network_calls": 249,
      "rng_digest_after": "260a19efb78269225a68f94c33c5e2758c8c641d2b46bafc660b9654b977ae83",
      "status": "recorded",
      "cyclic4_size_eligible": true,
      "parity_passed": true,
      "endpoint_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_025.npz",
      "raw_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_025_raw.npz",
      "endpoint_sha256": "e1d0b64d992ff816aaad8ab3df661015c839657e42ae02ce3b57393698723903",
      "raw_sha256": "ecfd5eb67ca79bf4442df4507e1462474aa13b1311253b8ae53ac200a42ad8ac",
      "peak_cuda_allocated_bytes": 91707392,
      "official_molecule_constructed": true,
      "native_valid": true,
      "raw_sanitized": true,
      "raw_smiles": "[H]OC([H])(c1c([H])c([H])c([H])c([H])c1OC([H])([H])C([H])([H])[H])C([H])([H])N1C([H])([H])C([H])([H])OC([H])([H])C1([H])[H]",
      "checkpoint_sha256": "0e949b56b54c1d2fcbded4f0c9857bfd33dbde86bcc9db2f82572628f7f9f5b5",
      "upstream_commit": "77cae22174b7792b0e25e9e0414038420736d841",
      "supported_bond_classes": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "index": 26,
      "seed": 2026114826,
      "requested_all_atom_slots": 48,
      "requested_atoms": 48,
      "original_all_slots": 48,
      "physical_slots": 48,
      "fake_slots": 0,
      "mask_slots": 0,
      "hydrogen_slots": 23,
      "heavy_slots": 25,
      "effective_heavy_atoms": 25,
      "sampling_seconds": 8.794081974774599,
      "network_calls": 249,
      "rng_digest_after": "407b2cef5c3605518a67535143aabf5b95cba8a0d2ad32cc5ea7b441b07cdcfd",
      "status": "recorded",
      "cyclic4_size_eligible": true,
      "parity_passed": true,
      "endpoint_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_026.npz",
      "raw_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_026_raw.npz",
      "endpoint_sha256": "25920e0c4f2fca8513793da031f3d8d4d86e65f3b062f865f4797c7f62e2066c",
      "raw_sha256": "5345a729a16a01fa7f4663440c81a829af7ae8b8c6c114117150e32d9800e8e2",
      "peak_cuda_allocated_bytes": 91707392,
      "official_molecule_constructed": true,
      "native_valid": true,
      "raw_sanitized": true,
      "raw_smiles": "[H]c1c([H])c([H])c(C(=O)N([H])c2nc(C([H])([H])C([H])([H])C([H])([H])[H])nc(N(C([H])([H])C([H])([H])[H])C([H])([H])C([H])([H])[H])c2C#N)c([H])c1[H]",
      "checkpoint_sha256": "0e949b56b54c1d2fcbded4f0c9857bfd33dbde86bcc9db2f82572628f7f9f5b5",
      "upstream_commit": "77cae22174b7792b0e25e9e0414038420736d841",
      "supported_bond_classes": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "index": 27,
      "seed": 2026114827,
      "requested_all_atom_slots": 56,
      "requested_atoms": 56,
      "original_all_slots": 56,
      "physical_slots": 46,
      "fake_slots": 10,
      "mask_slots": 0,
      "hydrogen_slots": 20,
      "heavy_slots": 26,
      "effective_heavy_atoms": 26,
      "sampling_seconds": 9.222786143422127,
      "network_calls": 249,
      "rng_digest_after": "d2f409719de94ce0c21c24acdff22666daa13726a028c3cbe361ca0c9504169c",
      "status": "recorded",
      "cyclic4_size_eligible": true,
      "parity_passed": true,
      "endpoint_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_027.npz",
      "raw_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_027_raw.npz",
      "endpoint_sha256": "36d56358f47a914bb4ace31b9ff44d8ce3efc02d2735b1152c38f45c718902e0",
      "raw_sha256": "0a1a442318202784663bb12fc9d957743e6f0cdeb722b0bbaee1ef833938ccec",
      "peak_cuda_allocated_bytes": 91707392,
      "official_molecule_constructed": true,
      "native_valid": true,
      "raw_sanitized": true,
      "raw_smiles": "[H]c1c([H])c([H])c(C2=NN(C([H])([H])[H])C(=O)C([H])(C(=O)N([H])C([H])([H])C([H])([H])c3c([H])c([H])c(Cl)c([H])c3[H])C2([H])[H])c([H])c1[H]",
      "checkpoint_sha256": "0e949b56b54c1d2fcbded4f0c9857bfd33dbde86bcc9db2f82572628f7f9f5b5",
      "upstream_commit": "77cae22174b7792b0e25e9e0414038420736d841",
      "supported_bond_classes": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "index": 28,
      "seed": 2026114828,
      "requested_all_atom_slots": 32,
      "requested_atoms": 32,
      "original_all_slots": 32,
      "physical_slots": 30,
      "fake_slots": 2,
      "mask_slots": 0,
      "hydrogen_slots": 16,
      "heavy_slots": 14,
      "effective_heavy_atoms": 14,
      "sampling_seconds": 8.388825420290232,
      "network_calls": 249,
      "rng_digest_after": "d64b0d5aa4f02d625729a682a758a242c77b04f12d5bea86b61b7749d70c34aa",
      "status": "recorded",
      "cyclic4_size_eligible": false,
      "parity_passed": true,
      "endpoint_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_028.npz",
      "raw_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_028_raw.npz",
      "endpoint_sha256": "68e22c40f989b7c354399950e8a9f69706051237e4c28fd58b1bbf630280b122",
      "raw_sha256": "8f6ee01fef5eebd22d073371aeb39548694e067e9a64b92507d53322eaf2b440",
      "peak_cuda_allocated_bytes": 91707392,
      "official_molecule_constructed": true,
      "native_valid": true,
      "raw_sanitized": true,
      "raw_smiles": "[H]c1c([H])c([H])c2c(nc(C([H])([H])C([H])([H])[H])n2C([H])([H])C([H])([H])C([H])([H])[H])c1[H]",
      "checkpoint_sha256": "0e949b56b54c1d2fcbded4f0c9857bfd33dbde86bcc9db2f82572628f7f9f5b5",
      "upstream_commit": "77cae22174b7792b0e25e9e0414038420736d841",
      "supported_bond_classes": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "index": 29,
      "seed": 2026114829,
      "requested_all_atom_slots": 40,
      "requested_atoms": 40,
      "original_all_slots": 40,
      "physical_slots": 37,
      "fake_slots": 3,
      "mask_slots": 0,
      "hydrogen_slots": 18,
      "heavy_slots": 19,
      "effective_heavy_atoms": 19,
      "sampling_seconds": 8.090153057128191,
      "network_calls": 249,
      "rng_digest_after": "b4e114f6f2d5ce4733050b0329842f4b0614be1f01c0e70f19a09ca6f4209ace",
      "status": "recorded",
      "cyclic4_size_eligible": true,
      "parity_passed": true,
      "endpoint_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_029.npz",
      "raw_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_029_raw.npz",
      "endpoint_sha256": "4651aecf06cdc15f534d1a95460206ab239edeac58bc7350273e32fc064a4ace",
      "raw_sha256": "ac7bd437813dad1a70bbdeda0202310ef4356aa1e4c9e7c072275d066683c3aa",
      "peak_cuda_allocated_bytes": 91707392,
      "official_molecule_constructed": true,
      "native_valid": true,
      "raw_sanitized": true,
      "raw_smiles": "[H]n1c(=O)n(C([H])([H])C([H])([H])[H])c2nc(C([H])([H])[H])n(C([H])([H])C([H])(OC([H])([H])[H])C([H])([H])[H])c(=O)c21",
      "checkpoint_sha256": "0e949b56b54c1d2fcbded4f0c9857bfd33dbde86bcc9db2f82572628f7f9f5b5",
      "upstream_commit": "77cae22174b7792b0e25e9e0414038420736d841",
      "supported_bond_classes": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "index": 30,
      "seed": 2026114830,
      "requested_all_atom_slots": 48,
      "requested_atoms": 48,
      "original_all_slots": 48,
      "physical_slots": 41,
      "fake_slots": 7,
      "mask_slots": 0,
      "hydrogen_slots": 17,
      "heavy_slots": 24,
      "effective_heavy_atoms": 24,
      "sampling_seconds": 7.718723155558109,
      "network_calls": 249,
      "rng_digest_after": "a99e5a7126e0c9e1f11bad653a757f2773a436a31c09719d8bcb425ac6a7a5f4",
      "status": "recorded",
      "cyclic4_size_eligible": true,
      "parity_passed": true,
      "endpoint_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_030.npz",
      "raw_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_030_raw.npz",
      "endpoint_sha256": "e02edb0a8bf89dc48fe88c7e781c5ade566de50c93c5af1eaf99fdb07af53564",
      "raw_sha256": "199535ba740f04b229c4867a72c4871d5c623edb035bf79e6c5ac7ffd1c4e87a",
      "peak_cuda_allocated_bytes": 91707392,
      "official_molecule_constructed": true,
      "native_valid": true,
      "raw_sanitized": true,
      "raw_smiles": "[H]c1c([H])c([H])c(N([H])S(=O)(=O)c2c([H])c([H])c(Cl)c(S(=O)(=O)N([H])C([H])(C([H])([H])[H])C([H])([H])[H])c2[H])c([H])c1[H]",
      "checkpoint_sha256": "0e949b56b54c1d2fcbded4f0c9857bfd33dbde86bcc9db2f82572628f7f9f5b5",
      "upstream_commit": "77cae22174b7792b0e25e9e0414038420736d841",
      "supported_bond_classes": [
        0,
        1,
        2,
        3
      ]
    },
    {
      "index": 31,
      "seed": 2026114831,
      "requested_all_atom_slots": 56,
      "requested_atoms": 56,
      "original_all_slots": 56,
      "physical_slots": 56,
      "fake_slots": 0,
      "mask_slots": 0,
      "hydrogen_slots": 25,
      "heavy_slots": 31,
      "effective_heavy_atoms": 31,
      "sampling_seconds": 7.540936723351479,
      "network_calls": 249,
      "rng_digest_after": "24199aec1f468de207bc1dcb494d35b19b56b85ba1e26a90ff84d5852e7e981f",
      "status": "recorded",
      "cyclic4_size_eligible": false,
      "parity_passed": true,
      "endpoint_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_031.npz",
      "raw_file": ".runtime/peptide_v47/endpoints/flowmol/endpoint_031_raw.npz",
      "endpoint_sha256": "a671d79ee3263c883dfdc6c6fadf7958bcdb6a5ef29d5b04168a02ba766fffd2",
      "raw_sha256": "a6f93e704ac1a0dd50b911b8ddfbde9f161ed3b8c1c28bf33a1f62d7c64dbfda",
      "peak_cuda_allocated_bytes": 91707392,
      "official_molecule_constructed": true,
      "native_valid": true,
      "raw_sanitized": true,
      "raw_smiles": "[H]c1c([H])c([H])c(N([H])S(=O)(=O)c2c([H])c([H])c([H])c(OC([H])([H])C([H])([H])c3c([H])c([H])c(OC([H])([H])[H])c([H])c3OC([H])([H])[H])c2[H])c(OC([H])([H])[H])c1[H]",
      "checkpoint_sha256": "0e949b56b54c1d2fcbded4f0c9857bfd33dbde86bcc9db2f82572628f7f9f5b5",
      "upstream_commit": "77cae22174b7792b0e25e9e0414038420736d841",
      "supported_bond_classes": [
        0,
        1,
        2,
        3
      ]
    }
  ],
  "complete": true,
  "recorded": 32,
  "size_eligible": 28
}

==> anc/peptide_extensions/grammar_linear_example.sdf <==

     RDKit          3D

 42 41  0  0  0  0  0  0  0  0999 V2000
   -0.1499   -1.1273    0.1320 C   0  0  0  0  0  0  0  0  0  0  0  0
    1.4101   -3.5356    1.2844 C   0  0  0  0  0  0  0  0  0  0  0  0
   -3.5858    0.5479   -2.2656 C   0  0  0  0  0  0  0  0  0  0  0  0
   -2.2619    0.6769   -1.5080 C   0  0  0  0  0  0  0  0  0  0  0  0
    1.2786   -2.1810    1.9914 C   0  0  0  0  0  0  0  0  0  0  0  0
   -0.0929   -0.4295   -1.0530 N   0  0  0  0  0  0  0  0  0  0  0  0
    2.4934   -1.9811    2.9065 C   0  0  0  0  0  0  0  0  0  0  0  0
   -1.1671   -1.6995    0.5153 O   0  0  0  0  0  0  0  0  0  0  0  0
   -0.6843   -0.0345   -3.4044 C   0  0  0  0  0  0  0  0  0  0  0  0
   -1.7587    2.1230   -1.5626 C   0  0  0  0  0  0  0  0  0  0  0  0
    1.1464   -1.0321    0.9692 C   0  0  2  0  0  0  0  0  0  0  0  0
    2.0125    1.4672   -0.0937 O   0  0  0  0  0  0  0  0  0  0  0  0
    0.6472    0.2027   -3.4485 O   0  0  0  0  0  0  0  0  0  0  0  0
    1.3039    2.6781    1.8909 C   0  0  0  0  0  0  0  0  0  0  0  0
    1.5073    1.4311    1.0248 C   0  0  0  0  0  0  0  0  0  0  0  0
   -1.2104   -0.3489   -1.9946 C   0  0  2  0  0  0  0  0  0  0  0  0
    1.0899    0.2683    1.6272 N   0  0  0  0  0  0  0  0  0  0  0  0
    0.1853    2.4831    2.8370 N   0  0  0  0  0  0  0  0  0  0  0  0
   -1.3427    0.0355   -4.4303 O   0  0  0  0  0  0  0  0  0  0  0  0
    2.2893   -3.5573    0.6314 H   0  0  0  0  0  0  0  0  0  0  0  0
    1.5132   -4.3452    2.0150 H   0  0  0  0  0  0  0  0  0  0  0  0
    0.5304   -3.7592    0.6736 H   0  0  0  0  0  0  0  0  0  0  0  0
   -4.3533    1.1782   -1.8028 H   0  0  0  0  0  0  0  0  0  0  0  0
   -3.9488   -0.4849   -2.2445 H   0  0  0  0  0  0  0  0  0  0  0  0
   -3.4939    0.8589   -3.3103 H   0  0  0  0  0  0  0  0  0  0  0  0
   -2.4859    0.4589   -0.4551 H   0  0  0  0  0  0  0  0  0  0  0  0
    0.3834   -2.2125    2.6262 H   0  0  0  0  0  0  0  0  0  0  0  0
    0.7567    0.0892   -1.2837 H   0  0  0  0  0  0  0  0  0  0  0  0
    3.4186   -1.9034    2.3253 H   0  0  0  0  0  0  0  0  0  0  0  0
    2.3936   -1.0737    3.5106 H   0  0  0  0  0  0  0  0  0  0  0  0
    2.5996   -2.8222    3.6001 H   0  0  0  0  0  0  0  0  0  0  0  0
   -2.5021    2.8031   -1.1324 H   0  0  0  0  0  0  0  0  0  0  0  0
   -1.5689    2.4484   -2.5904 H   0  0  0  0  0  0  0  0  0  0  0  0
   -0.8340    2.2431   -0.9898 H   0  0  0  0  0  0  0  0  0  0  0  0
    2.0043   -1.0431    0.2848 H   0  0  0  0  0  0  0  0  0  0  0  0
    0.8240    0.3961   -4.3931 H   0  0  0  0  0  0  0  0  0  0  0  0
    1.0922    3.5319    1.2403 H   0  0  0  0  0  0  0  0  0  0  0  0
    2.2282    2.8633    2.4459 H   0  0  0  0  0  0  0  0  0  0  0  0
   -1.6539   -1.3514   -2.0377 H   0  0  0  0  0  0  0  0  0  0  0  0
    0.5724    0.3843    2.4969 H   0  0  0  0  0  0  0  0  0  0  0  0
   -0.6821    2.4260    2.2987 H   0  0  0  0  0  0  0  0  0  0  0  0
    0.0960    3.3271    3.4040 H   0  0  0  0  0  0  0  0  0  0  0  0
 18 14  1  0
 14 15  1  0
 15 12  2  0
 17 11  1  0
 11  1  1  0
  1  8  2  0
 11  5  1  0
  5  2  1  0
  5  7  1  0
 15 17  1  0
  6 16  1  0
 16  9  1  0
  9 19  2  0
 16  4  1  0
  4  3  1  0
  4 10  1  0
  1  6  1  0
  9 13  1  0
  2 20  1  0
  2 21  1  0
  2 22  1  0
  3 23  1  0
  3 24  1  0
  3 25  1  0
  4 26  1  0
  5 27  1  0
  6 28  1  0
  7 29  1  0
  7 30  1  0
  7 31  1  0
 10 32  1  0
 10 33  1  0
 10 34  1  0
 11 35  1  6
 13 36  1  0
 14 37  1  0
 14 38  1  0
 16 39  1  6
 17 40  1  0
 18 41  1  0
 18 42  1  0
M  END
$$$$


==> anc/peptide_extensions/grammar_linear_source_example.sdf <==

     RDKit          3D

 39 38  0  0  0  0  0  0  0  0999 V2000
   -0.1857    0.5982    2.0856 N   0  0  0  0  0  0  0  0  0  0  0  0
    0.9665   -1.5448    1.8977 O   0  0  0  0  0  0  0  0  0  0  0  0
   -2.4104   -0.3606    0.8549 C   0  0  0  0  0  0  0  0  0  0  0  0
   -2.2336   -1.5506    1.4248 O   0  0  0  0  0  0  0  0  0  0  0  0
    2.4803   -0.4836    0.2149 N   0  0  0  0  0  0  0  0  0  0  0  0
    1.6905    0.7956   -1.4658 O   0  0  0  0  0  0  0  0  0  0  0  0
    0.4392   -1.1015   -1.0818 C   0  0  2  0  0  0  0  0  0  0  0  0
   -2.1749    2.0185    0.2102 C   0  0  0  0  0  0  0  0  0  0  0  0
   -1.0984   -1.8160   -2.9565 C   0  0  0  0  0  0  0  0  0  0  0  0
   -0.5538    0.0947   -0.5917 N   0  0  0  0  0  0  0  0  0  0  0  0
   -1.5772    0.7586    1.4068 C   0  0  2  0  0  0  0  0  0  0  0  0
    2.1889    0.3668    1.3813 C   0  0  1  0  0  0  0  0  0  0  0  0
    0.3202   -0.0315   -3.4031 C   0  0  0  0  0  0  0  0  0  0  0  0
    1.9899    1.8441    1.2057 C   0  0  0  0  0  0  0  0  0  0  0  0
   -3.1292   -0.1163   -0.1052 O   0  0  0  0  0  0  0  0  0  0  0  0
    0.8980   -0.3114    1.9152 C   0  0  0  0  0  0  0  0  0  0  0  0
    1.6992   -0.2928   -0.8811 C   0  0  0  0  0  0  0  0  0  0  0  0
    0.2469   -1.3498   -2.5815 C   0  0  0  0  0  0  0  0  0  0  0  0
    0.0644    1.4604    2.5425 H   0  0  0  0  0  0  0  0  0  0  0  0
   -2.7449   -2.1826    0.8842 H   0  0  0  0  0  0  0  0  0  0  0  0
    2.5777   -1.4550    0.4946 H   0  0  0  0  0  0  0  0  0  0  0  0
    0.3111   -1.9714   -0.4400 H   0  0  0  0  0  0  0  0  0  0  0  0
   -1.6035    2.9192    0.4599 H   0  0  0  0  0  0  0  0  0  0  0  0
   -2.0525    1.8118   -0.8521 H   0  0  0  0  0  0  0  0  0  0  0  0
   -3.2307    2.2080    0.4385 H   0  0  0  0  0  0  0  0  0  0  0  0
   -1.3822   -2.6879   -2.3550 H   0  0  0  0  0  0  0  0  0  0  0  0
   -1.8968   -1.0756   -2.8352 H   0  0  0  0  0  0  0  0  0  0  0  0
   -1.1328   -2.1484   -4.0018 H   0  0  0  0  0  0  0  0  0  0  0  0
   -1.3782   -0.0176   -1.1921 H   0  0  0  0  0  0  0  0  0  0  0  0
   -0.0984    0.9425   -0.9697 H   0  0  0  0  0  0  0  0  0  0  0  0
   -2.1504    1.0906    2.2871 H   0  0  0  0  0  0  0  0  0  0  0  0
    2.9872    0.1787    2.1082 H   0  0  0  0  0  0  0  0  0  0  0  0
   -0.2906    0.7946   -3.0294 H   0  0  0  0  0  0  0  0  0  0  0  0
    1.3536    0.2945   -3.5593 H   0  0  0  0  0  0  0  0  0  0  0  0
   -0.0298   -0.2097   -4.4308 H   0  0  0  0  0  0  0  0  0  0  0  0
    1.9042    2.3531    2.1726 H   0  0  0  0  0  0  0  0  0  0  0  0
    2.8674    2.2742    0.7081 H   0  0  0  0  0  0  0  0  0  0  0  0
    1.1259    2.1270    0.5984 H   0  0  0  0  0  0  0  0  0  0  0  0
    1.0136   -2.0445   -2.9435 H   0  0  0  0  0  0  0  0  0  0  0  0
 10  7  1  0
  7 17  1  0
 17  6  2  0
  7 18  1  0
 18  9  1  0
 18 13  1  0
  5 12  1  0
 12 16  1  0
 16  2  2  0
 12 14  1  0
 17  5  1  0
  1 11  1  0
 11  3  1  0
  3 15  2  0
 11  8  1  0
 16  1  1  0
  3  4  1  0
  1 19  1  0
  4 20  1  0
  5 21  1  0
  7 22  1  1
  8 23  1  0
  8 24  1  0
  8 25  1  0
  9 26  1  0
  9 27  1  0
  9 28  1  0
 10 29  1  0
 10 30  1  0
 11 31  1  1
 12 32  1  1
 13 33  1  0
 13 34  1  0
 13 35  1  0
 14 36  1  0
 14 37  1  0
 14 38  1  0
 18 39  1  0
M  END
$$$$


==> anc/peptide_extensions/grammar_peptide_verify.py <==
"""Independent G/A/S/V peptide topology and computational geometry checks.

No compiler candidate flags are trusted. Graph identity is checked against RDKit's
independent sequence builder. Target L stereo and coordinate-derived stereo are
reported separately. The checks certify this declared computational contract only.
"""
from __future__ import annotations

import itertools
import math
import time
from functools import lru_cache
from pathlib import Path

import numpy as np
from rdkit import Chem
from rdkit.Chem import AllChem, rdMolTransforms

RESIDUES = "GASV"
BOND_TYPES = {1: Chem.BondType.SINGLE, 2: Chem.BondType.DOUBLE,
              3: Chem.BondType.TRIPLE, 4: Chem.BondType.AROMATIC}
POLICY = {
    "name": "peptide_development_geometry_v1",
    "bond_radius_lower": 0.75, "bond_radius_upper": 1.25,
    "nonbond_vdw_fraction": 0.65, "exclude_graph_distance_le": 2,
    "mmff_variant": "MMFF94s", "mmff_max_iterations": 500,
    "restraint_max_displacement_angstrom": 0.5,
    "restraint_force_constant": 100.0,
    "require_mmff_convergence": True,
    "amide_cis_trans": "report_only",
}


def _topology(topology):
    aliases = {"cycle4": "cycle4", "cyclic4": "cycle4", "linear3": "linear3"}
    if topology not in aliases:
        raise ValueError("topology must be cycle4 or linear3")
    return aliases[topology]


def sequence_mol(sequence, topology):
    """Independent RDKit peptide creation, head-to-tail closure when requested."""
    topology = _topology(topology)
    sequence = str(sequence)
    if len(sequence) != (4 if topology == "cycle4" else 3) or set(sequence) - set(RESIDUES):
        raise ValueError("sequence outside declared length / residue whitelist")
    mol = Chem.MolFromSequence(sequence, sanitize=True, flavor=0)
    if mol is None:
        raise ValueError("RDKit sequence construction failed")
    if topology == "cycle4":
        nterm = next(a.GetIdx() for a in mol.GetAtoms()
                     if a.GetPDBResidueInfo().GetResidueNumber() == 1
                     and a.GetPDBResidueInfo().GetName().strip() == "N")
        cterm = next(a.GetIdx() for a in mol.GetAtoms()
                     if a.GetPDBResidueInfo().GetResidueNumber() == len(sequence)
                     and a.GetPDBResidueInfo().GetName().strip() == "C")
        oxt = next(a.GetIdx() for a in mol.GetAtoms()
                   if a.GetPDBResidueInfo().GetName().strip() == "OXT")
        rw = Chem.RWMol(mol)
        rw.AddBond(cterm, nterm, Chem.BondType.SINGLE)
        rw.RemoveAtom(oxt)
        mol = rw.GetMol()
        Chem.SanitizeMol(mol)
    Chem.AssignStereochemistry(mol, cleanIt=True, force=True)
    return mol


def graph_arrays(mol):
    """Return heavy atom graph in the supplied molecule's ordering."""
    mol = Chem.RemoveHs(mol)
    n = mol.GetNumAtoms()
    bonds = np.zeros((n, n), dtype=int)
    reverse = {v: k for k, v in BOND_TYPES.items()}
    for b in mol.GetBonds():
        i, j = b.GetBeginAtomIdx(), b.GetEndAtomIdx()
        bonds[i, j] = bonds[j, i] = reverse[b.GetBondType()]
    result = {"elements": [a.GetSymbol() for a in mol.GetAtoms()],
              "charges": [a.GetFormalCharge() for a in mol.GetAtoms()],
              "bonds": bonds.tolist()}
    if mol.GetNumConformers():
        result["coords"] = mol.GetConformer().GetPositions().tolist()
    return result


def _graph_key(mol):
    copy = Chem.Mol(mol)
    Chem.RemoveStereochemistry(copy)
    return Chem.MolToSmiles(copy, canonical=True, isomericSmiles=False)


@lru_cache(maxsize=2)
def _library(topology):
    topology = _topology(topology)
    result = {}
    for letters in itertools.product(RESIDUES, repeat=4 if topology == "cycle4" else 3):
        seq = "".join(letters)
        mol = sequence_mol(seq, topology)
        key = _graph_key(mol)
        if key not in result:
            result[key] = {"sequence": seq, "sequences": [], "mol": mol,
                           "isomeric_smiles": Chem.MolToSmiles(mol, isomericSmiles=True)}
        result[key]["sequences"].append(seq)
    return result


def grammar_candidates(topology, n_heavy=None):
    """Unique L graphs; rotations collapse, reversal only if graph-identical."""
    entries = []
    for record in _library(_topology(topology)).values():
        if n_heavy is not None and record["mol"].GetNumAtoms() != int(n_heavy):
            continue
        entries.append({"sequence": record["sequence"],
                        "equivalent_sequences": list(record["sequences"]),
                        "n_heavy": record["mol"].GetNumAtoms(),
                        "smiles": record["isomeric_smiles"]})
    return sorted(entries, key=lambda r: r["smiles"])


def sample_grammar(topology, n_heavy, seed, count=4):
    """Uniform sampling without replacement over unique valid graphs at size N."""
    candidates = grammar_candidates(topology, n_heavy)
    rng = np.random.default_rng(seed)
    if not candidates:
        return []
    indices = rng.choice(len(candidates), min(int(count), len(candidates)), replace=False)
    return [candidates[int(i)] for i in indices]



def grammar_graphs(topology, N, seed, max_graphs=4):
    """Uniform feasible sequence order, with repeated chemical graphs skipped.

    This samples sequence strings uniformly before graph de-duplication. Cyclic
    equivalence classes of different sizes therefore have different selection
    probabilities; this is not called uniform sampling over unique graphs.
    """
    topology = _topology(topology)
    sequences = []
    for entry in _library(topology).values():
        if entry["mol"].GetNumAtoms() == int(N):
            sequences.extend(entry["sequences"])
    rng = np.random.default_rng(seed)
    seen, outputs = set(), []
    for index in rng.permutation(len(sequences)):
        sequence = sequences[int(index)]
        mol = sequence_mol(sequence, topology)
        key = Chem.MolToSmiles(mol, isomericSmiles=True)
        if key in seen:
            continue
        seen.add(key)
        graph = graph_arrays(mol)
        graph.update(topology=topology, coords=None)
        outputs.append(graph)
        if len(outputs) >= int(max_graphs):
            break
    return outputs


def _validate_residue_maps(mol, maps, topology, expected):
    if len(maps) != (4 if topology == "cycle4" else 3):
        raise ValueError("wrong_residue_map_count")
    n = mol.GetNumAtoms()
    expected_bonds = np.zeros((n, n), dtype=int)
    used = []
    for ri, mapping in enumerate(maps):
        residue, roles = mapping.get("residue"), mapping.get("roles", {})
        if residue not in RESIDUES:
            raise ValueError("residue_map_outside_whitelist")
        single = Chem.MolFromSequence(residue)
        source_roles = {a.GetPDBResidueInfo().GetName().strip(): a.GetIdx() for a in single.GetAtoms()}
        if topology == "cycle4" or ri < len(maps) - 1:
            source_roles.pop("OXT")
        if set(source_roles) != set(roles):
            raise ValueError("residue_map_role_set_mismatch")
        used.extend(int(v) for v in roles.values())
        reverse = {v: k for k, v in source_roles.items()}
        for name, source_i in source_roles.items():
            target_i = int(roles[name])
            if not 0 <= target_i < n or mol.GetAtomWithIdx(target_i).GetSymbol() != single.GetAtomWithIdx(source_i).GetSymbol():
                raise ValueError("residue_map_element_mismatch")
        for bond in single.GetBonds():
            i, j = bond.GetBeginAtomIdx(), bond.GetEndAtomIdx()
            if i in reverse and j in reverse:
                ti, tj = int(roles[reverse[i]]), int(roles[reverse[j]])
                expected_bonds[ti, tj] = expected_bonds[tj, ti] = int(bond.GetBondTypeAsDouble())
        ca = int(roles["CA"])
        if residue != "G" and expected.get(ca) != "S":
            raise ValueError("residue_map_CA_mismatch")
    if sorted(used) != list(range(n)):
        raise ValueError("residue_maps_do_not_cover_heavy_slots_exactly_once")
    for r in range(len(maps) if topology == "cycle4" else len(maps) - 1):
        c = int(maps[r]["roles"]["C"])
        nit = int(maps[(r + 1) % len(maps)]["roles"]["N"])
        expected_bonds[c, nit] = expected_bonds[nit, c] = 1
    if not np.array_equal(expected_bonds, np.asarray(graph_arrays(mol)["bonds"])):
        raise ValueError("residue_mapping_connectivity_mismatch")

def mol_from_arrays(elements, bonds, charges=None):
    n = len(elements)
    bonds = np.asarray(bonds)
    charges = [0] * n if charges is None else list(charges)
    if bonds.shape != (n, n) or len(charges) != n:
        raise ValueError("graph array dimensions differ")
    if not np.all(np.isfinite(bonds)) or not np.array_equal(bonds, np.round(bonds)):
        raise ValueError("bond categories must be finite integers")
    if np.any(np.diag(bonds)) or not np.array_equal(bonds, bonds.T):
        raise ValueError("bond matrix must be symmetric with zero diagonal")
    if np.any((bonds < 0) | (bonds > 4)):
        raise ValueError("unknown bond category")
    rw = Chem.RWMol()
    for symbol, charge in zip(elements, charges):
        atom = Chem.Atom(str(symbol))
        if atom.GetAtomicNum() <= 1:
            raise ValueError("graph interface requires effective heavy atoms only")
        if not np.isfinite(charge) or int(charge) != charge:
            raise ValueError("formal charges must be integers")
        atom.SetFormalCharge(int(charge))
        rw.AddAtom(atom)
    for i in range(n):
        for j in range(i + 1, n):
            if bonds[i, j]:
                rw.AddBond(i, j, BOND_TYPES[int(bonds[i, j])])
    mol = rw.GetMol()
    Chem.SanitizeMol(mol)
    return mol


def _match_template(mol, topology):
    record = _library(topology).get(_graph_key(mol))
    if record is None:
        return None, None, None
    template = record["mol"]
    match = mol.GetSubstructMatch(template, useChirality=False)
    if len(match) != mol.GetNumAtoms():
        return None, None, None
    # The template is independently reordered into incoming slot coordinates.
    inverse = np.argsort(np.asarray(match)).tolist()
    ordered = Chem.RenumberAtoms(template, inverse)
    Chem.AssignStereochemistry(ordered, cleanIt=True, force=True)
    expected = {a.GetIdx(): a.GetProp("_CIPCode") for a in ordered.GetAtoms()
                if a.HasProp("_CIPCode")}
    return record, ordered, expected


def check_smiles(smiles, topology):
    """Validate an existing stereochemical SMILES without assigning missing L tags."""
    result = {"accepted": False}
    try:
        mol = Chem.MolFromSmiles(smiles)
        if mol is None:
            raise ValueError("SMILES parse failed")
        mol = Chem.RemoveHs(mol)
        record, template, expected = _match_template(mol, _topology(topology))
        if record is None:
            result["reason"] = "outside_exact_peptide_graph_library"
            return result
        Chem.AssignStereochemistry(mol, force=True, cleanIt=True)
        observed = {i: mol.GetAtomWithIdx(i).GetProp("_CIPCode")
                    if mol.GetAtomWithIdx(i).HasProp("_CIPCode") else None for i in expected}
        result.update(topology_valid=True, sequence=record["sequence"],
                      expected_cip=expected, observed_cip=observed,
                      accepted=all(observed[i] == value for i, value in expected.items()),
                      canonical_isomeric_smiles=Chem.MolToSmiles(mol, isomericSmiles=True))
    except Exception as exc:
        result["reason"] = f"{type(exc).__name__}: {exc}"
    return result


def _with_coords(mol, coords):
    coords = np.asarray(coords, dtype=float)
    if coords.shape != (mol.GetNumAtoms(), 3) or not np.all(np.isfinite(coords)):
        raise ValueError("coords must be finite N x 3 heavy atom positions")
    result = Chem.Mol(mol)
    result.RemoveAllConformers()
    conf = Chem.Conformer(result.GetNumAtoms())
    conf.Set3D(True)
    for i, xyz in enumerate(coords):
        conf.SetAtomPosition(i, [float(x) for x in xyz])
    result.AddConformer(conf)
    return result


def geometry_check(mol, expected_cip):
    """Check actual conformer; all inherited chiral tags are cleared first."""
    heavy = Chem.RemoveHs(Chem.Mol(mol))
    if heavy.GetNumConformers() != 1:
        raise ValueError("geometry_check needs exactly one conformer")
    xyz = heavy.GetConformer().GetPositions()
    if not np.all(np.isfinite(xyz)):
        return {"accepted": False, "reason": "nonfinite_coordinates"}
    periodic = Chem.GetPeriodicTable()
    bad_bonds = []
    for b in heavy.GetBonds():
        i, j = b.GetBeginAtomIdx(), b.GetEndAtomIdx()
        distance = float(np.linalg.norm(xyz[i] - xyz[j]))
        radius = periodic.GetRcovalent(heavy.GetAtomWithIdx(i).GetAtomicNum()) + periodic.GetRcovalent(heavy.GetAtomWithIdx(j).GetAtomicNum())
        if not POLICY["bond_radius_lower"] * radius <= distance <= POLICY["bond_radius_upper"] * radius:
            bad_bonds.append({"atoms": [i, j], "distance": distance, "radius_sum": radius})
    graph_dist = Chem.GetDistanceMatrix(heavy)
    clashes = []
    for i in range(heavy.GetNumAtoms()):
        for j in range(i + 1, heavy.GetNumAtoms()):
            if graph_dist[i, j] <= POLICY["exclude_graph_distance_le"]:
                continue
            distance = float(np.linalg.norm(xyz[i] - xyz[j]))
            cutoff = POLICY["nonbond_vdw_fraction"] * (periodic.GetRvdw(heavy.GetAtomWithIdx(i).GetAtomicNum()) + periodic.GetRvdw(heavy.GetAtomWithIdx(j).GetAtomicNum()))
            if distance < cutoff:
                clashes.append({"atoms": [i, j], "distance": distance, "cutoff": cutoff})
    Chem.RemoveStereochemistry(heavy)
    Chem.AssignAtomChiralTagsFromStructure(heavy, replaceExistingTags=True)
    Chem.AssignStereochemistry(heavy, cleanIt=True, force=True)
    chiral = []
    for i, wanted in expected_cip.items():
        atom = heavy.GetAtomWithIdx(i)
        cip = atom.GetProp("_CIPCode") if atom.HasProp("_CIPCode") else None
        neighbors = sorted(a.GetIdx() for a in atom.GetNeighbors())
        volume = float(np.linalg.det(np.stack([xyz[j] - xyz[i] for j in neighbors[:3]]))) if len(neighbors) >= 3 else None
        chiral.append({"atom": int(i), "expected": wanted, "observed": cip,
                       "oriented_volume_by_sorted_heavy_neighbors": volume,
                       "pass": cip == wanted and volume is not None and abs(volume) > 1e-4})
    amides = []
    pattern = Chem.MolFromSmarts("[C](=[O])-[N]-[C]")
    for c, o, n, ca in heavy.GetSubstructMatches(pattern):
        omega = float(rdMolTransforms.GetDihedralDeg(heavy.GetConformer(), o, c, n, ca))
        # O-C-N-CA near 0 means conventional CA-C-N-CA trans; this is diagnostic.
        amides.append({"atoms_OCNCA": [o, c, n, ca], "dihedral_deg": omega})
    return {"accepted": not bad_bonds and not clashes and all(v["pass"] for v in chiral),
            "bond_lengths_valid": not bad_bonds, "severe_clashes_absent": not clashes,
            "L_stereochemistry_valid": all(v["pass"] for v in chiral),
            "invalid_bonds": bad_bonds, "severe_clashes": clashes,
            "alpha_chirality": chiral, "amide_dihedrals": amides}


def _minimize(mol, restrained=False):
    if not AllChem.MMFFHasAllMoleculeParams(mol):
        return {"status": "parameters_missing"}
    props = AllChem.MMFFGetMoleculeProperties(mol, mmffVariant=POLICY["mmff_variant"])
    ff = AllChem.MMFFGetMoleculeForceField(mol, props)
    if ff is None:
        return {"status": "forcefield_failed"}
    if restrained:
        for atom in mol.GetAtoms():
            if atom.GetAtomicNum() > 1:
                ff.MMFFAddPositionConstraint(atom.GetIdx(), POLICY["restraint_max_displacement_angstrom"], POLICY["restraint_force_constant"])
    ff.Initialize()
    status = int(ff.Minimize(maxIts=POLICY["mmff_max_iterations"]))
    return {"status": "converged" if status == 0 else "iteration_limit", "code": status,
            "energy_kcal_mol": float(ff.CalcEnergy())}


def _graph_to_3d(template, expected, seed, attempts, sdf_path=None):
    records, best_mol = [], None
    best_energy = math.inf
    seed_values = np.random.SeedSequence(int(seed)).generate_state(int(attempts))
    for value in seed_values:
        trial = {"seed": int(value % 2147483646 + 1), "accepted": False}
        try:
            mol = Chem.AddHs(Chem.Mol(template))
            params = AllChem.ETKDGv3()
            params.randomSeed = trial["seed"]
            params.numThreads = 1
            params.maxIterations = 300
            params.enforceChirality = True
            code = int(AllChem.EmbedMolecule(mol, params))
            trial["embedding_code"] = code
            if code != 0:
                trial["status"] = "embedding_failed"
            else:
                trial["minimization"] = _minimize(mol)
                trial["geometry"] = geometry_check(mol, expected)
                trial["accepted"] = (trial["minimization"]["status"] == "converged" and trial["geometry"]["accepted"])
                trial["status"] = "accepted" if trial["accepted"] else "geometry_or_minimization_failed"
                energy = trial["minimization"].get("energy_kcal_mol", math.inf)
                if trial["accepted"] and energy < best_energy:
                    best_energy, best_mol = energy, Chem.Mol(mol)
        except Exception as exc:
            trial["status"] = "exception"
            trial["error"] = f"{type(exc).__name__}: {exc}"
        records.append(trial)
    if sdf_path is not None and best_mol is not None:
        path = Path(sdf_path)
        path.parent.mkdir(parents=True, exist_ok=True)
        writer = Chem.SDWriter(str(path))
        writer.write(best_mol)
        writer.close()
    return {"accepted": any(v["accepted"] for v in records), "attempted": len(records),
            "accepted_attempts": sum(v["accepted"] for v in records), "trials": records,
            "best_energy_kcal_mol": None if best_mol is None else best_energy,
            "coordinates_origin": "independent_ETKDGv3_then_MMFF94s",
            "sdf_path": str(sdf_path) if sdf_path is not None and best_mol is not None else None}


def _source_branch(template, expected, coords):
    start = np.asarray(coords, dtype=float)
    mol = _with_coords(template, start)
    before = geometry_check(mol, expected)
    result = {"available": True, "accepted": False, "before": before,
              "coordinates_origin": "original_model_slots_then_soft_position_restrained_MMFF94s",
              "restraints_are_soft_not_a_hard_displacement_cap": True,
              "minimization_attempts": 1}
    try:
        full = Chem.AddHs(mol, addCoords=True)
        minimization = _minimize(full, restrained=True)
        after = geometry_check(full, expected)
        finish = Chem.RemoveHs(full).GetConformer().GetPositions()
        displacement = np.linalg.norm(finish - start, axis=1)
        result.update(accepted=minimization["status"] == "converged" and after["accepted"],
                      after=after, minimization=minimization,
                      heavy_rms_displacement_angstrom=float(np.sqrt(np.mean(displacement ** 2))),
                      max_heavy_displacement_angstrom=float(displacement.max()))
    except Exception as exc:
        result["minimization"] = {"status": "exception", "error": f"{type(exc).__name__}: {exc}"}
    return result


def verify_design(elements, bonds, charges=None, coords=None, topology="cycle4", seed=0,
                  attempts=16, residue_maps=None, expected_chirality=None, sdf_path=None):
    """Check graph independently and evaluate two explicitly different 3D branches.

    Integer bond graphs contain no stereochemistry. The independent L template
    defines the specified design graph; coordinate stereo is measured separately.
    ``attempts=0`` performs chemistry plus any supplied-coordinate check only.
    """
    started = time.perf_counter()
    result = {"topology": topology, "policy": dict(POLICY), "graph_accepted": False,
              "graph_to_3d": {"accepted": False, "attempted": 0},
              "source_coordinates": {"available": False, "accepted": False},
              "input_graph_has_no_stereochemical_tags": True}
    try:
        topology = _topology(topology)
        mol = mol_from_arrays(elements, bonds, charges)
        if len(Chem.GetMolFrags(mol)) != 1:
            raise ValueError("disconnected_graph")
        if any(a.GetFormalCharge() != 0 for a in mol.GetAtoms()):
            raise ValueError("nonneutral_atom_in_neutral_template_protocol")
        record, template, expected = _match_template(mol, topology)
        if record is None:
            raise ValueError("outside_exact_peptide_graph_library")
        if expected_chirality is not None:
            declared = {int(v["atom"]): str(v["cip"]) for v in expected_chirality}
            if declared != expected:
                raise ValueError("declared_chirality_does_not_match_independent_L_template")
        if residue_maps is not None:
            _validate_residue_maps(mol, residue_maps, topology, expected)
        result.update(graph_accepted=True, sequence=record["sequence"],
                      rotation_equivalent_sequences=record["sequences"],
                      n_heavy=mol.GetNumAtoms(), total_charge=0,
                      canonical_graph_smiles=_graph_key(mol),
                      canonical_isomeric_smiles=Chem.MolToSmiles(template, isomericSmiles=True),
                      expected_L_cip={str(k): v for k, v in expected.items()},
                      stereochemistry_source="independently_assigned_requested_L_template_not_original_geometry")
        if coords is not None and np.asarray(coords).size:
            try:
                result["source_coordinates"] = _source_branch(template, expected, coords)
            except Exception as exc:
                result["source_coordinates"] = {"available": True, "accepted": False,
                                                  "error": f"{type(exc).__name__}: {exc}"}
        if int(attempts) < 0:
            raise ValueError("attempt count must be nonnegative")
        if attempts:
            result["graph_to_3d"] = _graph_to_3d(template, expected, seed, int(attempts), sdf_path)
    except Exception as exc:
        result["error"] = f"{type(exc).__name__}: {exc}"
    result["elapsed_seconds"] = time.perf_counter() - started
    return result


==> anc/peptide_extensions/grammar_protocol.json <==
{
  "version": "V54-QAP-1",
  "created_utc": "2026-11-08",
  "task": "Frozen FlowMol3 outputs to neutral L-G/A/S/V linear tripeptide or head-to-tail cyclic tetrapeptide graphs",
  "endpoint_models": [
    "flowmol"
  ],
  "indices": [
    0,
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    19,
    20,
    21,
    22,
    23,
    24,
    25,
    26,
    27,
    28,
    29,
    30,
    31
  ],
  "topologies": [
    "linear3",
    "cycle4"
  ],
  "source": "Same 32 immutable V47 frozen FlowMol3 endpoints; development capability study, not new independent generation",
  "candidate_support": "All physical checkpoint categories; exact bijection of peptide-template heavy roles and retained original heavy slots; all size-compatible sequence templates, cyclic rotation deduplication only",
  "changed_contract": "V47 hard element/bond edit caps are replaced by soft edit cost. Record former-cap satisfaction, all edit counts and low-rank use. No claim of improvement under unchanged V47 permission.",
  "graph_objective": "endpoint-local log regrets +1 per atom label edit +0.5 per unordered bond category edit +0.1 times squared normalized deviation on every target covalent bond, width0.25 A",
  "qubo": "N^2 binary role-slot assignments, row/column exactly-one squared penalties with P>S+1; all valid-mapping energy equality audited; no CP-SAT or archived witness initialization",
  "chemical_choice": "Enumerate all size-compatible G/A/S/V sequence templates; QUBO optimizes atom mapping for each; rank resulting graphs by same soft energy",
  "solver": "Feasible permutation simulated annealing, 4 starts of 4000 proposed swaps per template, then deterministic best-swap descent, seed540000+1000*topology_id+index; no optimum guarantee",
  "validation": "At most4 unique chemical graphs per request; independent existing V47 verifier,16 ETKDGv3/MMFF94s attempts each; separate source-coordinate restrained-MMFF check; independently read saved SDF",
  "primary_readout": "At least one peptide graph and fresh conformation passing declared checks per planned request; failures and ineligible size kept in32 denominator; no efficacy/superiority claim",
  "cpu_workers": 8,
  "native_threads_per_worker": 1,
  "maximum_template_count": 70,
  "no_reference_structure": true,
  "no_new_model_training": true,
  "no_new_model_samples": true
}


==> anc/peptide_extensions/grammar_requests.csv <==
topology,request,heavy_atoms,status,sequence_qubos,checked_graphs,graph_delivery,fresh_geometry_delivery,source_restrained_delivery,delivered_sequence,atom_edits,bond_edits,seconds
linear3,0,16,complete,10,4,True,True,False,ASG,7,9,3.0588707104325294
linear3,1,19,complete,10,4,True,True,False,GVV,7,11,4.223220895975828
linear3,2,25,size_ineligible,0,0,False,False,False,,,,0.003387629985809326
linear3,3,26,size_ineligible,0,0,False,False,False,,,,0.0034125111997127533
linear3,4,13,complete,1,1,True,True,False,GGG,7,5,0.5259006358683109
linear3,5,18,complete,12,4,True,True,True,AAV,8,12,4.0399901159107685
linear3,6,23,size_ineligible,0,0,False,False,False,,,,0.003498826175928116
linear3,7,26,size_ineligible,0,0,False,False,False,,,,0.0011810734868049622
linear3,8,18,complete,12,4,True,True,False,SSA,7,14,3.8540919572114944
linear3,9,22,complete,1,1,True,True,False,VVV,7,16,1.5495697371661663
linear3,10,23,size_ineligible,0,0,False,False,False,,,,0.0011737272143363953
linear3,11,24,size_ineligible,0,0,False,False,False,,,,0.001035686582326889
linear3,12,16,complete,10,4,True,True,False,SGA,4,9,3.019063077867031
linear3,13,20,complete,6,4,True,True,False,VAV,6,16,4.265684623271227
linear3,14,20,complete,6,4,True,True,False,AVV,3,15,4.086538523435593
linear3,15,27,size_ineligible,0,0,False,False,False,,,,0.0015825256705284119
linear3,16,15,complete,6,4,True,True,True,AGA,5,7,2.0051791332662106
linear3,17,22,complete,1,1,True,True,False,VVV,4,16,1.315965112298727
linear3,18,19,complete,10,4,True,True,False,AVS,6,11,3.788113497197628
linear3,19,21,complete,3,3,True,True,False,SVV,7,13,3.1139787063002586
linear3,20,17,complete,12,4,True,True,False,ASA,8,8,3.437937665730715
linear3,21,20,complete,6,4,True,True,False,AVV,5,13,3.990703869611025
linear3,22,23,size_ineligible,0,0,False,False,False,,,,0.0013810843229293823
linear3,23,26,size_ineligible,0,0,False,False,False,,,,0.0010822229087352753
linear3,24,17,complete,12,4,True,True,False,GVA,4,8,3.398592583835125
linear3,25,18,complete,12,4,True,True,False,AVA,4,12,3.699220784008503
linear3,26,25,size_ineligible,0,0,False,False,False,,,,0.00204390287399292
linear3,27,26,size_ineligible,0,0,False,False,False,,,,0.001183047890663147
linear3,28,14,complete,3,3,True,True,False,GGA,5,7,1.1995459608733654
linear3,29,19,complete,10,4,True,True,False,VVG,4,9,3.978124052286148
linear3,30,24,size_ineligible,0,0,False,False,False,,,,0.0013100281357765198
linear3,31,31,size_ineligible,0,0,False,False,False,,,,0.0011806115508079529
cycle4,0,16,complete,1,1,True,True,False,GGGG,7,13,0.46039634943008423
cycle4,1,19,complete,5,4,True,True,False,AGSG,8,10,2.680333435535431
cycle4,2,25,complete,5,4,True,True,False,ASVV,8,17,5.918331980705261
cycle4,3,26,complete,3,3,True,True,False,SVSV,7,18,4.841443207114935
cycle4,4,13,size_ineligible,0,0,False,False,False,,,,0.0012895278632640839
cycle4,5,18,complete,3,3,True,True,True,AGAG,6,12,1.855722539126873
cycle4,6,23,complete,10,4,True,True,False,GSVS,8,17,4.936230648308992
cycle4,7,26,complete,3,3,True,True,False,AVVV,5,17,4.7920136116445065
cycle4,8,18,complete,3,3,True,True,False,AAGG,8,12,1.866436678916216
cycle4,9,22,complete,12,4,True,True,False,AGSV,10,13,4.9823662377893925
cycle4,10,23,complete,10,4,True,True,False,ASAV,10,16,4.883648201823235
cycle4,11,24,complete,9,4,True,True,False,GVSV,5,13,5.938030276447535
cycle4,12,16,complete,1,1,True,True,False,GGGG,4,9,0.4115092270076275
cycle4,13,20,complete,9,4,True,True,False,AVGG,6,15,3.631881922483444
cycle4,14,20,complete,9,4,True,True,False,AAAA,5,14,3.7003635056316853
cycle4,15,27,complete,1,1,True,True,False,SVVV,6,26,1.71753254160285
cycle4,16,15,size_ineligible,0,0,False,False,False,,,,0.0013606362044811249
cycle4,17,22,complete,12,4,True,True,False,ASAS,4,11,4.836949169635773
cycle4,18,19,complete,5,4,True,True,False,ASGG,5,12,2.5183477364480495
cycle4,19,21,complete,10,4,True,True,False,AGAV,5,12,3.9652286022901535
cycle4,20,17,complete,1,1,True,True,False,AGGG,7,15,0.47699159383773804
cycle4,21,20,complete,9,4,True,True,False,AVGG,5,11,3.6753466576337814
cycle4,22,23,complete,10,4,True,True,False,AVVG,6,13,4.954860951751471
cycle4,23,26,complete,3,3,True,True,False,SVSV,4,21,4.744046311825514
cycle4,24,17,complete,1,1,True,True,False,AGGG,4,12,0.5136402323842049
cycle4,25,18,complete,3,3,True,True,True,GGGS,8,9,1.7310252003371716
cycle4,26,25,complete,5,4,True,True,False,AVVS,9,21,5.55747501924634
cycle4,27,26,complete,3,3,True,True,False,AVVV,7,20,4.721592508256435
cycle4,28,14,size_ineligible,0,0,False,False,False,,,,0.00128120556473732
cycle4,29,19,complete,5,4,True,True,True,AGGS,4,12,2.66988068819046
cycle4,30,24,complete,9,4,True,True,False,GVSV,8,18,5.326472874730825
cycle4,31,31,size_ineligible,0,0,False,False,False,,,,0.0014557726681232452


==> anc/peptide_extensions/grammar_run_capability.py <==
from __future__ import annotations
import argparse
import concurrent.futures
import hashlib
import json
import multiprocessing as mp
from pathlib import Path
import resource
import time
import numpy as np
from rdkit import Chem,RDLogger
from direct_qubo import ROOT,sequences,build,optimize,reconstruct,export_qubo,encode,value
from peptide_verify import verify_design,check_smiles,geometry_check

OUT=ROOT/'.runtime/peptide_v54'
EXP=ROOT/'acrd/experiments/peptide_redecoding_v54'


def save(p,d):
    p.parent.mkdir(exist_ok=True,parents=True);q=p.with_suffix(p.suffix+'.tmp')
    q.write_text(json.dumps(d,indent=2,ensure_ascii=False)+'\n');q.replace(p)


def worker(task):
    index,topology=task;start=time.perf_counter();RDLogger.DisableLog('rdApp.warning')
    folder=OUT/'results'/topology/f'request_{index:03d}';target=folder/'result.json'
    if target.exists():return {'index':index,'topology':topology,'cached':True}
    source=ROOT/f'.runtime/peptide_v47/endpoints/flowmol/endpoint_{index:03d}.npz'
    sha=hashlib.sha256(source.read_bytes()).hexdigest()
    with np.load(source,allow_pickle=False) as z:ep={k:z[k] for k in z.files}
    n=len(ep['coords']);seqs=sequences(n,topology);seed=540000+1000*(topology=='cycle4')+index
    result={'index':index,'topology':topology,'source':str(source.relative_to(ROOT)),
            'source_sha256':sha,'n_heavy':n,'seed':seed,'sequence_templates':seqs,
            'status':'running','solver_records':[],'selected':[],
            'chemical_delivery':False,'fresh_geometry_delivery':False,'source_geometry_delivery':False,
            'scope':'Development QUBO capability; expanded alphabet, soft editing costs; new 3D is independently rebuilt'}
    if not seqs:result['status']='size_ineligible'
    else:
        candidates=[]
        for si,sequence in enumerate(seqs):
            problem=build(ep,sequence,topology)
            perm,solver=optimize(problem['U'],problem['W'],seed+10000*si)
            graph=reconstruct(problem,perm)
            check=verify_design(**{k:graph[k] for k in ['elements','bonds','charges','topology','residue_maps','expected_chirality']},attempts=0)
            assert check['graph_accepted'],check
            solver.update(sequence=sequence,objective=graph['metrics']['objective'],graph_accepted=True)
            result['solver_records'].append(solver)
            candidates.append((graph['metrics']['objective'],sequence,graph,check['canonical_isomeric_smiles']))
        candidates.sort(key=lambda x:(x[0],x[1]));seen=set()
        for _,sequence,graph,smiles in candidates:
            if smiles in seen:continue
            seen.add(smiles);rank=len(result['selected'])+1
            if rank>4:break
            dest=folder/f'design_{rank:02d}';dest.mkdir(parents=True,exist_ok=True)
            problem=build(ep,sequence,topology);perm=np.array(graph['role_to_slot'])
            Q,const,meta=export_qubo(problem['U'],problem['W'],problem['base']);x=encode(perm)
            checks=[]
            for pp in [perm]+[np.random.default_rng(seed+r).permutation(n) for r in range(8)]:
                xx=encode(pp);checks.append(abs(float(const+xx@Q@xx)-value(problem['U'],problem['W'],pp,problem['base'])))
            assert max(checks)<5e-5,checks
            np.savez_compressed(dest/'qubo.npz',Q=Q,constant=const,assignment=x,role_to_slot=perm)
            meta.update(selected_energy=graph['metrics']['objective'],max_energy_check_error=max(checks),
                        source_sha256=sha,sequence=sequence,topology=topology)
            save(dest/'qubo_metadata.json',meta);save(dest/'graph.json',graph)
            verify=verify_design(**{k:graph[k] for k in ['elements','bonds','charges','coords','topology','residue_maps','expected_chirality']},
                                 attempts=16,seed=seed+rank*104729,sdf_path=dest/'fresh_peptide.sdf')
            reread=None
            if verify['graph_to_3d']['accepted']:
                mol=next(m for m in Chem.SDMolSupplier(str(dest/'fresh_peptide.sdf'),removeHs=False) if m is not None)
                heavy=Chem.RemoveHs(mol);isomeric=Chem.MolToSmiles(heavy,isomericSmiles=True)
                a=check_smiles(isomeric,topology)
                b=geometry_check(mol,{int(k):v for k,v in verify['expected_L_cip'].items()})
                assert a['accepted'] and b['accepted'] and isomeric==smiles,(a,b)
                reread={'graph_and_stereo_pass':a['accepted'],'geometry_pass':b['accepted'],
                        'canonical_isomeric_smiles':isomeric,'sdf_sha256':hashlib.sha256((dest/'fresh_peptide.sdf').read_bytes()).hexdigest()}
            save(dest/'verification.json',verify)
            row={'rank':rank,'sequence':sequence,'smiles':smiles,'metrics':graph['metrics'],
                 'qubo':meta,'graph_accepted':verify['graph_accepted'],
                 'fresh_geometry':verify['graph_to_3d']['accepted'],
                 'source_geometry':verify['source_coordinates']['accepted'],
                 'conformer_attempts':verify['graph_to_3d']['attempted'],
                 'verification_seconds':verify['elapsed_seconds'],'readback':reread,
                 'directory':str(dest.relative_to(ROOT))}
            result['selected'].append(row)
        result.update(chemical_delivery=any(x['graph_accepted'] for x in result['selected']),
                      fresh_geometry_delivery=any(x['fresh_geometry'] for x in result['selected']),
                      source_geometry_delivery=any(x['source_geometry'] for x in result['selected']),status='complete')
    result['elapsed_seconds']=time.perf_counter()-start
    result['max_rss_kib']=resource.getrusage(resource.RUSAGE_SELF).ru_maxrss
    save(target,result)
    return {k:result[k] for k in ['index','topology','status','chemical_delivery','fresh_geometry_delivery','source_geometry_delivery','elapsed_seconds']}


def main():
    parser=argparse.ArgumentParser();parser.add_argument('--workers',type=int,default=8)
    parser.add_argument('--indices',nargs='+',type=int,default=list(range(32)))
    parser.add_argument('--topologies',nargs='+',default=['linear3','cycle4'])
    args=parser.parse_args();tasks=[(i,t) for t in args.topologies for i in args.indices]
    started=time.perf_counter();errors=[]
    with concurrent.futures.ProcessPoolExecutor(max_workers=args.workers,mp_context=mp.get_context('spawn')) as pool:
        futures={pool.submit(worker,t):t for t in tasks}
        for future in concurrent.futures.as_completed(futures):
            try:row=future.result()
            except Exception as exc:
                import traceback
                row={'task':futures[future],'error':repr(exc),'traceback':traceback.format_exc()};errors.append(row)
            print(json.dumps(row),flush=True)
    save(EXP/'tables/execution.json',{'arguments':vars(args),'tasks':len(tasks),'errors':errors,'wall_seconds':time.perf_counter()-started})
    if errors:raise SystemExit(1)


if __name__=='__main__':main()


==> anc/peptide_extensions/grammar_source_artifacts.json <==
[
  {
    "topology": "linear3",
    "request": 5,
    "rank": 2,
    "path": ".runtime/peptide_v54/results/linear3/request_005/design_02/source_restrained_peptide.sdf",
    "sha256": "05cb207821b1e4779d0752d6cfe1b5ee2d7c8405709ae84d7de4dada485e1a82",
    "replay_seconds": 0.025691065937280655,
    "heavy_rms_displacement_A": 0.9676339799497582
  },
  {
    "topology": "linear3",
    "request": 16,
    "rank": 4,
    "path": ".runtime/peptide_v54/results/linear3/request_016/design_04/source_restrained_peptide.sdf",
    "sha256": "eaa4c50cf57163c49ea61bd1442843d6ed7385807d973edc2a058d8516e8461f",
    "replay_seconds": 0.011179201304912567,
    "heavy_rms_displacement_A": 0.7977775997973312
  },
  {
    "topology": "cycle4",
    "request": 5,
    "rank": 2,
    "path": ".runtime/peptide_v54/results/cycle4/request_005/design_02/source_restrained_peptide.sdf",
    "sha256": "d713c6532238a5af342e33c6906f653c6cdb7518f4db2bd5d0b3b2f13ba51cc4",
    "replay_seconds": 0.016728147864341736,
    "heavy_rms_displacement_A": 1.062743092624254
  },
  {
    "topology": "cycle4",
    "request": 25,
    "rank": 3,
    "path": ".runtime/peptide_v54/results/cycle4/request_025/design_03/source_restrained_peptide.sdf",
    "sha256": "9e077dd677deb562b03f433f47f69ce6bf3903acc6ea35655429ba79a57f1d63",
    "replay_seconds": 0.017886493355035782,
    "heavy_rms_displacement_A": 0.9928649977010108
  },
  {
    "topology": "cycle4",
    "request": 29,
    "rank": 4,
    "path": ".runtime/peptide_v54/results/cycle4/request_029/design_04/source_restrained_peptide.sdf",
    "sha256": "0ae0a517bb839763853b09d571f23e81849e45cfab820fba0301904c0211fee0",
    "replay_seconds": 0.016582343727350235,
    "heavy_rms_displacement_A": 1.1595867359724774
  }
]


==> anc/peptide_extensions/grammar_source_lock.json <==
{
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_000.npz": "53a28125c46cb56e1c666faf7a21aab80e6a70e9955d287a80c08a1f63dd2cf7",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_000_raw.npz": "4448a849e81278c00b9f98cc8a23269d2c59d61f5c624d92a4edfad23031a30b",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_001.npz": "1c9abcb35ee560199098763dfc157aefec6122d068470fa1c63453cd313e2aa5",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_001_raw.npz": "baa2c81c91b5cee8cddeb57e09411af4d48c3cd9009f26ad3767a614b6ab3098",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_002.npz": "8236d25aee30612a1426f18d13e1c038a674579dbd5fe5cfcb7e6a22d5acd3b5",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_002_raw.npz": "542ea6cf0188ac5ea498ee14c8d2fda6a98ce67be46549365b032406d39fc0f9",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_003.npz": "b840e88337cf9e99b88eca5a8cf0dae9e1a3a2248edcb50972ee69ac2e2e1fa3",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_003_raw.npz": "8c9325866a039e5ade1081ff4b4c7bb668aebab5ccd627e4c16f6851ddade587",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_004.npz": "1e2b8c0627c90f5dfe6c1a7b484a9e672c778c32a20d35bbae76d65644b6a998",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_004_raw.npz": "7f51673a58f988a026ceac891f1a5ae9fb72051445957a11c332b021a65f3232",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_005.npz": "668c73843572367b4e92f547e334d5af0b5a11900dccd4d184b2545a47357697",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_005_raw.npz": "0e7f23c3601ab0fc9acd0f512b45f72784085c9fb1523a457aef436afe894dea",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_006.npz": "2aeba8aaf4e2a67abe6800e5e49e40a5c8cea6225c8d4deb09dad88c62d55bf8",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_006_raw.npz": "4de5c170617f0272cc14505f3d60f70433f63703a72a17e4e6b1a5bac633d073",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_007.npz": "05178fc275892b8fa9dfc01f526b46505dbd8153f5193b33baedc67b80e25b59",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_007_raw.npz": "4b7ab370b1f0b3ca770e996e61d47edeaaafb1d4e7b1f8dfbb7fddb24d63b77c",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_008.npz": "64a33a63586e3bad981ec367f03c3914170b810cb8e27c85d8010bee64039ee7",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_008_raw.npz": "291a0d6077202146bb3777215d041b704dbaa709198f14a35bc1bf8469570612",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_009.npz": "2871a0da7e7684f3f2db25b88ed5eaf96ce54164a9a4a4a4782f38492eb1db81",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_009_raw.npz": "214a2a5e271e9b1dcaa7f2abc261a4e2570ac6845e3e7ba59013c9d548214511",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_010.npz": "18e2909b6fcc69863745f9642447de972bcdbb10d11f608e7a4bc905ea71514a",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_010_raw.npz": "d68b707a2364aee3ae75e4c98e736174007036281d69a33cd2aa4aef8651a7aa",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_011.npz": "dd4b6598c9abb8733aca1ac01fef93b4d474feb9cda2695230ef09ec45579ad7",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_011_raw.npz": "a395d81f66547eb040f848a02ad5fb44aea3d7bcbb529b7d0ffe67cc61d4a73f",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_012.npz": "ab8f2a65a39129dd129acf7758d26b719c811ed5982e98d641bc9429dee3208a",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_012_raw.npz": "a13186057f314db3a44edc49086366fc463792459e1678e2e7babff1869520c6",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_013.npz": "9aa7ab4966f0a5801db94fd327e7a378cf2dc57f2ec3897a9072e4c3d471904c",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_013_raw.npz": "1c83673a1b25b3ba8bbfc94b124d3eafed95f3b0bd7ac023f7723077d4f065ec",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_014.npz": "e77b99ef3ce21fec22fca17930a9e6fb7373eb09e34cd9c8cc08c788227b907d",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_014_raw.npz": "da2d632a4c2363eab119daeb7389a537b83a3f75e81c63ba7140c43730bf72e3",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_015.npz": "cd28a879b03c7c2c6fd11b8581d7925bb99cea8e322b4e482f1533dde400ad06",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_015_raw.npz": "9f0ee1ae2c31459edcb9d1f88207f9282c507b309e763ffcb3ec291c5b6c82dc",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_016.npz": "6f9233a6ae2e51e37af0e8bc1b702d64e26c1d5676ce0b999ab5c145b934eb4f",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_016_raw.npz": "9cfa88b1922ffdb9f0c6dbed2f6f8c19a55e6357c07b5c0da7defa176a1d9d6d",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_017.npz": "fe36bbd597e0ca0d5270ec4746d131d84eeb0cc86c0e455a4d7e3ec7d046f887",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_017_raw.npz": "9c491e39d992a11b4b92104516e4e1bcb9adfb419aaa8d3b3e6492be04c11f0c",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_018.npz": "9f75aa0e00e30775f3536f566094a417beb1b4fc5a30914c4f359eb480d69b26",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_018_raw.npz": "19fec783792fafba24090666798bf8cba9821c6c3f534746e567ae08f2ba13a5",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_019.npz": "e56e0d6b5a7b6a9928576d648aa232e95470e50a3f2162c5a33fe3bf8973f6fa",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_019_raw.npz": "d985173cb3c942915fdf30bf55f556880d5161b6d6a66d9352f799f7c881d1dd",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_020.npz": "81c6107a0ef28df5978c1af2846dd5cf07b9f8d93abbf1c56a42b211b53a1a0d",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_020_raw.npz": "878651faa586c230d62d310b6c0200035dbae1cab562388607a39f7839b125e3",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_021.npz": "db3a27593c929dadeb1446fa4c332621cdb6787134619dfc3307713687395d26",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_021_raw.npz": "bb6b309b1caf2670a4a0c9d41ede314c9359cd380b723b57921fe173a5eafc3b",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_022.npz": "33040081507f06ccead5abd28ceee9c251c1507301715c2fe9cc2100d2530a1d",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_022_raw.npz": "57eaeb7538f842f26649897b9a486bd05997c09e8bd6b8a8165aadb912451a73",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_023.npz": "d54fb0a2ecc6736691f2dfd30f69ad2a6a32f5273a48418cfa8821f10ee8afb3",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_023_raw.npz": "8349c55b8b9120ff502497811d621fba800c7cc96663c5d4c001cfdb5bb3819b",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_024.npz": "aed0fab3ee546aa7ecd7595be382e9256c740eb59998a8e9c6688d6ef7caef8d",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_024_raw.npz": "d7de780ee08a40e09e70b8245e3a5ad5de3ce9eee827c0b0152872746c19aeb9",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_025.npz": "e1d0b64d992ff816aaad8ab3df661015c839657e42ae02ce3b57393698723903",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_025_raw.npz": "ecfd5eb67ca79bf4442df4507e1462474aa13b1311253b8ae53ac200a42ad8ac",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_026.npz": "25920e0c4f2fca8513793da031f3d8d4d86e65f3b062f865f4797c7f62e2066c",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_026_raw.npz": "5345a729a16a01fa7f4663440c81a829af7ae8b8c6c114117150e32d9800e8e2",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_027.npz": "36d56358f47a914bb4ace31b9ff44d8ce3efc02d2735b1152c38f45c718902e0",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_027_raw.npz": "0a1a442318202784663bb12fc9d957743e6f0cdeb722b0bbaee1ef833938ccec",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_028.npz": "68e22c40f989b7c354399950e8a9f69706051237e4c28fd58b1bbf630280b122",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_028_raw.npz": "8f6ee01fef5eebd22d073371aeb39548694e067e9a64b92507d53322eaf2b440",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_029.npz": "4651aecf06cdc15f534d1a95460206ab239edeac58bc7350273e32fc064a4ace",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_029_raw.npz": "ac7bd437813dad1a70bbdeda0202310ef4356aa1e4c9e7c072275d066683c3aa",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_030.npz": "e02edb0a8bf89dc48fe88c7e781c5ade566de50c93c5af1eaf99fdb07af53564",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_030_raw.npz": "199535ba740f04b229c4867a72c4871d5c623edb035bf79e6c5ac7ffd1c4e87a",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_031.npz": "a671d79ee3263c883dfdc6c6fadf7958bcdb6a5ef29d5b04168a02ba766fffd2",
  ".runtime/peptide_v47/endpoints/flowmol/endpoint_031_raw.npz": "a6f93e704ac1a0dd50b911b8ddfbde9f161ed3b8c1c28bf33a1f62d7c64dbfda",
  "acrd/experiments/peptide_redecoding_v47/scripts/peptide_compiler.py": "ab066d5f8abef51bbd0f91cc0a216e425648447e91101ce8e2f2d06c76a973b8",
  "acrd/experiments/peptide_redecoding_v47/scripts/peptide_verify.py": "312114c69f7ff43ed9467086a3782ae17b7fed9fb133bd8f5c32d177f445d8b4"
}


==> anc/peptide_extensions/grammar_summary.json <==
{
  "linear3": {
    "planned_requests": 32,
    "size_eligible": 19,
    "chemical_delivery": 19,
    "fresh_geometry_delivery": 19,
    "source_restrained_delivery": 2,
    "top_rank_fresh_geometry": 19,
    "qubo_instances": 143,
    "selected_graphs": 65,
    "fresh_valid_graph_instances": 65,
    "unique_delivered_graphs": 17,
    "unique_all_checked_valid_graphs": 48,
    "unrelaxed_source_geometries_pass": 0,
    "selected_source_restrained_pass": 2,
    "qubo_bits": {
      "min": 169,
      "median": 324.0,
      "max": 484
    },
    "delivered_atom_edits": {
      "min": 3,
      "median": 6.0,
      "max": 8
    },
    "delivered_bond_edits": {
      "min": 5,
      "median": 11.0,
      "max": 16
    },
    "delivered_meeting_both_old_edit_caps": 2,
    "source_restrained_rms_displacement_A": {
      "min": 0.7977775997973312,
      "median": 0.8827057898735446,
      "max": 0.9676339799497582
    },
    "solver_seconds_sum": 16.421078495681286,
    "fresh_conformer_attempts": 1040,
    "verification_seconds_sum": 39.2758074849844
  },
  "cycle4": {
    "planned_requests": 32,
    "size_eligible": 28,
    "chemical_delivery": 28,
    "fresh_geometry_delivery": 28,
    "source_restrained_delivery": 3,
    "top_rank_fresh_geometry": 28,
    "qubo_instances": 160,
    "selected_graphs": 90,
    "fresh_valid_graph_instances": 90,
    "unique_delivered_graphs": 22,
    "unique_all_checked_valid_graphs": 50,
    "unrelaxed_source_geometries_pass": 0,
    "selected_source_restrained_pass": 3,
    "qubo_bits": {
      "min": 256,
      "median": 484.0,
      "max": 729
    },
    "delivered_atom_edits": {
      "min": 4,
      "median": 6.0,
      "max": 10
    },
    "delivered_bond_edits": {
      "min": 9,
      "median": 13.0,
      "max": 26
    },
    "delivered_meeting_both_old_edit_caps": 1,
    "source_restrained_rms_displacement_A": {
      "min": 0.9928649977010108,
      "median": 1.062743092624254,
      "max": 1.1595867359724774
    },
    "solver_seconds_sum": 18.833936151117086,
    "fresh_conformer_attempts": 1440,
    "verification_seconds_sum": 76.1977509856224
  },
  "execution": {
    "arguments": {
      "workers": 8,
      "indices": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        23,
        24,
        25,
        26,
        27,
        28,
        29,
        30,
        31
      ],
      "topologies": [
        "linear3",
        "cycle4"
      ]
    },
    "tasks": 64,
    "errors": [],
    "wall_seconds": 23.74631232023239
  },
  "audit": {
    "pass": true,
    "frozen_source_files": 66,
    "unique_model_trajectories": 32,
    "result_files": 64,
    "max_saved_qubo_energy_error": 1.4031684258952737e-08,
    "saved_fresh_sdf_rechecked": 155,
    "source_restrained_artifacts": 5,
    "source_artifact_replay_seconds": 0.08806725218892097,
    "audit_seconds": 1.390188843011856
  }
}


==> anc/peptide_extensions/grammar_template_compiler.py <==
"""Bounded residue mappings and auditable peptide constrained re-decoding.

All scores are endpoint-local costs, not a molecule likelihood. No coordinates,
model predictions, reference peptide or missing atom slots are synthesized here.
"""
from __future__ import annotations
import itertools
import math
import time
from pathlib import Path
from collections import Counter
import numpy as np
from scipy.optimize import Bounds, LinearConstraint, milp
from scipy.sparse import coo_matrix

AA = ('G', 'A', 'S', 'V')
SIDE = {'G': (), 'A': ('CB',), 'S': ('CB','OG'), 'V': ('CB','CG1','CG2')}
PHYSICAL = set(('H He Li Be B C N O F Ne Na Mg Al Si P S Cl Ar K Ca Sc Ti V Cr Mn Fe Co Ni Cu Zn Ga Ge As Se Br Kr Rb Sr Y Zr Nb Mo Tc Ru Rh Pd Ag Cd In Sn Sb Te I Xe Cs Ba La Ce Pr Nd Pm Sm Eu Gd Tb Dy Ho Er Tm Yb Lu Hf Ta W Re Os Ir Pt Au Hg Tl Pb Bi Po At Rn').split())

def template(residue, terminal=False):
    roles = ['N','CA','C','O'] + list(SIDE[residue]) + (['OXT'] if terminal else [])
    elements = {r: ('N' if r=='N' else 'O' if r in ('O','OG','OXT') else 'C') for r in roles}
    edges = [('N','CA',1),('CA','C',1),('C','O',2)]
    if residue != 'G': edges.append(('CA','CB',1))
    if residue == 'S': edges.append(('CB','OG',1))
    if residue == 'V': edges += [('CB','CG1',1),('CB','CG2',1)]
    if terminal: edges.append(('C','OXT',1))
    return {'residue':residue,'roles':roles,'elements':elements,'edges':edges}

def _endpoint(value):
    if isinstance(value,(str,Path)):
        with np.load(value,allow_pickle=False) as f: value={k:f[k] for k in f.files}
    d={k:np.asarray(v) for k,v in value.items() if k in ('coords','atom_probs','atom_symbols','charge_probs','charge_values','bond_probs','raw_atom_symbols','raw_charges','raw_bonds','slot_ids')}
    n=len(d['coords']); d.setdefault('slot_ids',np.arange(n))
    assert d['coords'].shape==(n,3)
    assert d['bond_probs'].shape==(n,n,5) and d['raw_bonds'].shape==(n,n)
    assert np.array_equal(d['raw_bonds'],d['raw_bonds'].T), 'raw bond labels must be symmetric'
    assert np.allclose(d['bond_probs'],d['bond_probs'].transpose(1,0,2),atol=1e-6), 'adapter must symmetrize evidence explicitly'
    assert np.isfinite(d['coords']).all()
    for name in ('atom_probs','charge_probs','bond_probs'):
        assert np.isfinite(d[name]).all() and (d[name]>=0).all()
        assert np.allclose(d[name].sum(axis=-1),1,atol=1e-5), f'{name} must contain normalized original probabilities'
    assert all(s in PHYSICAL and s!='H' for s in d['raw_atom_symbols'].tolist()), 'only original physical heavy slots may enter'
    return d

def _context(d,support):
    symbols=d['atom_symbols'].tolist(); physical=[i for i,s in enumerate(symbols) if s in PHYSICAL]
    order=np.argsort(-d['atom_probs'][:,physical],axis=1,kind='stable')
    atom_allowed=[]; atom_rank=[]
    for row in order:
        ranked=[physical[int(i)] for i in row]
        atom_allowed.append(set(ranked[:3] if support=='strict' else ranked))
        atom_rank.append({int(c):r+1 for r,c in enumerate(ranked)})
    bord=np.argsort(-d['bond_probs'],axis=-1,kind='stable')
    ballowed=np.ones(d['bond_probs'].shape,dtype=bool) if support=='expanded' else np.zeros(d['bond_probs'].shape,dtype=bool)
    if support=='strict': np.put_along_axis(ballowed,bord[...,:2],True,axis=-1)
    amap={s:i for i,s in enumerate(symbols)}; qmap={int(q):i for i,q in enumerate(d['charge_values'])}
    if 0 not in qmap: raise ValueError('neutral charge absent from checkpoint vocabulary')
    rawidx=np.array([amap[s] for s in d['raw_atom_symbols']]); rawq=np.array([qmap[int(q)] for q in d['raw_charges']])
    ac=-np.log(np.maximum(d['atom_probs'],1e-12))+np.log(np.maximum(d['atom_probs'][np.arange(len(rawidx)),rawidx],1e-12))[:,None]
    qc=-np.log(np.maximum(d['charge_probs'][:,qmap[0]],1e-12))+np.log(np.maximum(d['charge_probs'][np.arange(len(rawq)),rawq],1e-12))
    bc=-np.log(np.maximum(d['bond_probs'],1e-12))+np.log(np.maximum(np.take_along_axis(d['bond_probs'],d['raw_bonds'][...,None],-1)[...,0],1e-12))[...,None]
    return dict(amap=amap,allowed=atom_allowed,atom_rank=atom_rank,bond_allowed=ballowed,atom_cost=ac,charge_cost=qc,bond_cost=bc,bond_rank=bord)

def allowed_sequences(topology,n):
    length=4 if topology=='cycle4' else 3
    extra=0 if topology=='cycle4' else 1
    return [seq for seq in itertools.product(AA,repeat=length) if 4*length+extra+sum(len(SIDE[a]) for a in seq)==n]

def necessary_bounds(d,topology):
    n=len(d['coords']); length=4 if topology=='cycle4' else 3; seqs=allowed_sequences(topology,n)
    if not seqs: return {'size_feasible':False,'reason':'heavy_count_outside_template_support'}
    orig=Counter(d['raw_atom_symbols'].tolist()); lows=[]
    for seq in seqs:
        desired=Counter()
        for r,a in enumerate(seq): desired.update(template(a,topology=='linear3' and r==2)['elements'].values())
        lows.append(sum(max(0,orig[e]-desired[e]) for e in set(orig)|set(desired)))
    old=np.bincount(d['raw_bonds'][np.triu_indices(n,1)],minlength=5)
    edges=n if topology=='cycle4' else n-1
    target=np.array([n*(n-1)//2-edges,edges-length,length,0,0])
    bond_lb=int(np.abs(old-target).sum()//2)
    return {'size_feasible':True,'sequence_count':len(seqs),'element_edit_lower_bound':int(min(lows)),'bond_edit_lower_bound':bond_lb,'target_bond_histogram':target.tolist(),'raw_bond_histogram':old.tolist()}

def _beam_template(d,c,t,beam_width,atom_cap,bond_cap):
    """Best bounded partial maps; scores include every internal nonbond once."""
    n=len(d['coords']); edge={frozenset((a,b)):k for a,b,k in t['edges']}
    # N--CA--C--O backbone first, followed by attached side-chain roles.
    beam=[(0.0,(),0,0,0)]; counts=[]
    for p,role in enumerate(t['roles']):
        el=t['elements'][role]
        if el not in c['amap']: return [],counts
        ai=c['amap'][el]; choices=[i for i in range(n) if ai in c['allowed'][i]]; nxt=[]
        for score,mapping,ae,be,qe in beam:
            for slot in choices:
                if slot in mapping: continue
                # Val methyl roles are indistinguishable; retain one canonical mapping.
                if role=='CG2' and slot < mapping[t['roles'].index('CG1')]: continue
                anew=ae+int(d['raw_atom_symbols'][slot]!=el)
                if anew>atom_cap: continue
                delta=float(c['atom_cost'][slot,ai]+c['charge_cost'][slot]); bnew=be; valid=True
                for j,prev in enumerate(mapping):
                    typ=edge.get(frozenset((role,t['roles'][j])),0)
                    if not c['bond_allowed'][slot,prev,typ]: valid=False;break
                    delta+=float(c['bond_cost'][slot,prev,typ]);bnew+=int(d['raw_bonds'][slot,prev]!=typ)
                if not valid or bnew>bond_cap:continue
                nxt.append((score+delta,mapping+(slot,),anew,bnew,qe+int(d['raw_charges'][slot]!=0)))
        nxt.sort(key=lambda v:(v[0],v[1])); counts.append({'role':role,'expanded':len(nxt),'retained':min(beam_width,len(nxt))})
        beam=nxt[:beam_width]
        if not beam: break
    out=[]
    for score,mapping,ae,be,qe in beam:
        if len(mapping)!=len(t['roles']):continue
        out.append({'residue':t['residue'],'roles':dict(zip(t['roles'],mapping)),'slots':list(mapping),'elements':[t['elements'][r] for r in t['roles']],'internal_edges':[[mapping[t['roles'].index(a)],mapping[t['roles'].index(b)],v] for a,b,v in t['edges']], 'model_cost':score,'atom_edits':ae,'internal_bond_edits':be,'charge_edits':qe,'low_rank_atom_edits':sum(c['atom_rank'][s][c['amap'][t['elements'][r]]]>3 for r,s in zip(t['roles'],mapping)),'low_rank_internal_bonds':sum(int(np.where(c['bond_rank'][mapping[i],mapping[j]]==edge.get(frozenset((t['roles'][i],t['roles'][j])),0))[0][0])>=2 for i in range(len(mapping)) for j in range(i+1,len(mapping)))})
    return out,counts

def _link(r,s,length,topology):
    if s==r+1:return r,s
    if topology=='cycle4' and r==0 and s==length-1:return s,r
    return None

def _pair(d,c,a,b,r,s,length,topology):
    if set(a['slots'])&set(b['slots']):return None,'overlap'
    link=_link(r,s,length,topology); peptide=None
    if link:
        peptide=(a['roles']['C'],b['roles']['N']) if link==(r,s) else (b['roles']['C'],a['roles']['N'])
    cost=0.;edits=0;low=0
    for i in a['slots']:
        for j in b['slots']:
            typ=1 if peptide is not None and set((i,j))==set(peptide) else 0
            if not c['bond_allowed'][i,j,typ]:return None,'strict_cross_bond'
            cost+=float(c['bond_cost'][i,j,typ]);edits+=int(d['raw_bonds'][i,j]!=typ)
            low+=int(np.where(c['bond_rank'][i,j]==typ)[0][0]>=2)
    geom=0. if peptide is None else ((float(np.linalg.norm(d['coords'][peptide[0]]-d['coords'][peptide[1]]))-1.33)/.25)**2
    return {'model_cost':cost,'geometry_cost':geom,'bond_edits':edits,'low_rank_bonds':low,'peptide':None if peptide is None else list(peptide)},None

def build_candidates(endpoint,topology='cycle4',support='strict',max_candidates=64,beam_width=256, atom_edit_cap=None,bond_edit_cap=None):
    start=time.perf_counter();assert topology in ('cycle4','linear3') and support in ('strict','expanded')
    d=_endpoint(endpoint);n=len(d['coords']);length=4 if topology=='cycle4' else 3
    cap_a=int(math.ceil(.2*n) if atom_edit_cap is None else atom_edit_cap);cap_b=int(math.ceil(.5*n) if bond_edit_cap is None else bond_edit_cap)
    pool={'version':1,'topology':topology,'support':support,'n':n,'length':length,'max_candidates':max_candidates,'beam_width':beam_width,'atom_edit_cap':cap_a,'bond_edit_cap':cap_b,'endpoint':{k:v.tolist() for k,v in d.items()},'groups':[],'pairs':[],'beam_diagnostics':[],'bounds':necessary_bounds(d,topology),'status':'pending','score_semantics':'sum of endpoint-local log probability ratios relative to raw discrete classes; not joint molecular probability','strict_atom_policy':'top3 physical categories INCLUDING H, intersect heavy; original probabilities unchanged'}
    bounds=pool['bounds']
    if not bounds['size_feasible'] or bounds['element_edit_lower_bound']>cap_a or bounds['bond_edit_lower_bound']>cap_b:
        pool['status']='necessary_bound_infeasible';pool['seconds']=time.perf_counter()-start;return pool
    try:c=_context(d,support)
    except ValueError as e:pool['status']='vocabulary_infeasible';pool['reason']=str(e);pool['seconds']=time.perf_counter()-start;return pool
    common={}
    for r in range(length):
        terminal=topology=='linear3' and r==length-1
        if terminal not in common:
            byaa={}
            for aa in AA:
                cand,diag=_beam_template(d,c,template(aa,terminal),beam_width,cap_a,cap_b)
                byaa[aa]=cand;pool['beam_diagnostics'].append({'terminal':terminal,'residue':aa,'steps':diag,'final_mappings':len(cand)})
            # Balanced type allocation prevents one low-cost residue from consuming the pool.
            selected=[];quota=max_candidates//len(AA)
            for aa in AA:selected.extend(byaa[aa][:quota])
            taken={(v['residue'],tuple(v['slots'])) for v in selected}
            rest=[v for aa in AA for v in byaa[aa] if (v['residue'],tuple(v['slots'])) not in taken]
            rest.sort(key=lambda v:(v['model_cost'],v['residue'],v['slots']));selected.extend(rest[:max_candidates-len(selected)])
            selected.sort(key=lambda v:(v['model_cost'],v['residue'],v['slots']));common[terminal]=selected
        pool['groups'].append(common[terminal])
    if any(not g for g in pool['groups']):pool['status']='bounded_mapping_pool_empty';pool['seconds']=time.perf_counter()-start;return pool
    for r in range(length):
        for s in range(r+1,length):
            entries=[];rejected=Counter()
            for k,a in enumerate(pool['groups'][r]):
                for j,b in enumerate(pool['groups'][s]):
                    v,reason=_pair(d,c,a,b,r,s,length,topology)
                    if v is None:rejected[reason]+=1
                    else:entries.append(dict(k=k,j=j,**v))
            pool['pairs'].append({'r':r,'s':s,'entries':entries,'rejected':dict(rejected)})
    covered=set(i for g in pool['groups'] for v in g for i in v['slots'])
    pool['uncovered_slots']=sorted(set(range(n))-covered)
    pool['status']='bounded_pool_uncovered' if pool['uncovered_slots'] else 'ready'
    pool['seconds']=time.perf_counter()-start
    return pool

def _lookup(pool):
    return {(p['r'],p['s']):{(v['k'],v['j']):v for v in p['entries']} for p in pool['pairs']}

def assess(pool,selection,no_score=False,_pair_lookup=None):
    if len(selection)!=pool['length'] or any(k<0 or k>=len(pool['groups'][r]) for r,k in enumerate(selection)):return None
    chosen=[pool['groups'][r][k] for r,k in enumerate(selection)];slots=[s for v in chosen for s in v['slots']]
    if len(slots)!=pool['n'] or len(set(slots))!=pool['n']:return None
    ae=sum(v['atom_edits'] for v in chosen);be=sum(v['internal_bond_edits'] for v in chosen);mc=sum(v['model_cost'] for v in chosen);gc=0.;lowb=sum(v['low_rank_internal_bonds'] for v in chosen)
    look=_lookup(pool) if _pair_lookup is None else _pair_lookup
    for (r,s),tab in look.items():
        v=tab.get((int(selection[r]),int(selection[s])))
        if v is None:return None
        be+=v['bond_edits'];mc+=v['model_cost'];gc+=v['geometry_cost'];lowb+=v['low_rank_bonds']
    if ae>pool['atom_edit_cap'] or be>pool['bond_edit_cap']:return None
    return {'objective':float(gc+(0 if no_score else mc)),'model_cost':float(mc),'geometry_cost':float(gc),'atom_edits':int(ae),'bond_edits':int(be),'charge_edits':sum(v['charge_edits'] for v in chosen),'low_rank_atom_states':sum(v['low_rank_atom_edits'] for v in chosen),'low_rank_bond_states':int(lowb)}

def reconstruct(pool,selection):
    metrics=assess(pool,selection)
    if metrics is None:raise ValueError('assignment violates declared candidate/coverage/edit constraints')
    n=pool['n'];els=['']*n;b=np.zeros((n,n),dtype=int);res=[];cip=[]
    for r,k in enumerate(selection):
        v=pool['groups'][r][int(k)]
        for slot,el in zip(v['slots'],v['elements']):els[slot]=el
        for i,j,t in v['internal_edges']:b[i,j]=b[j,i]=t
        res.append({'residue':v['residue'],'roles':v['roles'].copy()})
        if v['residue']!='G':cip.append({'atom':v['roles']['CA'],'cip':'S','residue_index':r})
    for r in range(pool['length']-(pool['topology']=='linear3')):
        s=(r+1)%pool['length'];i=res[r]['roles']['C'];j=res[s]['roles']['N'];b[i,j]=b[j,i]=1
    raw=pool['endpoint'];actual_a=sum(a!=z for a,z in zip(els,raw['raw_atom_symbols']));actual_b=int(np.count_nonzero(np.triu(b!=np.asarray(raw['raw_bonds']),1)))
    assert actual_a==metrics['atom_edits'] and actual_b==metrics['bond_edits'],'edit decomposition mismatch'
    return {'elements':els,'charges':[0]*n,'bonds':b.tolist(),'coords':raw['coords'],'slot_ids':raw['slot_ids'],'residue_maps':res,'expected_chirality':cip,'topology':pool['topology'],'selection':list(map(int,selection)),'metrics':metrics,'chirality_semantics':'template-declared L identity; source coordinate chirality must be independently checked'}

def _milp_problem(pool,no_score=False,excluded=()):
    offsets=np.cumsum([0]+[len(g) for g in pool['groups']]);nx=int(offsets[-1]);obj=[];ae=[];be=[]
    for g in pool['groups']:
        for v in g:obj.append(0. if no_score else v['model_cost']);ae.append(v['atom_edits']);be.append(v['internal_bond_edits'])
    products=[];invalid=[]
    for p in pool['pairs']:
        valid={(v['k'],v['j']):v for v in p['entries']};r=p['r'];s=p['s']
        for k in range(len(pool['groups'][r])):
            for j in range(len(pool['groups'][s])):
                a=int(offsets[r]+k);b=int(offsets[s]+j);v=valid.get((k,j))
                if v is None:invalid.append((a,b))
                else:
                    y=len(obj);products.append((y,a,b,r,s,k,j));obj.append(v['geometry_cost']+(0. if no_score else v['model_cost']));ae.append(0);be.append(v['bond_edits'])
    rows=[];lb=[];ub=[]
    def add(coeff,lo,hi):rows.append(coeff);lb.append(lo);ub.append(hi)
    for r,g in enumerate(pool['groups']):add({int(offsets[r]+k):1 for k in range(len(g))},1,1)
    for slot in range(pool['n']):add({int(offsets[r]+k):1 for r,g in enumerate(pool['groups']) for k,v in enumerate(g) if slot in v['slots']},1,1)
    add({i:v for i,v in enumerate(ae) if v},-np.inf,pool['atom_edit_cap']);add({i:v for i,v in enumerate(be) if v},-np.inf,pool['bond_edit_cap'])
    for a,b in invalid:add({a:1,b:1},-np.inf,1)
    # Exact product linearization for binary candidate x; y can remain continuous.
    for y,a,b,*_ in products:
        add({y:1,a:-1},-np.inf,0);add({y:1,b:-1},-np.inf,0);add({y:-1,a:1,b:1},-np.inf,1)
    for sel in excluded:add({int(offsets[r]+k):1 for r,k in enumerate(sel)},-np.inf,pool['length']-1)
    ri=[];ci=[];vv=[]
    for r,row in enumerate(rows):
        for col,val in row.items():ri.append(r);ci.append(col);vv.append(val)
    A=coo_matrix((vv,(ri,ci)),shape=(len(rows),len(obj))).tocsc()
    return np.asarray(obj),np.r_[np.ones(nx),np.zeros(len(obj)-nx)],LinearConstraint(A,np.asarray(lb),np.asarray(ub)),offsets,products,invalid,ae,be

def _graph_key(graph):
    # Exact slot-labelled graph identity; final chemistry verifier performs isomorphic dedup.
    return tuple(graph['elements']),tuple(np.asarray(graph['bonds'])[np.triu_indices(len(graph['elements']),1)])

def solve(pool,method='joint',max_solutions=4,time_limit=15.,seed=0,local_starts=64):
    start=time.perf_counter();assert method in ('joint','no_score','local')
    out={'method':method,'status':pool['status'],'solutions':[],'solver_runs':[],'time_limit_seconds':time_limit,'pool_scope':'bounded beam pool; infeasibility does not certify complete model support'}
    if pool['status']!='ready':out['seconds']=time.perf_counter()-start;return out
    if method=='local':return _solve_local(pool,max_solutions,time_limit,seed,local_starts)
    excluded=[];seen=set();no_score=method=='no_score'
    for _ in range(max_solutions):
        remaining=time_limit-(time.perf_counter()-start)
        if remaining<=.02:break
        c,integ,cons,offsets,*_=_milp_problem(pool,no_score,excluded)
        remaining=time_limit-(time.perf_counter()-start)
        if remaining<=.02:break
        res=milp(c,integrality=integ,bounds=Bounds(0,1),constraints=cons,options={'time_limit':remaining,'mip_rel_gap':0.,'presolve':True})
        record={'status':int(res.status),'message':str(res.message),'variables':len(c),'binary_variables':int(integ.sum()),'constraints':int(cons.A.shape[0]),'objective':None if res.fun is None else float(res.fun),'mip_gap':None if getattr(res,'mip_gap',None) is None else float(res.mip_gap),'dual_bound':None if getattr(res,'mip_dual_bound',None) is None else float(res.mip_dual_bound)};out['solver_runs'].append(record)
        if res.x is None:break
        sel=[int(np.argmax(res.x[offsets[r]:offsets[r+1]])) for r in range(pool['length'])];metrics=assess(pool,sel,no_score)
        if metrics is None:record['postcheck']='failed';break
        assert abs(metrics['objective']-res.fun)<1e-5*max(1,abs(res.fun))
        graph=reconstruct(pool,sel);graph['optimization_metrics']=metrics;key=_graph_key(graph);excluded.append(sel)
        if key not in seen:out['solutions'].append(graph);seen.add(key)
        record['postcheck']='passed'
    out['status']='feasible' if out['solutions'] else ('bounded_pool_infeasible' if out['solver_runs'] and out['solver_runs'][-1]['status']==2 else 'timeout_or_no_incumbent')
    out['seconds']=time.perf_counter()-start;return out

def _solve_local(pool,max_solutions,time_limit,seed,starts):
    start=time.perf_counter();rng=np.random.default_rng(seed);look=_lookup(pool);groups=pool['groups'];L=pool['length'];evaluations=0;seen={};seeds=[]
    # Randomized exact-cover backtracking creates feasible starting points without MILP.
    # This search is explicitly part of the local-search cost and shares the wall cap.
    order=sorted(range(L),key=lambda r:len(groups[r]));node_limit=100000
    def initial():
        nonlocal evaluations
        sel=[-1]*L;visits=0
        def dfs(t,used,ae,be):
            nonlocal visits,evaluations
            visits+=1
            if visits>node_limit or time.perf_counter()-start>=time_limit:return None
            if t==L:
                evaluations+=1
                return sel.copy() if len(used)==pool['n'] and assess(pool,sel,_pair_lookup=look) is not None else None
            r=order[t];idx=list(rng.permutation(len(groups[r])))
            for k in idx:
                v=groups[r][k]
                if used.intersection(v['slots']) or ae+v['atom_edits']>pool['atom_edit_cap']:continue
                inc=v['internal_bond_edits'];good=True
                for s,j in enumerate(sel):
                    if j<0:continue
                    p=look[min(r,s),max(r,s)].get((k,j) if r<s else (j,k))
                    if p is None:good=False;break
                    inc+=p['bond_edits']
                if not good or be+inc>pool['bond_edit_cap']:continue
                sel[r]=int(k);found=dfs(t+1,used|set(v['slots']),ae+v['atom_edits'],be+inc)
                if found is not None:return found
                sel[r]=-1
            return None
        return dfs(0,set(),0,0)
    for _ in range(starts):
        if time.perf_counter()-start>=time_limit:break
        sel=initial()
        if sel is None:continue
        seeds.append(sel.copy());value=assess(pool,sel,_pair_lookup=look)['objective'];improved=True
        while improved and time.perf_counter()-start<time_limit:
            improved=False;best=sel;bestval=value
            for width in (1,2):
                for positions in itertools.combinations(range(L),width):
                    # Exact coverage fixes the union of the substituted residue slots.
                    fixed=set(s for r,k in enumerate(sel) if r not in positions for s in groups[r][k]['slots'])
                    free=set(range(pool['n']))-fixed
                    options=[[k for k,v in enumerate(groups[r]) if set(v['slots'])<=free] for r in positions]
                    for repl in itertools.product(*options):
                        if time.perf_counter()-start>=time_limit:break
                        proposal=sel.copy()
                        for r,k in zip(positions,repl):proposal[r]=k
                        met=assess(pool,proposal,_pair_lookup=look);evaluations+=1
                        if met is not None and met['objective']<bestval-1e-9:best=proposal;bestval=met['objective'];improved=True
            sel=best;value=bestval
        graph=reconstruct(pool,sel);graph['optimization_metrics']=assess(pool,sel);seen.setdefault(_graph_key(graph),graph)
    solutions=sorted(seen.values(),key=lambda g:(g['metrics']['objective'],g['selection']))[:max_solutions]
    return {'method':'local','status':'feasible' if solutions else 'no_feasible_local_start','solutions':solutions,'seconds':time.perf_counter()-start,'time_limit_seconds':time_limit,'evaluations':evaluations,'feasible_starts':len(seeds),'requested_starts':starts,'initialization':'randomized exact-cover backtracking, 100000 nodes/start, counted in total wall time','pool_scope':'same bounded beam pool; no infeasibility certificate'}

def export_qubo(pool,no_score=False,max_budget_terms=2000000):
    """Pure QUBO with explicit x*x products and binary budget slack.

P=2*S+1 dominates the range of all unpenalized coefficients. Integer zero
penalties enforce exact cover, onehot, exclusions, y=x_a*x_b and edit caps.
The returned upper triangular coefficient list includes a constant.
"""
    c,_,_,offsets,products,invalid,ae,be=_milp_problem(pool,no_score)
    # A global budget square is intrinsically dense on its nonzero indicators.
    # Refuse an unbounded materialization instead of risking shared-host OOM.
    estimate=0
    for weights,cap in [(ae,pool['atom_edit_cap']),(be,pool['bond_edit_cap'])]:
        count=sum(bool(v) for v in weights)+int(cap).bit_length()
        estimate+=count*(count+1)//2
    if estimate>max_budget_terms:
        raise ValueError(f'Explicit budget-square expansion requires at most {estimate} terms, exceeds {max_budget_terms}; use the exact MILP or increase this explicit allocation limit.')
    Q={(i,i):float(v) for i,v in enumerate(c) if v};constant=0.;P=2*float(np.abs(c).sum())+1;nv=len(c);slack=[]
    def add(i,j,v):
        key=(min(i,j),max(i,j));Q[key]=Q.get(key,0.)+float(v)
    def square(coeff,rhs):
        nonlocal constant
        items=list(coeff.items());constant+=P*rhs*rhs
        for i,v in items:add(i,i,P*(v*v-2*rhs*v))
        for t,(i,v) in enumerate(items):
            for j,w in items[t+1:]:add(i,j,2*P*v*w)
    for r,g in enumerate(pool['groups']):square({int(offsets[r]+k):1 for k in range(len(g))},1)
    for slot in range(pool['n']):square({int(offsets[r]+k):1 for r,g in enumerate(pool['groups']) for k,v in enumerate(g) if slot in v['slots']},1)
    for a,b in invalid:add(a,b,P)
    for y,a,b,*_ in products:
        add(a,b,P);add(a,y,-2*P);add(b,y,-2*P);add(y,y,3*P)
    for name,weights,cap in [('atom',ae,pool['atom_edit_cap']),('bond',be,pool['bond_edit_cap'])]:
        coeff={i:int(v) for i,v in enumerate(weights) if v};ids=[];powers=[];bit=1
        while bit<=cap:
            coeff[nv]=bit;ids.append(nv);powers.append(bit);nv+=1;bit*=2
        square(coeff,cap);slack.append({'name':name,'indices':ids,'weights':powers,'cap':cap})
    return {'n_variables':nv,'n_candidate_bits':int(offsets[-1]),'offsets':offsets.tolist(),'products':[list(p[:3]) for p in products],'slack':slack,'penalty':P,'constant':constant,'terms':[[i,j,v] for (i,j),v in sorted(Q.items()) if v],'no_score':no_score,'auxiliary_rule':'y=x_a*x_b; slack=cap-actual edits','claim':'zero penalty iff all compiled constraints; minimum feasible assignment remains preferred if feasible domain is nonempty'}

def encode_assignment(pool,selection,qubo):
    met=assess(pool,selection,qubo['no_score'])
    if met is None:raise ValueError('cannot encode infeasible selection')
    bits=np.zeros(qubo['n_variables'],dtype=np.int8)
    for r,k in enumerate(selection):bits[qubo['offsets'][r]+k]=1
    for y,a,b in qubo['products']:bits[y]=bits[a]*bits[b]
    for s in qubo['slack']:
        value=s['cap']-met[s['name']+'_edits']
        for i,w in zip(s['indices'],s['weights']):bits[i]=bool(value&w)
    return bits

def qubo_energy(qubo,bits):
    return float(qubo['constant']+sum(v*int(bits[i])*int(bits[j]) for i,j,v in qubo['terms']))


==> anc/peptide_extensions/grammar_test_direct_qubo.py <==
import itertools
from pathlib import Path
import sys
import numpy as np

sys.path.insert(0,str(Path(__file__).resolve().parents[1]/'scripts'))
from direct_qubo import value,swap_delta,optimize,export_qubo,encode,build,reconstruct,ROOT


def toy():
    rng=np.random.default_rng(54);n=3
    U=rng.normal(size=(n,n));W=np.zeros((n,n,n,n))
    for i in range(n):
        for j in range(i+1,n):
            x=rng.normal(size=(n,n));np.fill_diagonal(x,0)
            W[i,j]=x;W[j,i]=x.T
    return U,W


def test_qubo_all_binary_states_and_feasible_minimum():
    U,W=toy();Q,c,info=export_qubo(U,W,1.7)
    feasible=[];bad=[]
    for bits in itertools.product([0,1],repeat=9):
        x=np.array(bits);mat=x.reshape(3,3)
        e=float(c+x@Q@x)
        if np.all(mat.sum(0)==1) and np.all(mat.sum(1)==1):
            p=mat.argmax(1)
            assert abs(e-value(U,W,p,1.7))<1e-10
            feasible.append(e)
        else:bad.append(e)
    assert len(feasible)==6 and min(bad)>max(feasible)


def test_swap_delta_matches_full_energy_for_all_small_permutations():
    U,W=toy();neighbors=[[k for k in range(3) if k!=i] for i in range(3)]
    for p in itertools.permutations(range(3)):
        p=np.array(p)
        for i,j in itertools.combinations(range(3),2):
            q=p.copy();q[i],q[j]=q[j],q[i]
            assert abs(swap_delta(U,W,p,i,j,neighbors)-(value(U,W,q)-value(U,W,p)))<1e-10


def test_solver_small_optimum_and_fixed_seed():
    U,W=toy()
    p,r=optimize(U,W,54,starts=3,steps=200)
    q,_=optimize(U,W,54,starts=3,steps=200)
    assert np.array_equal(p,q)
    assert abs(value(U,W,p)-min(value(U,W,np.array(s)) for s in itertools.permutations(range(3))))<1e-9
    assert not r['global_optimality_certified']


def test_real_endpoint_objective_reconstruction_and_qubo():
    p=build(ROOT/'.runtime/peptide_v47/endpoints/flowmol/endpoint_006.npz','AGVV','cycle4')
    rng=np.random.default_rng(54)
    Q,c,info=export_qubo(p['U'],p['W'],p['base'])
    for _ in range(8):
        perm=rng.permutation(23);g=reconstruct(p,perm);x=encode(perm)
        assert abs(c+x@Q@x-g['metrics']['objective'])<5e-5
        assert len(set(perm))==23 and len(g['residue_maps'])==4
        assert np.array_equal(g['coords'],p['d']['coords'])
        assert g['metrics']['objective_error']<2e-4


def test_declared_graph_validator_rejects_broken_ring_and_reused_slots():
    from peptide_verify import verify_design
    p=build(ROOT/'.runtime/peptide_v47/endpoints/flowmol/endpoint_006.npz','AGVV','cycle4')
    g=reconstruct(p,np.arange(23))
    fields={k:g[k] for k in ['elements','bonds','charges','topology','residue_maps','expected_chirality']}
    assert verify_design(**fields,attempts=0)['graph_accepted']
    broken=np.array(g['bonds']);a=g['residue_maps'][-1]['roles']['C'];b=g['residue_maps'][0]['roles']['N']
    broken[a,b]=broken[b,a]=0
    assert not verify_design(**dict(fields,bonds=broken),attempts=0)['graph_accepted']
    import copy
    repeated=copy.deepcopy(g['residue_maps']);repeated[1]['roles']['CA']=repeated[0]['roles']['CA']
    assert not verify_design(**dict(fields,residue_maps=repeated),attempts=0)['graph_accepted']


==> anc/peptide_extensions/manifest.json <==
[
  {
    "source": "acrd/experiments/ncaa_redecoding_v52/dual_design_v1/summary.json",
    "source_sha256": "3daa1c32f25f83820ac1d2bb3e2a644544b1840bf0e03aac3092beb44629eb8a",
    "packaged": "ncaa_summary.json",
    "packaged_sha256": "8c63dd77ba9da089d402df8817eeb15f11182d414cbe9c731e0e65d8bda5f697",
    "workspace_prefix_removed": true
  },
  {
    "source": "acrd/experiments/ncaa_redecoding_v52/dual_design_v1/assignments.json",
    "source_sha256": "d3182977598b5cd126ab411ee49dbe7791cea6e97620b7312a00ecfb7804a49b",
    "packaged": "ncaa_assignments.json",
    "packaged_sha256": "d3182977598b5cd126ab411ee49dbe7791cea6e97620b7312a00ecfb7804a49b",
    "workspace_prefix_removed": false
  },
  {
    "source": "acrd/experiments/ncaa_redecoding_v52/dual_design_v1/energy_validation.json",
    "source_sha256": "6bfcaf79cfbca324ff59d35e600930fba032a82cdf4f01906a48b1228290eb5b",
    "packaged": "ncaa_energy_validation.json",
    "packaged_sha256": "6bfcaf79cfbca324ff59d35e600930fba032a82cdf4f01906a48b1228290eb5b",
    "workspace_prefix_removed": false
  },
  {
    "source": "acrd/experiments/ncaa_redecoding_v52/dual_design_v1/output_audit.json",
    "source_sha256": "3c1321916ba1cf34458e98a933632378904d81e441ee72d406f5d12e909a789e",
    "packaged": "ncaa_output_audit.json",
    "packaged_sha256": "3c1321916ba1cf34458e98a933632378904d81e441ee72d406f5d12e909a789e",
    "workspace_prefix_removed": false
  },
  {
    "source": "acrd/experiments/ncaa_redecoding_v52/dual_design_v1/tables/methods.tsv",
    "source_sha256": "0253a8f7fa72a4bbd7035cbe63187c19f8cc639c766f821defd4b260131f47e6",
    "packaged": "ncaa_methods.tsv",
    "packaged_sha256": "0253a8f7fa72a4bbd7035cbe63187c19f8cc639c766f821defd4b260131f47e6",
    "workspace_prefix_removed": false
  },
  {
    "source": "acrd/experiments/ncaa_redecoding_v52/dual_design_v1/plan/experiment-protocol.md",
    "source_sha256": "7627088bef2849db33f97fdc955ea59d83ceb179acd71ad6328fc88ed9a4623c",
    "packaged": "ncaa_protocol.md",
    "packaged_sha256": "7627088bef2849db33f97fdc955ea59d83ceb179acd71ad6328fc88ed9a4623c",
    "workspace_prefix_removed": false
  },
  {
    "source": "acrd/experiments/ncaa_redecoding_v52/dual_design_v1/qubo.npz",
    "source_sha256": "1a653d8f9bdd233a69e8b35bddb6f45140030fb624ed6373a0e2d8d6a2aaebf8",
    "packaged": "ncaa_qubo.npz",
    "packaged_sha256": "1a653d8f9bdd233a69e8b35bddb6f45140030fb624ed6373a0e2d8d6a2aaebf8",
    "workspace_prefix_removed": false
  },
  {
    "source": "acrd/experiments/ncaa_redecoding_v52/dual_design_v1/qubo_labels.json",
    "source_sha256": "abd6db46792470c1f233316c0fa39f466136d66f92f658e14b97f296cf63db60",
    "packaged": "ncaa_qubo_labels.json",
    "packaged_sha256": "abd6db46792470c1f233316c0fa39f466136d66f92f658e14b97f296cf63db60",
    "workspace_prefix_removed": false
  },
  {
    "source": "acrd/experiments/peptide_cyclization_v53/recombination_repeat_v1/tables/replication_summary.json",
    "source_sha256": "9490453c84541607402a2547bb93328f437d3d7799a0871f3fb1a6242ddbcc72",
    "packaged": "cyclization_replication.json",
    "packaged_sha256": "1d5d6623c0ce3526b973b76870aefabc5a59ef0a2df61684bf49c8fdf9f157f6",
    "workspace_prefix_removed": true
  },
  {
    "source": "acrd/experiments/peptide_cyclization_v53/recombination_repeat_v1/plan/experiment-protocol.md",
    "source_sha256": "7739aee872483aa4b734aaaed7b5077a7e02d5c6a6c57872ef32733a3b8b5906",
    "packaged": "cyclization_protocol.md",
    "packaged_sha256": "7739aee872483aa4b734aaaed7b5077a7e02d5c6a6c57872ef32733a3b8b5906",
    "workspace_prefix_removed": false
  },
  {
    "source": "acrd/experiments/peptide_cyclization_v53/recombination_repeat_v1/replay_audit.json",
    "source_sha256": "9fc78005040a73be438b8030655d05771ef406dee516fddc96f003cd7a87af7f",
    "packaged": "cyclization_replay.json",
    "packaged_sha256": "b526213a904feb66450b0b9c2e85f68757053450f7e9c8e31b29853c0e2b2b97",
    "workspace_prefix_removed": true
  },
  {
    "source": "acrd/experiments/peptide_cyclization_v53/recombination_repeat_v1/execution.json",
    "source_sha256": "4a61820669808921ca00cf9156304137372db00617f3e935a76987d49962154c",
    "packaged": "cyclization_execution.json",
    "packaged_sha256": "a1409476769f15ced588282c380bd6864dea4d0c181c7ad6a1b0d0a3f0043dea",
    "workspace_prefix_removed": true
  },
  {
    "source": "acrd/experiments/peptide_cyclization_v53/tables/recombination_evidence.json",
    "source_sha256": "c78c2256de1cd322ef367f6610b491039c497b77e6dc587247bf519045dd72d5",
    "packaged": "cyclization_previous.json",
    "packaged_sha256": "61febeaac17a57a5afa35539c78b2882afda03c6bc80b5b7cd3ce72a95d1bd6c",
    "workspace_prefix_removed": true
  },
  {
    "source": "acrd/experiments/ncaa_redecoding_v52/scripts/dual_enumerate.py",
    "source_sha256": "7564de808e0dab31016dea1271e4ede50057513015d74ceccd82779ea1558ccf",
    "packaged": "dual_enumerate.py",
    "packaged_sha256": "7564de808e0dab31016dea1271e4ede50057513015d74ceccd82779ea1558ccf",
    "workspace_prefix_removed": false
  },
  {
    "source": "acrd/experiments/ncaa_redecoding_v52/scripts/dual_output_audit.py",
    "source_sha256": "4a6cd1463c55e911f7efc5667985b778bb0d4c7488e57939309db64a4990fef4",
    "packaged": "dual_output_audit.py",
    "packaged_sha256": "4a6cd1463c55e911f7efc5667985b778bb0d4c7488e57939309db64a4990fef4",
    "workspace_prefix_removed": false
  },
  {
    "source": "acrd/experiments/ncaa_redecoding_v52/scripts/dual_design.py",
    "source_sha256": "5391306ad1cb0abf4e603cd762303f117f7acce4331000276d72f51a29c7b9f8",
    "packaged": "dual_design.py",
    "packaged_sha256": "5391306ad1cb0abf4e603cd762303f117f7acce4331000276d72f51a29c7b9f8",
    "workspace_prefix_removed": false
  },
  {
    "source": "acrd/experiments/ncaa_redecoding_v52/scripts/fixed_term_diagnostic.py",
    "source_sha256": "948f2fa1ec0f05bec7100a300e6d8f23c50e952d529383a7c10ddf5bf2e8d3ab",
    "packaged": "fixed_term_diagnostic.py",
    "packaged_sha256": "948f2fa1ec0f05bec7100a300e6d8f23c50e952d529383a7c10ddf5bf2e8d3ab",
    "workspace_prefix_removed": false
  },
  {
    "source": "acrd/experiments/peptide_redecoding_v54/tables/summary.json",
    "source_sha256": "c9d38e03c190adb880b9b161416ac1e0439f79836875e7e5ba97dfcc10152e6c",
    "packaged": "grammar_summary.json",
    "packaged_sha256": "c9d38e03c190adb880b9b161416ac1e0439f79836875e7e5ba97dfcc10152e6c",
    "workspace_prefix_removed": false
  },
  {
    "source": "acrd/experiments/peptide_redecoding_v54/tables/request_results.csv",
    "source_sha256": "8ca2e8408adf2b2b0a918ccaedeefc6561610390f63111fb22ef5fc984dd6287",
    "packaged": "grammar_requests.csv",
    "packaged_sha256": "05fb7e8b10ce23c1677d2f715d94cb4cac295b800aca1ae97a814aca18b81502",
    "workspace_prefix_removed": false
  },
  {
    "source": "acrd/experiments/peptide_redecoding_v54/plan/protocol.json",
    "source_sha256": "94165ff4457f75d69b2f96a8a4e713d997ab7c689b579ddea2ba2088322eaf9f",
    "packaged": "grammar_protocol.json",
    "packaged_sha256": "94165ff4457f75d69b2f96a8a4e713d997ab7c689b579ddea2ba2088322eaf9f",
    "workspace_prefix_removed": false
  },
  {
    "source": "acrd/experiments/peptide_redecoding_v54/tables/source_artifacts.json",
    "source_sha256": "561d5f28182af77d4ab45e2924ae92598a8f86cd37467be969200a3bdcc8f26d",
    "packaged": "grammar_source_artifacts.json",
    "packaged_sha256": "561d5f28182af77d4ab45e2924ae92598a8f86cd37467be969200a3bdcc8f26d",
    "workspace_prefix_removed": false
  },
  {
    "source": "acrd/experiments/peptide_redecoding_v54/plan/source_lock.json",
    "source_sha256": "3f4e123f914115814be2ee70eede45de575caa902ddafc6fb42d058354652a3b",
    "packaged": "grammar_source_lock.json",
    "packaged_sha256": "3f4e123f914115814be2ee70eede45de575caa902ddafc6fb42d058354652a3b",
    "workspace_prefix_removed": false
  },
  {
    "source": "acrd/experiments/peptide_redecoding_v54/scripts/direct_qubo.py",
    "source_sha256": "110c83ec6e4752af070002cae560b01ce103d9eb4eabc8ac1f69be62d75fdbdd",
    "packaged": "grammar_direct_qubo.py",
    "packaged_sha256": "110c83ec6e4752af070002cae560b01ce103d9eb4eabc8ac1f69be62d75fdbdd",
    "workspace_prefix_removed": false
  },
  {
    "source": "acrd/experiments/peptide_redecoding_v54/scripts/run_capability.py",
    "source_sha256": "cf99ca8b18be14b8df2a6470637e4da5c65d52da8ab10756520efcacfd006743",
    "packaged": "grammar_run_capability.py",
    "packaged_sha256": "cf99ca8b18be14b8df2a6470637e4da5c65d52da8ab10756520efcacfd006743",
    "workspace_prefix_removed": false
  },
  {
    "source": "acrd/experiments/peptide_redecoding_v54/scripts/audit_results.py",
    "source_sha256": "587e0940dfe66ecea99c4168e9c6cfa0f1b5e72d81ac16b6c5a08533ac9eb456",
    "packaged": "grammar_audit_results.py",
    "packaged_sha256": "587e0940dfe66ecea99c4168e9c6cfa0f1b5e72d81ac16b6c5a08533ac9eb456",
    "workspace_prefix_removed": false
  },
  {
    "source": "acrd/experiments/peptide_redecoding_v54/tests/test_direct_qubo.py",
    "source_sha256": "6328b9cf152010af7186687b4e1bafa2a0a842e9bd4beae140c30cce028aafec",
    "packaged": "grammar_test_direct_qubo.py",
    "packaged_sha256": "6328b9cf152010af7186687b4e1bafa2a0a842e9bd4beae140c30cce028aafec",
    "workspace_prefix_removed": false
  },
  {
    "source": "acrd/experiments/peptide_redecoding_v47/scripts/peptide_compiler.py",
    "source_sha256": "ab066d5f8abef51bbd0f91cc0a216e425648447e91101ce8e2f2d06c76a973b8",
    "packaged": "grammar_template_compiler.py",
    "packaged_sha256": "ab066d5f8abef51bbd0f91cc0a216e425648447e91101ce8e2f2d06c76a973b8",
    "workspace_prefix_removed": false
  },
  {
    "source": "acrd/experiments/peptide_redecoding_v47/scripts/peptide_verify.py",
    "source_sha256": "312114c69f7ff43ed9467086a3782ae17b7fed9fb133bd8f5c32d177f445d8b4",
    "packaged": "grammar_peptide_verify.py",
    "packaged_sha256": "312114c69f7ff43ed9467086a3782ae17b7fed9fb133bd8f5c32d177f445d8b4",
    "workspace_prefix_removed": false
  },
  {
    "source": ".runtime/peptide_v47/endpoints/flowmol/provenance.json",
    "source_sha256": "11a802fa44c264adf76c6f4d6f8e185d12bcec1b7cecdfedf20b8a4b14f3203e",
    "packaged": "grammar_flowmol_provenance.json",
    "packaged_sha256": "bc77e9fe05556cdf34d1db54355f8b493f073443c1ad6bc7db4c7e38fb930345",
    "workspace_prefix_removed": true
  },
  {
    "source": ".runtime/peptide_v47/endpoints/flowmol/manifest.json",
    "source_sha256": "3b87114e965e32be37ef1cba99fe6d10470301200a5505c039149c0dec8b93c7",
    "packaged": "grammar_generation_manifest.json",
    "packaged_sha256": "deaa640fd549f618e7943ba10751badb9320a9fc3d3342c31c8ddcaac3c0d1a2",
    "workspace_prefix_removed": true
  },
  {
    "source": "acrd/experiments/thioether_pose_v55/plan/protocol.json",
    "source_sha256": "60142261b0bee329c5614b7977243f5b2ac811f04dd2b93b2e253ad0eaa271dd",
    "packaged": "thioether_protocol.json",
    "packaged_sha256": "60142261b0bee329c5614b7977243f5b2ac811f04dd2b93b2e253ad0eaa271dd",
    "workspace_prefix_removed": false
  },
  {
    "source": "acrd/experiments/thioether_pose_v55/tables/selection.json",
    "source_sha256": "78d6ce94c68dc7a19a0180c5dc9507cbfc0594706715cd837988e008f20f098f",
    "packaged": "thioether_selection.json",
    "packaged_sha256": "d0f05f1881c9c6baebb836c103c4ff5f7a6ab4f100033d17350ad87a122b897d",
    "workspace_prefix_removed": true
  },
  {
    "source": "acrd/experiments/thioether_pose_v55/tables/evaluation.json",
    "source_sha256": "89edbeddf8260ea839b67c5528713200e1de39784d3ea65c4f81703a4675e0a0",
    "packaged": "thioether_evaluation.json",
    "packaged_sha256": "456971e1200f1c94c913b5b2462592b470331905588f3700dd5b8b0b58ec898b",
    "workspace_prefix_removed": true
  },
  {
    "source": "acrd/experiments/thioether_pose_v55/tables/audit.json",
    "source_sha256": "4833873e643b2c2607ba20b2236387adf9bbbac48a68501fe4ced4dc7768a462",
    "packaged": "thioether_audit.json",
    "packaged_sha256": "4833873e643b2c2607ba20b2236387adf9bbbac48a68501fe4ced4dc7768a462",
    "workspace_prefix_removed": false
  },
  {
    "source": "acrd/experiments/thioether_pose_v55/tables/state_provenance.json",
    "source_sha256": "be30fc413f0bc648ab9b94b98f0faeef8eaf5bc802b8597b632279a356dd4496",
    "packaged": "thioether_states.json",
    "packaged_sha256": "be30fc413f0bc648ab9b94b98f0faeef8eaf5bc802b8597b632279a356dd4496",
    "workspace_prefix_removed": false
  },
  {
    "source": "acrd/experiments/thioether_pose_v55/scripts/run_feasibility.py",
    "source_sha256": "56691018eb136a15d81a4b6d9ba5792ec83a5cba1897c44a9b3786145321ac73",
    "packaged": "thioether_run_feasibility.py",
    "packaged_sha256": "56691018eb136a15d81a4b6d9ba5792ec83a5cba1897c44a9b3786145321ac73",
    "workspace_prefix_removed": false
  },
  {
    "source": "acrd/experiments/thioether_pose_v55/scripts/audit_results.py",
    "source_sha256": "84a291bba344ff9eb0d8f9da976669e6333714c83d976afcea8f7437b3c1ccc9",
    "packaged": "thioether_audit_results.py",
    "packaged_sha256": "84a291bba344ff9eb0d8f9da976669e6333714c83d976afcea8f7437b3c1ccc9",
    "workspace_prefix_removed": false
  },
  {
    "source": "acrd/experiments/thioether_pose_v50/plan/locked_config_d1.json",
    "source_sha256": "981dbd86048dfb97fa14a64357926f966ae6976e8b2fea74781235fbe6d5e08b",
    "packaged": "thioether_source_protocol.json",
    "packaged_sha256": "52db909055c351aa13b1dbbc378d3e5c8563f4d9f8336ee048837c178c3b893f",
    "workspace_prefix_removed": true
  },
  {
    "source": "acrd/experiments/thioether_pose_v50/plan/posebusters_dock_fast.yml",
    "source_sha256": "ee6c51fd213c3378c49bad114500fc0a8a518b9f40b47ec43b6ee20dae02fad9",
    "packaged": "thioether_geometry_policy.yml",
    "packaged_sha256": "ee6c51fd213c3378c49bad114500fc0a8a518b9f40b47ec43b6ee20dae02fad9",
    "workspace_prefix_removed": false
  },
  {
    "source": "acrd/experiments/thioether_pose_v50/scripts/geometry_checks.py",
    "source_sha256": "118d9beca5fc098ac2729c5ce7ba01727dd0dea3ae82761af47385f931b5afa1",
    "packaged": "thioether_geometry_checks.py",
    "packaged_sha256": "118d9beca5fc098ac2729c5ce7ba01727dd0dea3ae82761af47385f931b5afa1",
    "workspace_prefix_removed": false
  },
  {
    "source": "acrd/experiments/thioether_pose_v50/scripts/fragment_oracle.py",
    "source_sha256": "faebf6e6f668ba0b2697fd3657f6334e40c03cda1bda26192ca7de061021fe20",
    "packaged": "thioether_fragment_builder.py",
    "packaged_sha256": "faebf6e6f668ba0b2697fd3657f6334e40c03cda1bda26192ca7de061021fe20",
    "workspace_prefix_removed": false
  },
  {
    "source": "acrd/experiments/thioether_pose_v50/scripts/evaluate_5kez.py",
    "source_sha256": "cf80d81613605bebd492f8deab4e55150b409033548cb1c5ee5bf3dd62647802",
    "packaged": "thioether_evaluator.py",
    "packaged_sha256": "cf80d81613605bebd492f8deab4e55150b409033548cb1c5ee5bf3dd62647802",
    "workspace_prefix_removed": false
  },
  {
    "source": ".runtime/thioether_v49/inputs/5KEZ/ligand_topology.json",
    "source_sha256": "19f46e9290daf29d818ee31fd8f5cf83fce5dc2fdef7afcc50a86d596731a27e",
    "packaged": "thioether_ligand_topology.json",
    "packaged_sha256": "19f46e9290daf29d818ee31fd8f5cf83fce5dc2fdef7afcc50a86d596731a27e",
    "workspace_prefix_removed": false
  },
  {
    "source": ".runtime/thioether_v49/inputs/5KEZ/pocket_proposals.json",
    "source_sha256": "5fed8f1ba663942c826e35e71c85a384f7aba11234384d6a83e43bdc1b3b7b85",
    "packaged": "thioether_pocket.json",
    "packaged_sha256": "5fed8f1ba663942c826e35e71c85a384f7aba11234384d6a83e43bdc1b3b7b85",
    "workspace_prefix_removed": false
  },
  {
    "source": ".runtime/thioether_v55/qubo.npz",
    "source_sha256": "3e836b11ea24e86a524826c5cd4320d23d07dbba2a0c4aa78e56615f0077c145",
    "packaged": "thioether_qubo.npz",
    "packaged_sha256": "3e836b11ea24e86a524826c5cd4320d23d07dbba2a0c4aa78e56615f0077c145",
    "workspace_prefix_removed": false
  },
  {
    "source": ".runtime/thioether_v55/forbidden_pairs.npz",
    "source_sha256": "c7b2887cd7ac3d7ef9f40d88da88ca0b4f63c68867983d902727fefa913950a4",
    "packaged": "thioether_forbidden_pairs.npz",
    "packaged_sha256": "c7b2887cd7ac3d7ef9f40d88da88ca0b4f63c68867983d902727fefa913950a4",
    "workspace_prefix_removed": false
  },
  {
    "source": ".runtime/thioether_v55/candidate_12.sdf",
    "source_sha256": "c37abaf90442544c0d9566e01230843c84ce4c4d824fbcbcaee783e4f51cd269",
    "packaged": "thioether_mixed_rank12.sdf",
    "packaged_sha256": "c37abaf90442544c0d9566e01230843c84ce4c4d824fbcbcaee783e4f51cd269",
    "workspace_prefix_removed": false
  },
  {
    "source": ".runtime/thioether_v55/candidate_14.sdf",
    "source_sha256": "44a6fefe82dc09e8664be8d43df850b4b696686c98b7e69a36c9814c92a05909",
    "packaged": "thioether_mixed_rank14.sdf",
    "packaged_sha256": "44a6fefe82dc09e8664be8d43df850b4b696686c98b7e69a36c9814c92a05909",
    "workspace_prefix_removed": false
  },
  {
    "source": ".runtime/peptide_v54/results/linear3/request_001/design_01/fresh_peptide.sdf",
    "source_sha256": "decc22a6e4388141a6bffe920f15fa701c5d4eeb217c587d8c692b556093523b",
    "packaged": "grammar_linear_example.sdf",
    "packaged_sha256": "decc22a6e4388141a6bffe920f15fa701c5d4eeb217c587d8c692b556093523b",
    "workspace_prefix_removed": false
  },
  {
    "source": ".runtime/peptide_v54/results/cycle4/request_000/design_01/fresh_peptide.sdf",
    "source_sha256": "ec6d14dafa5e8ec4feefea68b302369a046603a961aaf3b553abb88d6e13e7d8",
    "packaged": "grammar_cyclic_example.sdf",
    "packaged_sha256": "ec6d14dafa5e8ec4feefea68b302369a046603a961aaf3b553abb88d6e13e7d8",
    "workspace_prefix_removed": false
  },
  {
    "source": ".runtime/peptide_v54/results/linear3/request_005/design_02/source_restrained_peptide.sdf",
    "source_sha256": "05cb207821b1e4779d0752d6cfe1b5ee2d7c8405709ae84d7de4dada485e1a82",
    "packaged": "grammar_linear_source_example.sdf",
    "packaged_sha256": "05cb207821b1e4779d0752d6cfe1b5ee2d7c8405709ae84d7de4dada485e1a82",
    "workspace_prefix_removed": false
  },
  {
    "source": ".runtime/peptide_v54/results/cycle4/request_005/design_02/source_restrained_peptide.sdf",
    "source_sha256": "d713c6532238a5af342e33c6906f653c6cdb7518f4db2bd5d0b3b2f13ba51cc4",
    "packaged": "grammar_cyclic_source_example.sdf",
    "packaged_sha256": "d713c6532238a5af342e33c6906f653c6cdb7518f4db2bd5d0b3b2f13ba51cc4",
    "workspace_prefix_removed": false
  }
]


==> anc/peptide_extensions/ncaa_energy_validation.json <==
{
  "passed": true,
  "methods": [
    {
      "class": "AnalyticEtableEnergy",
      "type": "EnergyMethodType.ci_2b"
    },
    {
      "class": "MMLJEnergyIntra",
      "type": "EnergyMethodType.ci_2b"
    },
    {
      "class": "MMTorsionEnergy",
      "type": "EnergyMethodType.ci_2b"
    },
    {
      "class": "ProClosureEnergy",
      "type": "EnergyMethodType.ci_2b"
    },
    {
      "class": "HBondEnergy",
      "type": "EnergyMethodType.cd_2b"
    },
    {
      "class": "FullatomDisulfideEnergy",
      "type": "EnergyMethodType.ci_lr_2b"
    },
    {
      "class": "UnfoldedStateEnergy",
      "type": "EnergyMethodType.ci_1b"
    }
  ],
  "complete_score_checks": [
    {
      "raw_incident_delta": 649.7568675955174,
      "fixed_hbond_delta": 0.0,
      "affected_fixed_residues": [],
      "delta": 649.7568675955174,
      "intrinsic": {
        "6": -1.1943071988494411
      },
      "parent_intrinsic": {
        "6": -0.7020159452308752
      },
      "all_fixed_cd_delta": 0.0,
      "correction_abs_error": 0.0,
      "label": "single",
      "complete_delta": 649.7568675955171,
      "complete_abs_error": 3.410605131648481e-13
    },
    {
      "raw_incident_delta": 2525.7548398252275,
      "fixed_hbond_delta": 0.0,
      "affected_fixed_residues": [
        4
      ],
      "delta": 2525.7548398252275,
      "intrinsic": {
        "6": -1.1943071988494411,
        "9": 0.27394230631475014
      },
      "parent_intrinsic": {
        "6": -0.7020159452308752,
        "9": -0.5720313806881923
      },
      "all_fixed_cd_delta": 0.0,
      "correction_abs_error": 0.0,
      "label": "double",
      "complete_delta": 2525.7548398252284,
      "complete_abs_error": 9.094947017729282e-13
    }
  ],
  "all_fixed_hbond_checks": [
    {
      "raw_incident_delta": 35.034804279208956,
      "fixed_hbond_delta": 0.10880662041552647,
      "affected_fixed_residues": [
        169
      ],
      "delta": 35.143610899624484,
      "intrinsic": {
        "175": -1.2898474594481266
      },
      "parent_intrinsic": {
        "175": 0.7784775332289868
      },
      "all_fixed_cd_delta": 0.10880662041552114,
      "correction_abs_error": 5.329070518200751e-15,
      "state_indices": [
        16
      ]
    },
    {
      "raw_incident_delta": 605.7292149184641,
      "fixed_hbond_delta": 0.10880662041552647,
      "affected_fixed_residues": [
        169
      ],
      "delta": 605.8380215388796,
      "intrinsic": {
        "175": -1.2898474594481266,
        "177": -1.2275878349323572
      },
      "parent_intrinsic": {
        "175": 0.7784775332289868,
        "177": -0.832241656118116
      },
      "all_fixed_cd_delta": 0.10880662041552114,
      "correction_abs_error": 5.329070518200751e-15,
      "state_indices": [
        16,
        28
      ]
    }
  ],
  "native_weights": {
    "fa_atr": 0.8,
    "fa_rep": 0.634454,
    "fa_sol": 1.16497,
    "mm_lj_intra_rep": 0.324341,
    "mm_lj_intra_atr": 0.537815,
    "mm_twist": 0.2662,
    "pro_close": 1.44777,
    "hbond_sr_bb": 0.656728,
    "hbond_lr_bb": 1.50186,
    "hbond_bb_sc": 1.45367,
    "hbond_sc": 1.18477,
    "dslf_ss_dst": 0.5,
    "dslf_cs_ang": 2.0,
    "dslf_ss_dih": 5.0,
    "dslf_ca_dih": 5.0,
    "unfolded": -0.904283
  },
  "scope": "fixed-structure score differences; no absolute 2ROC full score or binding free energy"
}


==> anc/peptide_extensions/ncaa_methods.tsv <==
method	rank	assignment	chemical_sequence	rotamers	physical_proxy	model_family_cost	full_objective	parent_atom_contact_retention	chemistry_geometry_pass
full	1	744	142:HLU|144:NVL	142:r4;144:r1	-6.819030261610974	4.105906722041295	-2.713123539569679	0.8677966101694915	True
full	2	359	142:HLU|152:NVL	152:r2;142:r4	-7.2085807409840505	4.925326853702455	-2.283253887281596	0.823728813559322	True
full	3	752	141:NVL|142:HLU	142:r4;141:r1	-8.162049935002143	7.206689301130522	-0.9553606338716207	0.8779661016949153	True
full	4	624	142:NVL|144:NVL	142:r3;144:r1	-5.182643533373637	6.282648107599767	1.10000457422613	0.8677966101694915	True
full	5	354	142:NVL|152:NVL	152:r2;142:r3	-5.572194012746705	7.102068239260927	1.529874226514222	0.823728813559322	True
full	6	632	141:NVL|142:NVL	142:r3;141:r1	-6.525556934748696	9.383430686688994	2.857873751940298	0.8779661016949153	True
full	7	758	141:HLU|142:HLU	142:r4;141:r3	6.265358608631724	2.0176083779967007	8.282966986628423	0.8779661016949153	True
full	8	638	141:HLU|142:NVL	142:r3;141:r3	7.901815910737316	4.194349763555173	12.09616567429249	0.8779661016949153	True
physical	1	752	141:NVL|142:HLU	142:r4;141:r1	-8.162049935002143	7.206689301130522	-0.9553606338716207	0.8779661016949153	True
physical	2	359	142:HLU|152:NVL	152:r2;142:r4	-7.2085807409840505	4.925326853702455	-2.283253887281596	0.823728813559322	True
physical	3	744	142:HLU|144:NVL	142:r4;144:r1	-6.819030261610974	4.105906722041295	-2.713123539569679	0.8677966101694915	True
physical	4	632	141:NVL|142:NVL	142:r3;141:r1	-6.525556934748696	9.383430686688994	2.857873751940298	0.8779661016949153	True
physical	5	354	142:NVL|152:NVL	152:r2;142:r3	-5.572194012746705	7.102068239260927	1.529874226514222	0.823728813559322	True
physical	6	624	142:NVL|144:NVL	142:r3;144:r1	-5.182643533373637	6.282648107599767	1.10000457422613	0.8677966101694915	True
physical	7	758	141:HLU|142:HLU	142:r4;141:r3	6.265358608631724	2.0176083779967007	8.282966986628423	0.8779661016949153	True
physical	8	368	141:NVL|152:NVL	152:r2;141:r1	7.768504234883422	8.096799398839575	15.865303633722998	0.8440677966101695	True
unary	1	744	142:HLU|144:NVL	142:r4;144:r1	-6.819030261610974	4.105906722041295	-2.713123539569679	0.8677966101694915	True
unary	2	359	142:HLU|152:NVL	152:r2;142:r4	-7.2085807409840505	4.925326853702455	-2.283253887281596	0.823728813559322	True
unary	3	752	141:NVL|142:HLU	142:r4;141:r1	-8.162049935002143	7.206689301130522	-0.9553606338716207	0.8779661016949153	True
unary	4	624	142:NVL|144:NVL	142:r3;144:r1	-5.182643533373637	6.282648107599767	1.10000457422613	0.8677966101694915	True
unary	5	354	142:NVL|152:NVL	152:r2;142:r3	-5.572194012746705	7.102068239260927	1.529874226514222	0.823728813559322	True
unary	6	632	141:NVL|142:NVL	142:r3;141:r1	-6.525556934748696	9.383430686688994	2.857873751940298	0.8779661016949153	True
unary	7	758	141:HLU|142:HLU	142:r4;141:r3	6.265358608631724	2.0176083779967007	8.282966986628423	0.8779661016949153	True
unary	8	638	141:HLU|142:NVL	142:r3;141:r3	7.901815910737316	4.194349763555173	12.09616567429249	0.8779661016949153	True
model_first8	1	758	141:HLU|142:HLU	142:r4;141:r3	6.265358608631724	2.0176083779967007	8.282966986628423	0.8779661016949153	True
model_first8	2	774	141:HLU|144:NVL	144:r1;141:r3	22.582302546251533	2.088298344044595	24.67060089029613	0.888135593220339	True
model_first8	3	374	141:HLU|152:NVL	152:r2;141:r3	22.196248082696005	2.907718475705754	25.10396655840176	0.8440677966101695	True
model_first8	4	945	137:NVL|141:HLU	141:r3;137:r2	48.47318379990106	2.5870975673349546	51.060281367236016	0.911864406779661	True
model_first8	5	70	141:HLU|149:NVL	149:r2;141:r3	124.14133447619	2.9783749146209004	127.1197093908109	0.8169491525423729	True
model_first8	6	854	141:HLU|144:HLU	144:r2;141:r3	228.5008862812814	2.7899669009635284	231.29085318224492	0.888135593220339	True
model_first8	7	230	141:HLU|149:HLU	149:r2;141:r3	349.10807924850144	2.9185613823970025	352.02664063089844	0.8169491525423729	True
model_first8	8	534	141:HLU|152:HLU	152:r3;141:r3	948.2364954949617	3.435268683490195	951.6717641784519	0.8610169491525423	True


==> anc/peptide_extensions/ncaa_output_audit.json <==
{
  "created_utc": "2026-11-08T05:20:48.031580+00:00",
  "passed": true,
  "independent_serialized_outputs": [
    {
      "passed": true,
      "flags": {
        "mapping_bijective": true,
        "index_bijective": true,
        "connected": true,
        "valence": true,
        "exactly_two_ncaa": true,
        "149_atom_set": true,
        "149_bond_graph": true,
        "149_3d_S": true,
        "141_atom_set": true,
        "141_bond_graph": true,
        "141_3d_S": true,
        "all_covalent_lengths": true,
        "peptide_connections": true,
        "internal_contacts": true
      },
      "smiles": "CCC[C@H](NC(=O)[C@H](CC(C)C)NC(=O)[C@H](CC(=O)[O-])NC(=O)[C@H](CC(=O)[O-])NC(=O)[C@H](C)NC(=O)[C@@H](NC(=O)[C@H](CCCNC(N)=[NH2+])NC(=O)[C@H](CCCNC(N)=[NH2+])NC(=O)[C@H](CCC(C)C)NC(=O)[C@H](CCC(N)=O)NC(=O)[C@H](C)NC(=O)CNC(=O)[C@@H](NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@H](CCCNC(N)=[NH2+])NC(=O)[C@H](C)NC(=O)[C@H](Cc1c[nH]c2ccccc12)NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@@H]([NH3+])CCC(=O)[O-])[C@@H](C)CC)[C@@H](C)CC)C(=O)N[C@@H](C)C(=O)N[C@@H](CCC(N)=O)C(=O)N[C@@H](Cc1ccc(O)cc1)C(=O)N[C@@H](CCC(=O)[O-])C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@@H](CCSC)C(=O)[O-]",
      "fixed_original_atoms_preserved": true,
      "max_fixed_original_atom_displacement_A": 0.0,
      "pdb_sdf_max_displacement_A": 1.124197578778027e-06,
      "pdb_sdf_coordinates_agree": true,
      "no_receptor_clashes": true,
      "assignment_index": 70
    },
    {
      "passed": true,
      "flags": {
        "mapping_bijective": true,
        "index_bijective": true,
        "connected": true,
        "valence": true,
        "exactly_two_ncaa": true,
        "149_atom_set": true,
        "149_bond_graph": true,
        "149_3d_S": true,
        "141_atom_set": true,
        "141_bond_graph": true,
        "141_3d_S": true,
        "all_covalent_lengths": true,
        "peptide_connections": true,
        "internal_contacts": true
      },
      "smiles": "CC[C@H](C)[C@H](NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@H](CCCNC(N)=[NH2+])NC(=O)[C@H](C)NC(=O)[C@H](Cc1c[nH]c2ccccc12)NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@@H]([NH3+])CCC(=O)[O-])C(=O)NCC(=O)N[C@@H](C)C(=O)N[C@@H](CCC(N)=O)C(=O)N[C@@H](CCC(C)C)C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@H](C(=O)N[C@@H](C)C(=O)N[C@@H](CC(=O)[O-])C(=O)N[C@@H](CC(=O)[O-])C(=O)N[C@@H](CC(C)C)C(=O)N[C@@H](CCC(C)C)C(=O)N[C@@H](C)C(=O)N[C@@H](CCC(N)=O)C(=O)N[C@@H](Cc1ccc(O)cc1)C(=O)N[C@@H](CCC(=O)[O-])C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@@H](CCSC)C(=O)[O-])[C@@H](C)CC",
      "fixed_original_atoms_preserved": true,
      "max_fixed_original_atom_displacement_A": 0.0,
      "pdb_sdf_max_displacement_A": 1.124197578778027e-06,
      "pdb_sdf_coordinates_agree": true,
      "no_receptor_clashes": true,
      "assignment_index": 230
    },
    {
      "passed": true,
      "flags": {
        "mapping_bijective": true,
        "index_bijective": true,
        "connected": true,
        "valence": true,
        "exactly_two_ncaa": true,
        "152_atom_set": true,
        "152_bond_graph": true,
        "152_3d_S": true,
        "142_atom_set": true,
        "142_bond_graph": true,
        "142_3d_S": true,
        "all_covalent_lengths": true,
        "peptide_connections": true,
        "internal_contacts": true
      },
      "smiles": "CCC[C@H](NC(=O)[C@H](CCC(N)=O)NC(=O)[C@H](C)NC(=O)[C@H](CC(N)=O)NC(=O)[C@H](CC(C)C)NC(=O)[C@H](CC(=O)[O-])NC(=O)[C@H](CC(=O)[O-])NC(=O)[C@H](C)NC(=O)[C@@H](NC(=O)[C@H](CCCNC(N)=[NH2+])NC(=O)[C@H](CCC)NC(=O)[C@H](CC(C)C)NC(=O)[C@H](CCC(N)=O)NC(=O)[C@H](C)NC(=O)CNC(=O)[C@@H](NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@H](CCCNC(N)=[NH2+])NC(=O)[C@H](C)NC(=O)[C@H](Cc1c[nH]c2ccccc12)NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@@H]([NH3+])CCC(=O)[O-])[C@@H](C)CC)[C@@H](C)CC)C(=O)N[C@@H](CCC(=O)[O-])C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@@H](CCSC)C(=O)[O-]",
      "fixed_original_atoms_preserved": true,
      "max_fixed_original_atom_displacement_A": 0.0,
      "pdb_sdf_max_displacement_A": 1.124197578778027e-06,
      "pdb_sdf_coordinates_agree": true,
      "no_receptor_clashes": true,
      "assignment_index": 354
    },
    {
      "passed": true,
      "flags": {
        "mapping_bijective": true,
        "index_bijective": true,
        "connected": true,
        "valence": true,
        "exactly_two_ncaa": true,
        "152_atom_set": true,
        "152_bond_graph": true,
        "152_3d_S": true,
        "142_atom_set": true,
        "142_bond_graph": true,
        "142_3d_S": true,
        "all_covalent_lengths": true,
        "peptide_connections": true,
        "internal_contacts": true
      },
      "smiles": "CCC[C@H](NC(=O)[C@H](CCC(N)=O)NC(=O)[C@H](C)NC(=O)[C@H](CC(N)=O)NC(=O)[C@H](CC(C)C)NC(=O)[C@H](CC(=O)[O-])NC(=O)[C@H](CC(=O)[O-])NC(=O)[C@H](C)NC(=O)[C@@H](NC(=O)[C@H](CCCNC(N)=[NH2+])NC(=O)[C@H](CCC(C)C)NC(=O)[C@H](CC(C)C)NC(=O)[C@H](CCC(N)=O)NC(=O)[C@H](C)NC(=O)CNC(=O)[C@@H](NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@H](CCCNC(N)=[NH2+])NC(=O)[C@H](C)NC(=O)[C@H](Cc1c[nH]c2ccccc12)NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@@H]([NH3+])CCC(=O)[O-])[C@@H](C)CC)[C@@H](C)CC)C(=O)N[C@@H](CCC(=O)[O-])C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@@H](CCSC)C(=O)[O-]",
      "fixed_original_atoms_preserved": true,
      "max_fixed_original_atom_displacement_A": 0.0,
      "pdb_sdf_max_displacement_A": 1.124197578778027e-06,
      "pdb_sdf_coordinates_agree": true,
      "no_receptor_clashes": true,
      "assignment_index": 359
    },
    {
      "passed": true,
      "flags": {
        "mapping_bijective": true,
        "index_bijective": true,
        "connected": true,
        "valence": true,
        "exactly_two_ncaa": true,
        "152_atom_set": true,
        "152_bond_graph": true,
        "152_3d_S": true,
        "141_atom_set": true,
        "141_bond_graph": true,
        "141_3d_S": true,
        "all_covalent_lengths": true,
        "peptide_connections": true,
        "internal_contacts": true
      },
      "smiles": "CCC[C@H](NC(=O)[C@H](CCC(N)=O)NC(=O)[C@H](C)NC(=O)[C@H](CC(N)=O)NC(=O)[C@H](CC(C)C)NC(=O)[C@H](CC(=O)[O-])NC(=O)[C@H](CC(=O)[O-])NC(=O)[C@H](C)NC(=O)[C@@H](NC(=O)[C@H](CCCNC(N)=[NH2+])NC(=O)[C@H](CCCNC(N)=[NH2+])NC(=O)[C@H](CCC)NC(=O)[C@H](CCC(N)=O)NC(=O)[C@H](C)NC(=O)CNC(=O)[C@@H](NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@H](CCCNC(N)=[NH2+])NC(=O)[C@H](C)NC(=O)[C@H](Cc1c[nH]c2ccccc12)NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@@H]([NH3+])CCC(=O)[O-])[C@@H](C)CC)[C@@H](C)CC)C(=O)N[C@@H](CCC(=O)[O-])C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@@H](CCSC)C(=O)[O-]",
      "fixed_original_atoms_preserved": true,
      "max_fixed_original_atom_displacement_A": 0.0,
      "pdb_sdf_max_displacement_A": 1.124197578778027e-06,
      "pdb_sdf_coordinates_agree": true,
      "no_receptor_clashes": true,
      "assignment_index": 368
    },
    {
      "passed": true,
      "flags": {
        "mapping_bijective": true,
        "index_bijective": true,
        "connected": true,
        "valence": true,
        "exactly_two_ncaa": true,
        "152_atom_set": true,
        "152_bond_graph": true,
        "152_3d_S": true,
        "141_atom_set": true,
        "141_bond_graph": true,
        "141_3d_S": true,
        "all_covalent_lengths": true,
        "peptide_connections": true,
        "internal_contacts": true
      },
      "smiles": "CCC[C@H](NC(=O)[C@H](CCC(N)=O)NC(=O)[C@H](C)NC(=O)[C@H](CC(N)=O)NC(=O)[C@H](CC(C)C)NC(=O)[C@H](CC(=O)[O-])NC(=O)[C@H](CC(=O)[O-])NC(=O)[C@H](C)NC(=O)[C@@H](NC(=O)[C@H](CCCNC(N)=[NH2+])NC(=O)[C@H](CCCNC(N)=[NH2+])NC(=O)[C@H](CCC(C)C)NC(=O)[C@H](CCC(N)=O)NC(=O)[C@H](C)NC(=O)CNC(=O)[C@@H](NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@H](CCCNC(N)=[NH2+])NC(=O)[C@H](C)NC(=O)[C@H](Cc1c[nH]c2ccccc12)NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@@H]([NH3+])CCC(=O)[O-])[C@@H](C)CC)[C@@H](C)CC)C(=O)N[C@@H](CCC(=O)[O-])C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@@H](CCSC)C(=O)[O-]",
      "fixed_original_atoms_preserved": true,
      "max_fixed_original_atom_displacement_A": 0.0,
      "pdb_sdf_max_displacement_A": 1.124197578778027e-06,
      "pdb_sdf_coordinates_agree": true,
      "no_receptor_clashes": true,
      "assignment_index": 374
    },
    {
      "passed": true,
      "flags": {
        "mapping_bijective": true,
        "index_bijective": true,
        "connected": true,
        "valence": true,
        "exactly_two_ncaa": true,
        "152_atom_set": true,
        "152_bond_graph": true,
        "152_3d_S": true,
        "141_atom_set": true,
        "141_bond_graph": true,
        "141_3d_S": true,
        "all_covalent_lengths": true,
        "peptide_connections": true,
        "internal_contacts": true
      },
      "smiles": "CC[C@H](C)[C@H](NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@H](CCCNC(N)=[NH2+])NC(=O)[C@H](C)NC(=O)[C@H](Cc1c[nH]c2ccccc12)NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@@H]([NH3+])CCC(=O)[O-])C(=O)NCC(=O)N[C@@H](C)C(=O)N[C@@H](CCC(N)=O)C(=O)N[C@@H](CCC(C)C)C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@H](C(=O)N[C@@H](C)C(=O)N[C@@H](CC(=O)[O-])C(=O)N[C@@H](CC(=O)[O-])C(=O)N[C@@H](CC(C)C)C(=O)N[C@@H](CC(N)=O)C(=O)N[C@@H](C)C(=O)N[C@@H](CCC(N)=O)C(=O)N[C@@H](CCC(C)C)C(=O)N[C@@H](CCC(=O)[O-])C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@@H](CCSC)C(=O)[O-])[C@@H](C)CC",
      "fixed_original_atoms_preserved": true,
      "max_fixed_original_atom_displacement_A": 0.0,
      "pdb_sdf_max_displacement_A": 1.124197578778027e-06,
      "pdb_sdf_coordinates_agree": true,
      "no_receptor_clashes": true,
      "assignment_index": 534
    },
    {
      "passed": true,
      "flags": {
        "mapping_bijective": true,
        "index_bijective": true,
        "connected": true,
        "valence": true,
        "exactly_two_ncaa": true,
        "142_atom_set": true,
        "142_bond_graph": true,
        "142_3d_S": true,
        "144_atom_set": true,
        "144_bond_graph": true,
        "144_3d_S": true,
        "all_covalent_lengths": true,
        "peptide_connections": true,
        "internal_contacts": true
      },
      "smiles": "CCC[C@H](NC(=O)[C@H](CCCNC(N)=[NH2+])NC(=O)[C@H](CCC)NC(=O)[C@H](CC(C)C)NC(=O)[C@H](CCC(N)=O)NC(=O)[C@H](C)NC(=O)CNC(=O)[C@@H](NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@H](CCCNC(N)=[NH2+])NC(=O)[C@H](C)NC(=O)[C@H](Cc1c[nH]c2ccccc12)NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@@H]([NH3+])CCC(=O)[O-])[C@@H](C)CC)C(=O)N[C@@H](C)C(=O)N[C@@H](CC(=O)[O-])C(=O)N[C@@H](CC(=O)[O-])C(=O)N[C@@H](CC(C)C)C(=O)N[C@@H](CC(N)=O)C(=O)N[C@@H](C)C(=O)N[C@@H](CCC(N)=O)C(=O)N[C@@H](Cc1ccc(O)cc1)C(=O)N[C@@H](CCC(=O)[O-])C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@@H](CCSC)C(=O)[O-]",
      "fixed_original_atoms_preserved": true,
      "max_fixed_original_atom_displacement_A": 0.0,
      "pdb_sdf_max_displacement_A": 1.124197578778027e-06,
      "pdb_sdf_coordinates_agree": true,
      "no_receptor_clashes": true,
      "assignment_index": 624
    },
    {
      "passed": true,
      "flags": {
        "mapping_bijective": true,
        "index_bijective": true,
        "connected": true,
        "valence": true,
        "exactly_two_ncaa": true,
        "142_atom_set": true,
        "142_bond_graph": true,
        "142_3d_S": true,
        "141_atom_set": true,
        "141_bond_graph": true,
        "141_3d_S": true,
        "all_covalent_lengths": true,
        "peptide_connections": true,
        "internal_contacts": true
      },
      "smiles": "CCC[C@H](NC(=O)[C@H](CCC(N)=O)NC(=O)[C@H](C)NC(=O)CNC(=O)[C@@H](NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@H](CCCNC(N)=[NH2+])NC(=O)[C@H](C)NC(=O)[C@H](Cc1c[nH]c2ccccc12)NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@@H]([NH3+])CCC(=O)[O-])[C@@H](C)CC)C(=O)N[C@@H](CCC)C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@H](C(=O)N[C@@H](C)C(=O)N[C@@H](CC(=O)[O-])C(=O)N[C@@H](CC(=O)[O-])C(=O)N[C@@H](CC(C)C)C(=O)N[C@@H](CC(N)=O)C(=O)N[C@@H](C)C(=O)N[C@@H](CCC(N)=O)C(=O)N[C@@H](Cc1ccc(O)cc1)C(=O)N[C@@H](CCC(=O)[O-])C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@@H](CCSC)C(=O)[O-])[C@@H](C)CC",
      "fixed_original_atoms_preserved": true,
      "max_fixed_original_atom_displacement_A": 0.0,
      "pdb_sdf_max_displacement_A": 1.124197578778027e-06,
      "pdb_sdf_coordinates_agree": true,
      "no_receptor_clashes": true,
      "assignment_index": 632
    },
    {
      "passed": true,
      "flags": {
        "mapping_bijective": true,
        "index_bijective": true,
        "connected": true,
        "valence": true,
        "exactly_two_ncaa": true,
        "142_atom_set": true,
        "142_bond_graph": true,
        "142_3d_S": true,
        "141_atom_set": true,
        "141_bond_graph": true,
        "141_3d_S": true,
        "all_covalent_lengths": true,
        "peptide_connections": true,
        "internal_contacts": true
      },
      "smiles": "CCC[C@H](NC(=O)[C@H](CCC(C)C)NC(=O)[C@H](CCC(N)=O)NC(=O)[C@H](C)NC(=O)CNC(=O)[C@@H](NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@H](CCCNC(N)=[NH2+])NC(=O)[C@H](C)NC(=O)[C@H](Cc1c[nH]c2ccccc12)NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@@H]([NH3+])CCC(=O)[O-])[C@@H](C)CC)C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@H](C(=O)N[C@@H](C)C(=O)N[C@@H](CC(=O)[O-])C(=O)N[C@@H](CC(=O)[O-])C(=O)N[C@@H](CC(C)C)C(=O)N[C@@H](CC(N)=O)C(=O)N[C@@H](C)C(=O)N[C@@H](CCC(N)=O)C(=O)N[C@@H](Cc1ccc(O)cc1)C(=O)N[C@@H](CCC(=O)[O-])C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@@H](CCSC)C(=O)[O-])[C@@H](C)CC",
      "fixed_original_atoms_preserved": true,
      "max_fixed_original_atom_displacement_A": 0.0,
      "pdb_sdf_max_displacement_A": 1.124197578778027e-06,
      "pdb_sdf_coordinates_agree": true,
      "no_receptor_clashes": true,
      "assignment_index": 638
    },
    {
      "passed": true,
      "flags": {
        "mapping_bijective": true,
        "index_bijective": true,
        "connected": true,
        "valence": true,
        "exactly_two_ncaa": true,
        "142_atom_set": true,
        "142_bond_graph": true,
        "142_3d_S": true,
        "144_atom_set": true,
        "144_bond_graph": true,
        "144_3d_S": true,
        "all_covalent_lengths": true,
        "peptide_connections": true,
        "internal_contacts": true
      },
      "smiles": "CCC[C@H](NC(=O)[C@H](CCCNC(N)=[NH2+])NC(=O)[C@H](CCC(C)C)NC(=O)[C@H](CC(C)C)NC(=O)[C@H](CCC(N)=O)NC(=O)[C@H](C)NC(=O)CNC(=O)[C@@H](NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@H](CCCNC(N)=[NH2+])NC(=O)[C@H](C)NC(=O)[C@H](Cc1c[nH]c2ccccc12)NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@@H]([NH3+])CCC(=O)[O-])[C@@H](C)CC)C(=O)N[C@@H](C)C(=O)N[C@@H](CC(=O)[O-])C(=O)N[C@@H](CC(=O)[O-])C(=O)N[C@@H](CC(C)C)C(=O)N[C@@H](CC(N)=O)C(=O)N[C@@H](C)C(=O)N[C@@H](CCC(N)=O)C(=O)N[C@@H](Cc1ccc(O)cc1)C(=O)N[C@@H](CCC(=O)[O-])C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@@H](CCSC)C(=O)[O-]",
      "fixed_original_atoms_preserved": true,
      "max_fixed_original_atom_displacement_A": 0.0,
      "pdb_sdf_max_displacement_A": 1.124197578778027e-06,
      "pdb_sdf_coordinates_agree": true,
      "no_receptor_clashes": true,
      "assignment_index": 744
    },
    {
      "passed": true,
      "flags": {
        "mapping_bijective": true,
        "index_bijective": true,
        "connected": true,
        "valence": true,
        "exactly_two_ncaa": true,
        "142_atom_set": true,
        "142_bond_graph": true,
        "142_3d_S": true,
        "141_atom_set": true,
        "141_bond_graph": true,
        "141_3d_S": true,
        "all_covalent_lengths": true,
        "peptide_connections": true,
        "internal_contacts": true
      },
      "smiles": "CCC[C@H](NC(=O)[C@H](CCC(N)=O)NC(=O)[C@H](C)NC(=O)CNC(=O)[C@@H](NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@H](CCCNC(N)=[NH2+])NC(=O)[C@H](C)NC(=O)[C@H](Cc1c[nH]c2ccccc12)NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@@H]([NH3+])CCC(=O)[O-])[C@@H](C)CC)C(=O)N[C@@H](CCC(C)C)C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@H](C(=O)N[C@@H](C)C(=O)N[C@@H](CC(=O)[O-])C(=O)N[C@@H](CC(=O)[O-])C(=O)N[C@@H](CC(C)C)C(=O)N[C@@H](CC(N)=O)C(=O)N[C@@H](C)C(=O)N[C@@H](CCC(N)=O)C(=O)N[C@@H](Cc1ccc(O)cc1)C(=O)N[C@@H](CCC(=O)[O-])C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@@H](CCSC)C(=O)[O-])[C@@H](C)CC",
      "fixed_original_atoms_preserved": true,
      "max_fixed_original_atom_displacement_A": 0.0,
      "pdb_sdf_max_displacement_A": 1.124197578778027e-06,
      "pdb_sdf_coordinates_agree": true,
      "no_receptor_clashes": true,
      "assignment_index": 752
    },
    {
      "passed": true,
      "flags": {
        "mapping_bijective": true,
        "index_bijective": true,
        "connected": true,
        "valence": true,
        "exactly_two_ncaa": true,
        "142_atom_set": true,
        "142_bond_graph": true,
        "142_3d_S": true,
        "141_atom_set": true,
        "141_bond_graph": true,
        "141_3d_S": true,
        "all_covalent_lengths": true,
        "peptide_connections": true,
        "internal_contacts": true
      },
      "smiles": "CC[C@H](C)[C@H](NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@H](CCCNC(N)=[NH2+])NC(=O)[C@H](C)NC(=O)[C@H](Cc1c[nH]c2ccccc12)NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@@H]([NH3+])CCC(=O)[O-])C(=O)NCC(=O)N[C@@H](C)C(=O)N[C@@H](CCC(N)=O)C(=O)N[C@@H](CCC(C)C)C(=O)N[C@@H](CCC(C)C)C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@H](C(=O)N[C@@H](C)C(=O)N[C@@H](CC(=O)[O-])C(=O)N[C@@H](CC(=O)[O-])C(=O)N[C@@H](CC(C)C)C(=O)N[C@@H](CC(N)=O)C(=O)N[C@@H](C)C(=O)N[C@@H](CCC(N)=O)C(=O)N[C@@H](Cc1ccc(O)cc1)C(=O)N[C@@H](CCC(=O)[O-])C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@@H](CCSC)C(=O)[O-])[C@@H](C)CC",
      "fixed_original_atoms_preserved": true,
      "max_fixed_original_atom_displacement_A": 0.0,
      "pdb_sdf_max_displacement_A": 1.124197578778027e-06,
      "pdb_sdf_coordinates_agree": true,
      "no_receptor_clashes": true,
      "assignment_index": 758
    },
    {
      "passed": true,
      "flags": {
        "mapping_bijective": true,
        "index_bijective": true,
        "connected": true,
        "valence": true,
        "exactly_two_ncaa": true,
        "144_atom_set": true,
        "144_bond_graph": true,
        "144_3d_S": true,
        "141_atom_set": true,
        "141_bond_graph": true,
        "141_3d_S": true,
        "all_covalent_lengths": true,
        "peptide_connections": true,
        "internal_contacts": true
      },
      "smiles": "CCC[C@H](NC(=O)[C@H](CCCNC(N)=[NH2+])NC(=O)[C@H](CCCNC(N)=[NH2+])NC(=O)[C@H](CCC(C)C)NC(=O)[C@H](CCC(N)=O)NC(=O)[C@H](C)NC(=O)CNC(=O)[C@@H](NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@H](CCCNC(N)=[NH2+])NC(=O)[C@H](C)NC(=O)[C@H](Cc1c[nH]c2ccccc12)NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@@H]([NH3+])CCC(=O)[O-])[C@@H](C)CC)C(=O)N[C@@H](C)C(=O)N[C@@H](CC(=O)[O-])C(=O)N[C@@H](CC(=O)[O-])C(=O)N[C@@H](CC(C)C)C(=O)N[C@@H](CC(N)=O)C(=O)N[C@@H](C)C(=O)N[C@@H](CCC(N)=O)C(=O)N[C@@H](Cc1ccc(O)cc1)C(=O)N[C@@H](CCC(=O)[O-])C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@@H](CCSC)C(=O)[O-]",
      "fixed_original_atoms_preserved": true,
      "max_fixed_original_atom_displacement_A": 0.0,
      "pdb_sdf_max_displacement_A": 1.124197578778027e-06,
      "pdb_sdf_coordinates_agree": true,
      "no_receptor_clashes": true,
      "assignment_index": 774
    },
    {
      "passed": true,
      "flags": {
        "mapping_bijective": true,
        "index_bijective": true,
        "connected": true,
        "valence": true,
        "exactly_two_ncaa": true,
        "144_atom_set": true,
        "144_bond_graph": true,
        "144_3d_S": true,
        "141_atom_set": true,
        "141_bond_graph": true,
        "141_3d_S": true,
        "all_covalent_lengths": true,
        "peptide_connections": true,
        "internal_contacts": true
      },
      "smiles": "CC[C@H](C)[C@H](NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@H](CCCNC(N)=[NH2+])NC(=O)[C@H](C)NC(=O)[C@H](Cc1c[nH]c2ccccc12)NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@@H]([NH3+])CCC(=O)[O-])C(=O)NCC(=O)N[C@@H](C)C(=O)N[C@@H](CCC(N)=O)C(=O)N[C@@H](CCC(C)C)C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@@H](CCC(C)C)C(=O)N[C@@H](C)C(=O)N[C@@H](CC(=O)[O-])C(=O)N[C@@H](CC(=O)[O-])C(=O)N[C@@H](CC(C)C)C(=O)N[C@@H](CC(N)=O)C(=O)N[C@@H](C)C(=O)N[C@@H](CCC(N)=O)C(=O)N[C@@H](Cc1ccc(O)cc1)C(=O)N[C@@H](CCC(=O)[O-])C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@@H](CCSC)C(=O)[O-]",
      "fixed_original_atoms_preserved": true,
      "max_fixed_original_atom_displacement_A": 0.0,
      "pdb_sdf_max_displacement_A": 1.124197578778027e-06,
      "pdb_sdf_coordinates_agree": true,
      "no_receptor_clashes": true,
      "assignment_index": 854
    },
    {
      "passed": true,
      "flags": {
        "mapping_bijective": true,
        "index_bijective": true,
        "connected": true,
        "valence": true,
        "exactly_two_ncaa": true,
        "141_atom_set": true,
        "141_bond_graph": true,
        "141_3d_S": true,
        "137_atom_set": true,
        "137_bond_graph": true,
        "137_3d_S": true,
        "all_covalent_lengths": true,
        "peptide_connections": true,
        "internal_contacts": true
      },
      "smiles": "CCC[C@H](NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@H](CCCNC(N)=[NH2+])NC(=O)[C@H](C)NC(=O)[C@H](Cc1c[nH]c2ccccc12)NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@@H]([NH3+])CCC(=O)[O-])C(=O)NCC(=O)N[C@@H](C)C(=O)N[C@@H](CCC(N)=O)C(=O)N[C@@H](CCC(C)C)C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@H](C(=O)N[C@@H](C)C(=O)N[C@@H](CC(=O)[O-])C(=O)N[C@@H](CC(=O)[O-])C(=O)N[C@@H](CC(C)C)C(=O)N[C@@H](CC(N)=O)C(=O)N[C@@H](C)C(=O)N[C@@H](CCC(N)=O)C(=O)N[C@@H](Cc1ccc(O)cc1)C(=O)N[C@@H](CCC(=O)[O-])C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@@H](CCSC)C(=O)[O-])[C@@H](C)CC",
      "fixed_original_atoms_preserved": true,
      "max_fixed_original_atom_displacement_A": 0.0,
      "pdb_sdf_max_displacement_A": 1.124197578778027e-06,
      "pdb_sdf_coordinates_agree": true,
      "no_receptor_clashes": true,
      "assignment_index": 945
    }
  ],
  "negative_controls": [
    {
      "name": "broken_sidechain_bond",
      "result": {
        "passed": false,
        "flags": {
          "mapping_bijective": true,
          "index_bijective": true,
          "connected": false,
          "valence": true,
          "exactly_two_ncaa": true,
          "149_atom_set": true,
          "149_bond_graph": false,
          "149_3d_S": false,
          "141_atom_set": true,
          "141_bond_graph": true,
          "141_3d_S": true,
          "all_covalent_lengths": true,
          "peptide_connections": true,
          "internal_contacts": true
        },
        "smiles": "CCC.CC[C@H](C)[C@H](NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@H](CCCNC(N)=[NH2+])NC(=O)[C@H](C)NC(=O)[C@H](Cc1c[nH]c2ccccc12)NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@@H]([NH3+])CCC(=O)[O-])C(=O)NCC(=O)N[C@@H](C)C(=O)N[C@@H](CCC(N)=O)C(=O)N[C@@H](CCC(C)C)C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@H](C(=O)N[C@@H](C)C(=O)N[C@@H](CC(=O)[O-])C(=O)N[C@@H](CC(=O)[O-])C(=O)N[C@@H](CC(C)C)C(=O)NCC(=O)N[C@@H](C)C(=O)N[C@@H](CCC(N)=O)C(=O)N[C@@H](Cc1ccc(O)cc1)C(=O)N[C@@H](CCC(=O)[O-])C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@@H](CCSC)C(=O)[O-])[C@@H](C)CC"
      }
    },
    {
      "name": "inverted_sidechain_with_stale_stereo_tags",
      "result": {
        "passed": false,
        "flags": {
          "mapping_bijective": true,
          "index_bijective": true,
          "connected": true,
          "valence": true,
          "exactly_two_ncaa": true,
          "149_atom_set": true,
          "149_bond_graph": true,
          "149_3d_S": false,
          "141_atom_set": true,
          "141_bond_graph": true,
          "141_3d_S": true,
          "all_covalent_lengths": true,
          "peptide_connections": true,
          "internal_contacts": false
        },
        "smiles": "CCC[C@@H](NC(=O)[C@H](CC(C)C)NC(=O)[C@H](CC(=O)[O-])NC(=O)[C@H](CC(=O)[O-])NC(=O)[C@H](C)NC(=O)[C@@H](NC(=O)[C@H](CCCNC(N)=[NH2+])NC(=O)[C@H](CCCNC(N)=[NH2+])NC(=O)[C@H](CCC(C)C)NC(=O)[C@H](CCC(N)=O)NC(=O)[C@H](C)NC(=O)CNC(=O)[C@@H](NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@H](CCCNC(N)=[NH2+])NC(=O)[C@H](C)NC(=O)[C@H](Cc1c[nH]c2ccccc12)NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@@H]([NH3+])CCC(=O)[O-])[C@@H](C)CC)[C@@H](C)CC)C(=O)N[C@@H](C)C(=O)N[C@@H](CCC(N)=O)C(=O)N[C@@H](Cc1ccc(O)cc1)C(=O)N[C@@H](CCC(=O)[O-])C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@@H](CCSC)C(=O)[O-]"
      }
    },
    {
      "name": "duplicate_atom_mapping",
      "result": {
        "passed": false
      }
    },
    {
      "name": "broken_3d_bond_with_correct_graph",
      "result": {
        "passed": false,
        "flags": {
          "mapping_bijective": true,
          "index_bijective": true,
          "connected": true,
          "valence": true,
          "exactly_two_ncaa": true,
          "149_atom_set": true,
          "149_bond_graph": true,
          "149_3d_S": false,
          "141_atom_set": true,
          "141_bond_graph": true,
          "141_3d_S": true,
          "all_covalent_lengths": false,
          "peptide_connections": true,
          "internal_contacts": true
        },
        "smiles": "CCC[C@@H](NC(=O)[C@H](CC(C)C)NC(=O)[C@H](CC(=O)[O-])NC(=O)[C@H](CC(=O)[O-])NC(=O)[C@H](C)NC(=O)[C@@H](NC(=O)[C@H](CCCNC(N)=[NH2+])NC(=O)[C@H](CCCNC(N)=[NH2+])NC(=O)[C@H](CCC(C)C)NC(=O)[C@H](CCC(N)=O)NC(=O)[C@H](C)NC(=O)CNC(=O)[C@@H](NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@H](CCCNC(N)=[NH2+])NC(=O)[C@H](C)NC(=O)[C@H](Cc1c[nH]c2ccccc12)NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@@H]([NH3+])CCC(=O)[O-])[C@@H](C)CC)[C@@H](C)CC)C(=O)N[C@@H](C)C(=O)N[C@@H](CCC(N)=O)C(=O)N[C@@H](Cc1ccc(O)cc1)C(=O)N[C@@H](CCC(=O)[O-])C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@@H](CCSC)C(=O)[O-]"
      }
    }
  ],
  "qubo_all_960_max_error": 1.1641532182693481e-10,
  "random_invalid_vectors_checked": 1000,
  "random_invalid_min_energy": 6504950.460189287,
  "maximum_feasible_soft_energy": 1817.273616045636,
  "scope": "independent serialization, atom/graph/3D and quadratic-representation checks; no affinity assessment",
  "script_sha256": "4a6cd1463c55e911f7efc5667985b778bb0d4c7488e57939309db64a4990fef4"
}


==> anc/peptide_extensions/ncaa_protocol.md <==
# Deposited-PUMA double-substitution engineering protocol

Locked before double-substitution enumeration, 2026-11-08 UTC.

Input is deposited 2ROC model 1, unchanged receptor and peptide backbone,
free deposited termini and protonation. This is one engineering system; it is
not the capped PUMA27 SPR construct. No numerical assay responses are used.
Previously fixed sites: B149, B152, B142, B144, B141, B137. Each site has its
parent state and four existing rotamers of each of NVL and HLU. Exactly two
positions change: 54 one-hot bits, 960 conformer assignments, 60 chemical
sequences before validation. No support expansion or geometry relaxation.

Physical scoring uses unchanged mm_std weights. Backbone hydrogen bonds are
decomposed for bookkeeping. Fixed histidinium torsion parameters remain
undefined in the engine; no protonation changes or invented parameters are
allowed. Compute score DIFFERENCES by cancelling invariant all-fixed terms.
Explicitly recompute all-fixed hydrogen-bond pairs whose endpoint context
changes. Check this correction against all-fixed context-dependent pair sums,
and check local differences against full scores on fully parameterized 1L2Y.
The method inventory must match the inspected Rosetta implementation and
there must be no disulfides or whole-structure scoring methods.

Chemical reference: subtract each site's residue-identity minimum intraresidue
score among its four existing rotamers, relative to the parent's intraresidue
score. This is a finite-library strain reference, not binding free energy.
Model cost is the existing backbone-only ProteinMPNN family log-score loss,
NVL -> V and HLU -> L, with gamma = 1 REU per nat. No weight tuning.

For the exactly-two-edit domain, calculate singles and every double with the
corrected score. Compile u_i = F(i)-F(0) and w_ij = F(ij)-F(i)-F(j)+F(0).
This represents every allowed double exactly, including context effects; it
does not assert pairwise additivity for three or more simultaneous edits.
One-hot and edit quota receive squared penalties. A failed double's active
candidate pair receives a penalty; this encoding is scoped to exactly two
edits. P = 2 * sum(abs(soft QUBO coefficients)) + 1. Check every legal-quota
vector against direct scoring and independently reconstructed coordinates.

Validation: full connected peptide heavy graph, parameter-defined replacement
atoms/bonds, two substitutions, all peptide bonds and stereocentres, fixed
heavy coordinates, all covalent heavy bonds 1.10--1.90 A; severe nonbonded
heavy-atom contacts <1.8 A, excluding graph distances <=2. Receptor contacts
use the same threshold. Report pre-existing and introduced clashes separately.
Scored coordinates use the existing PDB roundtrip precision; input original
PDB coordinates are preserved exactly in the engine. No pose refinement.

Methods share all 960 assignments and validation: full physical+model,
physical only, unary+model with the same hard constraints, model-first eight
chemical sequences followed by full scoring. Each selects at most eight
distinct chemical graphs; ties use stable candidate indices. Exact enumeration
certifies the finite support optimum. Same-objective two-position local
exchange is also checked; with only two edits its neighborhood can already
span the complete allowed domain. This is not a solver speed study.

Save every assignment, failures, model costs, raw and corrected physical
differences, quadratic coefficients, readback tests, output PDB/SDF mappings,
wall time, and input hashes. Report absolute counts, not statistical generality
from a single system. Generalization, relaxation, assay ranking, and CP2 remain
separate stages. No plot is requested.


==> anc/peptide_extensions/ncaa_qubo_labels.json <==
[
  {
    "site": 149,
    "parent": true
  },
  {
    "index": 0,
    "site": 149,
    "pose_index": 182,
    "ncaa": "NVL",
    "rotamer_rank": 1
  },
  {
    "index": 1,
    "site": 149,
    "pose_index": 182,
    "ncaa": "NVL",
    "rotamer_rank": 2
  },
  {
    "index": 2,
    "site": 149,
    "pose_index": 182,
    "ncaa": "NVL",
    "rotamer_rank": 3
  },
  {
    "index": 3,
    "site": 149,
    "pose_index": 182,
    "ncaa": "NVL",
    "rotamer_rank": 4
  },
  {
    "index": 4,
    "site": 149,
    "pose_index": 182,
    "ncaa": "HLU",
    "rotamer_rank": 1
  },
  {
    "index": 5,
    "site": 149,
    "pose_index": 182,
    "ncaa": "HLU",
    "rotamer_rank": 2
  },
  {
    "index": 6,
    "site": 149,
    "pose_index": 182,
    "ncaa": "HLU",
    "rotamer_rank": 3
  },
  {
    "index": 7,
    "site": 149,
    "pose_index": 182,
    "ncaa": "HLU",
    "rotamer_rank": 4
  },
  {
    "site": 152,
    "parent": true
  },
  {
    "index": 8,
    "site": 152,
    "pose_index": 185,
    "ncaa": "NVL",
    "rotamer_rank": 1
  },
  {
    "index": 9,
    "site": 152,
    "pose_index": 185,
    "ncaa": "NVL",
    "rotamer_rank": 2
  },
  {
    "index": 10,
    "site": 152,
    "pose_index": 185,
    "ncaa": "NVL",
    "rotamer_rank": 3
  },
  {
    "index": 11,
    "site": 152,
    "pose_index": 185,
    "ncaa": "NVL",
    "rotamer_rank": 4
  },
  {
    "index": 12,
    "site": 152,
    "pose_index": 185,
    "ncaa": "HLU",
    "rotamer_rank": 1
  },
  {
    "index": 13,
    "site": 152,
    "pose_index": 185,
    "ncaa": "HLU",
    "rotamer_rank": 2
  },
  {
    "index": 14,
    "site": 152,
    "pose_index": 185,
    "ncaa": "HLU",
    "rotamer_rank": 3
  },
  {
    "index": 15,
    "site": 152,
    "pose_index": 185,
    "ncaa": "HLU",
    "rotamer_rank": 4
  },
  {
    "site": 142,
    "parent": true
  },
  {
    "index": 16,
    "site": 142,
    "pose_index": 175,
    "ncaa": "NVL",
    "rotamer_rank": 1
  },
  {
    "index": 17,
    "site": 142,
    "pose_index": 175,
    "ncaa": "NVL",
    "rotamer_rank": 2
  },
  {
    "index": 18,
    "site": 142,
    "pose_index": 175,
    "ncaa": "NVL",
    "rotamer_rank": 3
  },
  {
    "index": 19,
    "site": 142,
    "pose_index": 175,
    "ncaa": "NVL",
    "rotamer_rank": 4
  },
  {
    "index": 20,
    "site": 142,
    "pose_index": 175,
    "ncaa": "HLU",
    "rotamer_rank": 1
  },
  {
    "index": 21,
    "site": 142,
    "pose_index": 175,
    "ncaa": "HLU",
    "rotamer_rank": 2
  },
  {
    "index": 22,
    "site": 142,
    "pose_index": 175,
    "ncaa": "HLU",
    "rotamer_rank": 3
  },
  {
    "index": 23,
    "site": 142,
    "pose_index": 175,
    "ncaa": "HLU",
    "rotamer_rank": 4
  },
  {
    "site": 144,
    "parent": true
  },
  {
    "index": 24,
    "site": 144,
    "pose_index": 177,
    "ncaa": "NVL",
    "rotamer_rank": 1
  },
  {
    "index": 25,
    "site": 144,
    "pose_index": 177,
    "ncaa": "NVL",
    "rotamer_rank": 2
  },
  {
    "index": 26,
    "site": 144,
    "pose_index": 177,
    "ncaa": "NVL",
    "rotamer_rank": 3
  },
  {
    "index": 27,
    "site": 144,
    "pose_index": 177,
    "ncaa": "NVL",
    "rotamer_rank": 4
  },
  {
    "index": 28,
    "site": 144,
    "pose_index": 177,
    "ncaa": "HLU",
    "rotamer_rank": 1
  },
  {
    "index": 29,
    "site": 144,
    "pose_index": 177,
    "ncaa": "HLU",
    "rotamer_rank": 2
  },
  {
    "index": 30,
    "site": 144,
    "pose_index": 177,
    "ncaa": "HLU",
    "rotamer_rank": 3
  },
  {
    "index": 31,
    "site": 144,
    "pose_index": 177,
    "ncaa": "HLU",
    "rotamer_rank": 4
  },
  {
    "site": 141,
    "parent": true
  },
  {
    "index": 32,
    "site": 141,
    "pose_index": 174,
    "ncaa": "NVL",
    "rotamer_rank": 1
  },
  {
    "index": 33,
    "site": 141,
    "pose_index": 174,
    "ncaa": "NVL",
    "rotamer_rank": 2
  },
  {
    "index": 34,
    "site": 141,
    "pose_index": 174,
    "ncaa": "NVL",
    "rotamer_rank": 3
  },
  {
    "index": 35,
    "site": 141,
    "pose_index": 174,
    "ncaa": "NVL",
    "rotamer_rank": 4
  },
  {
    "index": 36,
    "site": 141,
    "pose_index": 174,
    "ncaa": "HLU",
    "rotamer_rank": 1
  },
  {
    "index": 37,
    "site": 141,
    "pose_index": 174,
    "ncaa": "HLU",
    "rotamer_rank": 2
  },
  {
    "index": 38,
    "site": 141,
    "pose_index": 174,
    "ncaa": "HLU",
    "rotamer_rank": 3
  },
  {
    "index": 39,
    "site": 141,
    "pose_index": 174,
    "ncaa": "HLU",
    "rotamer_rank": 4
  },
  {
    "site": 137,
    "parent": true
  },
  {
    "index": 40,
    "site": 137,
    "pose_index": 170,
    "ncaa": "NVL",
    "rotamer_rank": 1
  },
  {
    "index": 41,
    "site": 137,
    "pose_index": 170,
    "ncaa": "NVL",
    "rotamer_rank": 2
  },
  {
    "index": 42,
    "site": 137,
    "pose_index": 170,
    "ncaa": "NVL",
    "rotamer_rank": 3
  },
  {
    "index": 43,
    "site": 137,
    "pose_index": 170,
    "ncaa": "NVL",
    "rotamer_rank": 4
  },
  {
    "index": 44,
    "site": 137,
    "pose_index": 170,
    "ncaa": "HLU",
    "rotamer_rank": 1
  },
  {
    "index": 45,
    "site": 137,
    "pose_index": 170,
    "ncaa": "HLU",
    "rotamer_rank": 2
  },
  {
    "index": 46,
    "site": 137,
    "pose_index": 170,
    "ncaa": "HLU",
    "rotamer_rank": 3
  },
  {
    "index": 47,
    "site": 137,
    "pose_index": 170,
    "ncaa": "HLU",
    "rotamer_rank": 4
  }
]


==> anc/peptide_extensions/ncaa_summary.json <==
{
  "status": "completed",
  "created_utc": "2026-11-08T05:19:37.409218+00:00",
  "scope": "deposited 2ROC model 1 fixed-backbone engineering; no matched assays or refinement",
  "positions": [
    149,
    152,
    142,
    144,
    141,
    137
  ],
  "states_per_position": 9,
  "one_hot_bits": 54,
  "assignments": 960,
  "feasible_conformers": 450,
  "feasible_sequences": 60,
  "finite_scores": true,
  "methods": {
    "full": {
      "rank_column": "full",
      "selected_indices": [
        744,
        359,
        752,
        624,
        354,
        632,
        758,
        638
      ],
      "feasible_conformers": 450,
      "feasible_sequences": 60,
      "top1": {
        "index": 744,
        "states": [
          23,
          24
        ],
        "edits": [
          {
            "index": 23,
            "site": 142,
            "pose_index": 175,
            "ncaa": "HLU",
            "rotamer_rank": 4
          },
          {
            "index": 24,
            "site": 144,
            "pose_index": 177,
            "ncaa": "NVL",
            "rotamer_rank": 1
          }
        ],
        "physical": -6.819030261610974,
        "model_cost": 4.105906722041295,
        "full": -2.713123539569679,
        "unary": -2.7131235395696685,
        "pair_residual": -8.881784197001252e-15,
        "raw_physical_delta": -9.30587556271006,
        "fixed_hbond_delta": 0.0,
        "affected_fixed_residues": [],
        "quality": {
          "passed": true,
          "flags": {
            "valence": true,
            "connected": true,
            "two_new_residues": true,
            "fixed_atoms_present": true,
            "fixed_coordinates": true,
            "fixed_stereo": true,
            "142_atoms": true,
            "142_bonds": true,
            "142_alpha_S": true,
            "144_atoms": true,
            "144_bonds": true,
            "144_alpha_S": true,
            "peptide_bonds": true,
            "all_bonds_3d": true,
            "no_internal_severe_clashes": true,
            "no_receptor_severe_clashes": true
          },
          "max_fixed_displacement_A": 0.0,
          "heavy_atoms": 230,
          "heavy_bond_length_minmax_A": [
            1.220187280707351,
            1.8026314099116325
          ],
          "internal_severe_clashes": 0,
          "receptor_severe_clashes": 0,
          "edited_internal_severe_clashes": 0,
          "edited_receptor_severe_clashes": 0,
          "native_atom_contact_retention": 0.8677966101694915,
          "contact_count": 276,
          "chemical_smiles": "CCC[C@H](NC(=O)[C@H](CCCNC(N)=[NH2+])NC(=O)[C@H](CCC(C)C)NC(=O)[C@H](CC(C)C)NC(=O)[C@H](CCC(N)=O)NC(=O)[C@H](C)NC(=O)CNC(=O)[C@@H](NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@H](CCCNC(N)=[NH2+])NC(=O)[C@H](C)NC(=O)[C@H](Cc1c[nH]c2ccccc12)NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@@H]([NH3+])CCC(=O)[O-])[C@@H](C)CC)C(=O)N[C@@H](C)C(=O)N[C@@H](CC(=O)[O-])C(=O)N[C@@H](CC(=O)[O-])C(=O)N[C@@H](CC(C)C)C(=O)N[C@@H](CC(N)=O)C(=O)N[C@@H](C)C(=O)N[C@@H](CCC(N)=O)C(=O)N[C@@H](Cc1ccc(O)cc1)C(=O)N[C@@H](CCC(=O)[O-])C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@@H](CCSC)C(=O)[O-]"
        },
        "sequence_key": "142:HLU|144:NVL"
      }
    },
    "physical": {
      "rank_column": "physical",
      "selected_indices": [
        752,
        359,
        744,
        632,
        354,
        624,
        758,
        368
      ],
      "feasible_conformers": 450,
      "feasible_sequences": 60,
      "top1": {
        "index": 752,
        "states": [
          23,
          32
        ],
        "edits": [
          {
            "index": 23,
            "site": 142,
            "pose_index": 175,
            "ncaa": "HLU",
            "rotamer_rank": 4
          },
          {
            "index": 32,
            "site": 141,
            "pose_index": 174,
            "ncaa": "NVL",
            "rotamer_rank": 1
          }
        ],
        "physical": -8.162049935002143,
        "model_cost": 7.206689301130522,
        "full": -0.9553606338716207,
        "unary": -0.9574787023822555,
        "pair_residual": 0.0021180685106365615,
        "raw_physical_delta": -10.902963002614896,
        "fixed_hbond_delta": 0.0,
        "affected_fixed_residues": [],
        "quality": {
          "passed": true,
          "flags": {
            "valence": true,
            "connected": true,
            "two_new_residues": true,
            "fixed_atoms_present": true,
            "fixed_coordinates": true,
            "fixed_stereo": true,
            "142_atoms": true,
            "142_bonds": true,
            "142_alpha_S": true,
            "141_atoms": true,
            "141_bonds": true,
            "141_alpha_S": true,
            "peptide_bonds": true,
            "all_bonds_3d": true,
            "no_internal_severe_clashes": true,
            "no_receptor_severe_clashes": true
          },
          "max_fixed_displacement_A": 0.0,
          "heavy_atoms": 230,
          "heavy_bond_length_minmax_A": [
            1.220187280707351,
            1.8026314099116325
          ],
          "internal_severe_clashes": 0,
          "receptor_severe_clashes": 0,
          "edited_internal_severe_clashes": 0,
          "edited_receptor_severe_clashes": 0,
          "native_atom_contact_retention": 0.8779661016949153,
          "contact_count": 273,
          "chemical_smiles": "CCC[C@H](NC(=O)[C@H](CCC(N)=O)NC(=O)[C@H](C)NC(=O)CNC(=O)[C@@H](NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@H](CCCNC(N)=[NH2+])NC(=O)[C@H](C)NC(=O)[C@H](Cc1c[nH]c2ccccc12)NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@@H]([NH3+])CCC(=O)[O-])[C@@H](C)CC)C(=O)N[C@@H](CCC(C)C)C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@H](C(=O)N[C@@H](C)C(=O)N[C@@H](CC(=O)[O-])C(=O)N[C@@H](CC(=O)[O-])C(=O)N[C@@H](CC(C)C)C(=O)N[C@@H](CC(N)=O)C(=O)N[C@@H](C)C(=O)N[C@@H](CCC(N)=O)C(=O)N[C@@H](Cc1ccc(O)cc1)C(=O)N[C@@H](CCC(=O)[O-])C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@@H](CCSC)C(=O)[O-])[C@@H](C)CC"
        },
        "sequence_key": "141:NVL|142:HLU"
      }
    },
    "unary": {
      "rank_column": "unary",
      "selected_indices": [
        744,
        359,
        752,
        624,
        354,
        632,
        758,
        638
      ],
      "feasible_conformers": 450,
      "feasible_sequences": 60,
      "top1": {
        "index": 744,
        "states": [
          23,
          24
        ],
        "edits": [
          {
            "index": 23,
            "site": 142,
            "pose_index": 175,
            "ncaa": "HLU",
            "rotamer_rank": 4
          },
          {
            "index": 24,
            "site": 144,
            "pose_index": 177,
            "ncaa": "NVL",
            "rotamer_rank": 1
          }
        ],
        "physical": -6.819030261610974,
        "model_cost": 4.105906722041295,
        "full": -2.713123539569679,
        "unary": -2.7131235395696685,
        "pair_residual": -8.881784197001252e-15,
        "raw_physical_delta": -9.30587556271006,
        "fixed_hbond_delta": 0.0,
        "affected_fixed_residues": [],
        "quality": {
          "passed": true,
          "flags": {
            "valence": true,
            "connected": true,
            "two_new_residues": true,
            "fixed_atoms_present": true,
            "fixed_coordinates": true,
            "fixed_stereo": true,
            "142_atoms": true,
            "142_bonds": true,
            "142_alpha_S": true,
            "144_atoms": true,
            "144_bonds": true,
            "144_alpha_S": true,
            "peptide_bonds": true,
            "all_bonds_3d": true,
            "no_internal_severe_clashes": true,
            "no_receptor_severe_clashes": true
          },
          "max_fixed_displacement_A": 0.0,
          "heavy_atoms": 230,
          "heavy_bond_length_minmax_A": [
            1.220187280707351,
            1.8026314099116325
          ],
          "internal_severe_clashes": 0,
          "receptor_severe_clashes": 0,
          "edited_internal_severe_clashes": 0,
          "edited_receptor_severe_clashes": 0,
          "native_atom_contact_retention": 0.8677966101694915,
          "contact_count": 276,
          "chemical_smiles": "CCC[C@H](NC(=O)[C@H](CCCNC(N)=[NH2+])NC(=O)[C@H](CCC(C)C)NC(=O)[C@H](CC(C)C)NC(=O)[C@H](CCC(N)=O)NC(=O)[C@H](C)NC(=O)CNC(=O)[C@@H](NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@H](CCCNC(N)=[NH2+])NC(=O)[C@H](C)NC(=O)[C@H](Cc1c[nH]c2ccccc12)NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@@H]([NH3+])CCC(=O)[O-])[C@@H](C)CC)C(=O)N[C@@H](C)C(=O)N[C@@H](CC(=O)[O-])C(=O)N[C@@H](CC(=O)[O-])C(=O)N[C@@H](CC(C)C)C(=O)N[C@@H](CC(N)=O)C(=O)N[C@@H](C)C(=O)N[C@@H](CCC(N)=O)C(=O)N[C@@H](Cc1ccc(O)cc1)C(=O)N[C@@H](CCC(=O)[O-])C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@@H](CCSC)C(=O)[O-]"
        },
        "sequence_key": "142:HLU|144:NVL"
      }
    },
    "model_first8": {
      "rank_column": "full",
      "selected_indices": [
        758,
        774,
        374,
        945,
        70,
        854,
        230,
        534
      ],
      "feasible_conformers": 42,
      "feasible_sequences": 8,
      "top1": {
        "index": 758,
        "states": [
          23,
          38
        ],
        "edits": [
          {
            "index": 23,
            "site": 142,
            "pose_index": 175,
            "ncaa": "HLU",
            "rotamer_rank": 4
          },
          {
            "index": 38,
            "site": 141,
            "pose_index": 174,
            "ncaa": "HLU",
            "rotamer_rank": 3
          }
        ],
        "physical": 6.265358608631724,
        "model_cost": 2.0176083779967007,
        "full": 8.282966986628423,
        "unary": 8.28118422229651,
        "pair_residual": 0.0017827643319154873,
        "raw_physical_delta": 3.571418790113775,
        "fixed_hbond_delta": 0.0,
        "affected_fixed_residues": [],
        "quality": {
          "passed": true,
          "flags": {
            "valence": true,
            "connected": true,
            "two_new_residues": true,
            "fixed_atoms_present": true,
            "fixed_coordinates": true,
            "fixed_stereo": true,
            "142_atoms": true,
            "142_bonds": true,
            "142_alpha_S": true,
            "141_atoms": true,
            "141_bonds": true,
            "141_alpha_S": true,
            "peptide_bonds": true,
            "all_bonds_3d": true,
            "no_internal_severe_clashes": true,
            "no_receptor_severe_clashes": true
          },
          "max_fixed_displacement_A": 0.0,
          "heavy_atoms": 232,
          "heavy_bond_length_minmax_A": [
            1.220187280707351,
            1.8026314099116325
          ],
          "internal_severe_clashes": 0,
          "receptor_severe_clashes": 0,
          "edited_internal_severe_clashes": 0,
          "edited_receptor_severe_clashes": 0,
          "native_atom_contact_retention": 0.8779661016949153,
          "contact_count": 291,
          "chemical_smiles": "CC[C@H](C)[C@H](NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@H](CCCNC(N)=[NH2+])NC(=O)[C@H](C)NC(=O)[C@H](Cc1c[nH]c2ccccc12)NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@H](CCC(=O)[O-])NC(=O)[C@@H]([NH3+])CCC(=O)[O-])C(=O)NCC(=O)N[C@@H](C)C(=O)N[C@@H](CCC(N)=O)C(=O)N[C@@H](CCC(C)C)C(=O)N[C@@H](CCC(C)C)C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@H](C(=O)N[C@@H](C)C(=O)N[C@@H](CC(=O)[O-])C(=O)N[C@@H](CC(=O)[O-])C(=O)N[C@@H](CC(C)C)C(=O)N[C@@H](CC(N)=O)C(=O)N[C@@H](C)C(=O)N[C@@H](CCC(N)=O)C(=O)N[C@@H](Cc1ccc(O)cc1)C(=O)N[C@@H](CCC(=O)[O-])C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@@H](CCSC)C(=O)[O-])[C@@H](C)CC"
        },
        "sequence_key": "141:HLU|142:HLU"
      }
    }
  },
  "outputs": [
    {
      "assignment_index": 70,
      "pdb": ".runtime/ncaa_v52/outputs/dual_design_v1/design_0070/complex.pdb",
      "sdf": ".runtime/ncaa_v52/outputs/dual_design_v1/design_0070/peptide.sdf",
      "mapping": ".runtime/ncaa_v52/outputs/dual_design_v1/design_0070/mapping.json",
      "pdb_sha256": "f650a92c3b3780012ef51e479a1570f253154510f3a80d83da67862ccee81e84",
      "sdf_sha256": "f11a32f51a79d49aed2640fc830affa2545cc6e6491b72ffb185c8f44390818f"
    },
    {
      "assignment_index": 230,
      "pdb": ".runtime/ncaa_v52/outputs/dual_design_v1/design_0230/complex.pdb",
      "sdf": ".runtime/ncaa_v52/outputs/dual_design_v1/design_0230/peptide.sdf",
      "mapping": ".runtime/ncaa_v52/outputs/dual_design_v1/design_0230/mapping.json",
      "pdb_sha256": "ad82b93870f6fe360fde0d0c6e391a41eda25dc389075e69ec03a70cd1be1cdf",
      "sdf_sha256": "8afdc48a795b4ac7521101d9e7587c2509dc86f6e806bc06e91357ba0b9a2173"
    },
    {
      "assignment_index": 354,
      "pdb": ".runtime/ncaa_v52/outputs/dual_design_v1/design_0354/complex.pdb",
      "sdf": ".runtime/ncaa_v52/outputs/dual_design_v1/design_0354/peptide.sdf",
      "mapping": ".runtime/ncaa_v52/outputs/dual_design_v1/design_0354/mapping.json",
      "pdb_sha256": "1b15cd1679adf5c1391132ae79c2d12456e02585b08bc375f1985125fd0b3836",
      "sdf_sha256": "70e6ebfe269df2f13c117caad6518687692e9bcc7174ed629b2a2234cc397e64"
    },
    {
      "assignment_index": 359,
      "pdb": ".runtime/ncaa_v52/outputs/dual_design_v1/design_0359/complex.pdb",
      "sdf": ".runtime/ncaa_v52/outputs/dual_design_v1/design_0359/peptide.sdf",
      "mapping": ".runtime/ncaa_v52/outputs/dual_design_v1/design_0359/mapping.json",
      "pdb_sha256": "73154f81e97459a4ad668f79f2be2722296d51b28c0f2faa620d4a20243f9dbf",
      "sdf_sha256": "e6b0e49f311d791604e542bbed1c342b0f4fcf6933bcd695f7d52dbc907a14d4"
    },
    {
      "assignment_index": 368,
      "pdb": ".runtime/ncaa_v52/outputs/dual_design_v1/design_0368/complex.pdb",
      "sdf": ".runtime/ncaa_v52/outputs/dual_design_v1/design_0368/peptide.sdf",
      "mapping": ".runtime/ncaa_v52/outputs/dual_design_v1/design_0368/mapping.json",
      "pdb_sha256": "d686dde1a007effc20ceeec86eb5858a5ea6db215dc9dc524b5c798bbb1f4a90",
      "sdf_sha256": "e2dc49f63dcdd5c060fc219342c35c47427d3eb8785ec649372ff5a6f5e87264"
    },
    {
      "assignment_index": 374,
      "pdb": ".runtime/ncaa_v52/outputs/dual_design_v1/design_0374/complex.pdb",
      "sdf": ".runtime/ncaa_v52/outputs/dual_design_v1/design_0374/peptide.sdf",
      "mapping": ".runtime/ncaa_v52/outputs/dual_design_v1/design_0374/mapping.json",
      "pdb_sha256": "fd698a4242a93b335e28e654d32f8694219195c7d6b837086ea1168eb0e2eab2",
      "sdf_sha256": "b9137544cee69f4bb0f06e9af8266515f0d5398a7e4b24bb80f7dbb7a2137559"
    },
    {
      "assignment_index": 534,
      "pdb": ".runtime/ncaa_v52/outputs/dual_design_v1/design_0534/complex.pdb",
      "sdf": ".runtime/ncaa_v52/outputs/dual_design_v1/design_0534/peptide.sdf",
      "mapping": ".runtime/ncaa_v52/outputs/dual_design_v1/design_0534/mapping.json",
      "pdb_sha256": "a0b1066378d107c49321bee2fa19081510fa7ed3c68bb32fc57b018704ba9fe5",
      "sdf_sha256": "cdbea5e892d57696e9bc18d0d77244e235ab0d0ea491c80108160bdf270f54c0"
    },
    {
      "assignment_index": 624,
      "pdb": ".runtime/ncaa_v52/outputs/dual_design_v1/design_0624/complex.pdb",
      "sdf": ".runtime/ncaa_v52/outputs/dual_design_v1/design_0624/peptide.sdf",
      "mapping": ".runtime/ncaa_v52/outputs/dual_design_v1/design_0624/mapping.json",
      "pdb_sha256": "f8c37443bf109817440eb14c92ce3932b192b73b1bb1d2cbe5e10809f26bda13",
      "sdf_sha256": "e05a6746f9f39e06dccd4df1f0cbb120df62e187d079497d9f5b42008dbc3957"
    },
    {
      "assignment_index": 632,
      "pdb": ".runtime/ncaa_v52/outputs/dual_design_v1/design_0632/complex.pdb",
      "sdf": ".runtime/ncaa_v52/outputs/dual_design_v1/design_0632/peptide.sdf",
      "mapping": ".runtime/ncaa_v52/outputs/dual_design_v1/design_0632/mapping.json",
      "pdb_sha256": "a9d3939fbe7f9bde845f7241e2b4832999e638bfce6f9e5dfec16de55c88f254",
      "sdf_sha256": "446d021da6c0b4e465dd66d2a1d174ae0a7234c1a767f7652cafa56ccce327b0"
    },
    {
      "assignment_index": 638,
      "pdb": ".runtime/ncaa_v52/outputs/dual_design_v1/design_0638/complex.pdb",
      "sdf": ".runtime/ncaa_v52/outputs/dual_design_v1/design_0638/peptide.sdf",
      "mapping": ".runtime/ncaa_v52/outputs/dual_design_v1/design_0638/mapping.json",
      "pdb_sha256": "2ca5d7e1f4d7753d0e2c2dedfbfbdb735fafe3a72308498776f24493ae5d22f3",
      "sdf_sha256": "5fade532c616c032af5da543453462484caac25ec51b1ab65a61b413d0331935"
    },
    {
      "assignment_index": 744,
      "pdb": ".runtime/ncaa_v52/outputs/dual_design_v1/design_0744/complex.pdb",
      "sdf": ".runtime/ncaa_v52/outputs/dual_design_v1/design_0744/peptide.sdf",
      "mapping": ".runtime/ncaa_v52/outputs/dual_design_v1/design_0744/mapping.json",
      "pdb_sha256": "bc88675173419e1285ab9aca60e4d5898b08d0a502981fbde1779d5b4e9e3601",
      "sdf_sha256": "5bcdd7793ae98c325b281ea325d79cebe1f558652ec35573792b2d212c68a6e2"
    },
    {
      "assignment_index": 752,
      "pdb": ".runtime/ncaa_v52/outputs/dual_design_v1/design_0752/complex.pdb",
      "sdf": ".runtime/ncaa_v52/outputs/dual_design_v1/design_0752/peptide.sdf",
      "mapping": ".runtime/ncaa_v52/outputs/dual_design_v1/design_0752/mapping.json",
      "pdb_sha256": "764bdb0006b03effc830aa1a09ce2290ed0db856933ce10b8def27e58025ef61",
      "sdf_sha256": "9eecb28b2fb665620a3a106844c22e50d19c51355e7412868f2b573ae7c86fb0"
    },
    {
      "assignment_index": 758,
      "pdb": ".runtime/ncaa_v52/outputs/dual_design_v1/design_0758/complex.pdb",
      "sdf": ".runtime/ncaa_v52/outputs/dual_design_v1/design_0758/peptide.sdf",
      "mapping": ".runtime/ncaa_v52/outputs/dual_design_v1/design_0758/mapping.json",
      "pdb_sha256": "725e5e64421783ac8c746d7c39b7ad03d220c0491db99a326a15d774e89b2d7a",
      "sdf_sha256": "7b0d4cdef7944f109b69344f61669beae474f297b16a63a34f29403540d70b92"
    },
    {
      "assignment_index": 774,
      "pdb": ".runtime/ncaa_v52/outputs/dual_design_v1/design_0774/complex.pdb",
      "sdf": ".runtime/ncaa_v52/outputs/dual_design_v1/design_0774/peptide.sdf",
      "mapping": ".runtime/ncaa_v52/outputs/dual_design_v1/design_0774/mapping.json",
      "pdb_sha256": "36ac82be7d020632cbd1487365849930fe30769466fa3e7be0d1f7f26298e253",
      "sdf_sha256": "c77b3867abb87d8cce1a95733202b1c7adf2b02f67e4d03bad0721c8b9a60aa6"
    },
    {
      "assignment_index": 854,
      "pdb": ".runtime/ncaa_v52/outputs/dual_design_v1/design_0854/complex.pdb",
      "sdf": ".runtime/ncaa_v52/outputs/dual_design_v1/design_0854/peptide.sdf",
      "mapping": ".runtime/ncaa_v52/outputs/dual_design_v1/design_0854/mapping.json",
      "pdb_sha256": "3aa711c6beca5d7f56cef878ea780eb6391d2a744e092abc97047fd55cbab8e2",
      "sdf_sha256": "83ac54a872b56a25aaf68dabb39c559ca2ddfbe459fb161d0c7d6ead64393272"
    },
    {
      "assignment_index": 945,
      "pdb": ".runtime/ncaa_v52/outputs/dual_design_v1/design_0945/complex.pdb",
      "sdf": ".runtime/ncaa_v52/outputs/dual_design_v1/design_0945/peptide.sdf",
      "mapping": ".runtime/ncaa_v52/outputs/dual_design_v1/design_0945/mapping.json",
      "pdb_sha256": "7c8ecfaa0cf4d4c2e1221d584a214e20f4076bc7d9d465cff2745465567ad675",
      "sdf_sha256": "7a6d01ab83d6333d3b5308dc84fcb08d3e74a754e37437cc10e44b1b3cf558f7"
    }
  ],
  "fixed_hbond_correction_count": 160,
  "fixed_context_changed_count": 160,
  "qubo_direct_cost_max_error": 4.547473508864641e-13,
  "qubo_penalized_max_error": 1.1641532182693481e-10,
  "penalty": 45455.644147733976,
  "local_neighborhood_note": "A simultaneous exchange of the two edited sites spans all 960 assignments; no solver advantage claimed.",
  "elapsed_seconds": 74.8016274087131,
  "pyrosetta_version": "\u250c\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2510\n\u2502                                  PyRosetta-4                                  \u2502\n\u2502               Created in JHU by Sergey Lyskov and PyRosetta Team              \u2502\n\u2502               (C) Copyright Rosetta Commons Member Institutions               \u2502\n\u2502                                                                               \u2502\n\u2502 NOTE: USE OF PyRosetta FOR COMMERCIAL PURPOSES REQUIRES PURCHASE OF A LICENSE \u2502\n\u2502          See LICENSE.PyRosetta.md or email license@uw.edu for details         \u2502\n\u2514\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2500\u2518\nPyRosetta-4 2026 [Rosetta PyRosetta4.Release.python311.ubuntu 2026.29+releasequarterly.80a0635615099e1b918474a63acba7b1de6fd107 2026-07-14T16:24:11] retrieved from: http://www.pyrosetta.org",
  "protocol_sha256": "7627088bef2849db33f97fdc955ea59d83ceb179acd71ad6328fc88ed9a4623c",
  "script_sha256": "7564de808e0dab31016dea1271e4ede50057513015d74ceccd82779ea1558ccf",
  "input_hashes": {
    "chemistry_interface.json": "73f7974e1de41e847549a8a2a63d6cc81b9cfe335161805c5f084b182a6b56c7",
    "model_interface.json": "4256f71a52ba84b9e98b1d3fcbd10d7515c869446535bba879ee3f473f61fe79",
    "structure_audit.json": "74265040c04694997d9961cd746eaab9b41ff7e1e8c182c3180399fd11ce2a46"
  },
  "output_audit_passed": true,
  "output_audit_sha256": "3c1321916ba1cf34458e98a933632378904d81e441ee72d406f5d12e909a789e"
}


==> anc/peptide_extensions/thioether_audit.json <==
{
  "pass": true,
  "saved_pose_count": 18,
  "qualified_count": 13,
  "qualified_mixed_ranks": [
    12,
    14
  ],
  "arbitrary_bitstrings": 258,
  "max_polynomial_error": 2.384185791015625e-07,
  "forbidden_pairs": 453,
  "selection_before_reference_hash_verified": true,
  "source_files_hash_verified": 33,
  "negative_control": {
    "same_chemical_graph": true,
    "broken_bridge_rejected": true,
    "all_covalent_check_rejected": true
  },
  "scope": "QUBO and geometry feasibility; exact lowest proxy energy fails full geometry; first accepted delivery retains one complete source"
}


==> anc/peptide_extensions/thioether_audit_results.py <==
from pathlib import Path
import hashlib,itertools,json,sys
import numpy as np
from run_feasibility import ROOT,EXP,OUT,GeometryChecker,read_pose,with_coordinates,save

def sha(p):return hashlib.sha256(Path(p).read_bytes()).hexdigest()
s=json.loads((EXP/'tables/selection.json').read_text());ev=json.loads((EXP/'tables/evaluation.json').read_text())
assert ev['selection_sha256']==sha(EXP/'tables/selection.json')
lock=json.loads((EXP/'plan/source_lock.json').read_text());assert all(sha(p)==h for p,h in lock.items())
checker=GeometryChecker();errors=[];mixed=[];candidate_valid=0
with np.load(OUT/'qubo.npz') as z:
    Q=z['Q'];soft=z['soft_Q'];P=float(z['penalty']);constant=float(z['constant']);counts=z['group_sizes']
off=np.cumsum([0]+counts.tolist());onehot=np.zeros_like(Q);np.fill_diagonal(onehot,-P)
for b in range(len(counts)):
    for i in range(off[b],off[b+1]):
        for j in range(i+1,off[b+1]):onehot[i,j]=2*P
forbidden_float=(Q-soft-onehot)/P
F=np.rint(forbidden_float).astype(int);assert np.max(abs(F-forbidden_float))<1e-10 and set(np.unique(F)).issubset({0,1})
assert np.allclose(np.tril(Q,-1),0) and P>np.abs(soft).sum()
# Arbitrary bitstrings audit the polynomial outside the one-hot manifold too.
rng=np.random.default_rng(551108);maxerr=0.
for x in [np.zeros(len(Q),dtype=int),np.ones(len(Q),dtype=int)]+[rng.integers(2,size=len(Q)) for _ in range(256)]:
    direct=float(x@soft@x)+P*(sum((int(x[off[b]:off[b+1]].sum())-1)**2 for b in range(len(counts)))+int(x@F@x))
    err=abs(float(constant+x@Q@x)-direct);maxerr=max(maxerr,err);assert err<1e-5
np.savez_compressed(OUT/'forbidden_pairs.npz',F=F,group_sizes=counts)
negative=None
for row in s['candidate_checks']:
    assert sha(row['sdf'])==row['sha256'];mol=read_pose(row['sdf']);v=checker.check(mol)
    assert v['strict_pass']==row['geometry']['strict_pass'];candidate_valid+=int(v['strict_pass'])
    if v['strict_pass'] and row['mixed_sources']:mixed.append(row['rank'])
    if v['strict_pass'] and negative is None:
        xyz=mol.GetConformer().GetPositions().copy();a,b=checker.topology['bridge_atom_indices'];xyz[a]+=[8.,0.,0.]
        broken=checker.check(with_coordinates(checker.target,xyz),run_posebusters=False)
        assert broken['graph_pass'] and not broken['all_covalent_bonds']['pass'] and not broken['thioether_pass']
        negative={'same_chemical_graph':True,'broken_bridge_rejected':True,'all_covalent_check_rejected':True}
assert candidate_valid==s['qualified_candidates'] and len(mixed)==s['qualified_mixed_source_candidates']
report={'pass':True,'saved_pose_count':len(s['candidate_checks']),'qualified_count':candidate_valid,
        'qualified_mixed_ranks':mixed,'arbitrary_bitstrings':258,'max_polynomial_error':maxerr,
        'forbidden_pairs':int(F.sum()),'selection_before_reference_hash_verified':True,
        'source_files_hash_verified':len(lock),'negative_control':negative,
        'scope':'QUBO and geometry feasibility; exact lowest proxy energy fails full geometry; first accepted delivery retains one complete source'}
save(EXP/'tables/audit.json',report)
paths=list(EXP.glob('scripts/*.py'))+list(EXP.glob('plan/*.json'))+list(EXP.glob('tables/*.json'))+list(OUT.glob('*'))
save(EXP/'artifact_manifest.json',{str(p.relative_to(ROOT)):sha(p) for p in paths if p.is_file()})
print(json.dumps(report,indent=2))


==> anc/peptide_extensions/thioether_evaluation.json <==
{
  "selection_sha256": "78d6ce94c68dc7a19a0180c5dc9507cbfc0594706715cd837988e008f20f098f",
  "reference": {
    "path": ".runtime/thioether_v49/evaluation_only/5KEZ/reference_chain_B.npz",
    "sha256": "291e0fc2f60b86df3fb8e03f4a4433361edbe8c9da977bb741747080aa9c2017",
    "atom_keys_verified": true,
    "frame": "deposited 5KEZ receptor frame",
    "ligand_fit": false
  },
  "poses": [
    {
      "rank": 1,
      "full_rmsd_A": 10.211008543327642,
      "bridge_rmsd_A": 9.565306992310433,
      "qualified_rmsd_le_2A": false
    },
    {
      "rank": 2,
      "full_rmsd_A": 10.77463167336263,
      "bridge_rmsd_A": 10.768417047750596,
      "qualified_rmsd_le_2A": false
    },
    {
      "rank": 3,
      "full_rmsd_A": 5.870359125166616,
      "bridge_rmsd_A": 4.120402043490417,
      "qualified_rmsd_le_2A": false
    },
    {
      "rank": 4,
      "full_rmsd_A": 9.752716469749638,
      "bridge_rmsd_A": 6.15192442597088,
      "qualified_rmsd_le_2A": false
    },
    {
      "rank": 5,
      "full_rmsd_A": 13.127375461440035,
      "bridge_rmsd_A": 8.667448221170213,
      "qualified_rmsd_le_2A": false
    },
    {
      "rank": 6,
      "full_rmsd_A": 11.895915154824639,
      "bridge_rmsd_A": 12.887456095717557,
      "qualified_rmsd_le_2A": false
    },
    {
      "rank": 7,
      "full_rmsd_A": 11.740199043639324,
      "bridge_rmsd_A": 12.056068892589206,
      "qualified_rmsd_le_2A": false
    },
    {
      "rank": 8,
      "full_rmsd_A": 8.795386303963861,
      "bridge_rmsd_A": 7.022015014021464,
      "qualified_rmsd_le_2A": false
    },
    {
      "rank": 9,
      "full_rmsd_A": 12.260625149484826,
      "bridge_rmsd_A": 8.822119905048197,
      "qualified_rmsd_le_2A": false
    },
    {
      "rank": 10,
      "full_rmsd_A": 7.677076867188389,
      "bridge_rmsd_A": 5.053803164802863,
      "qualified_rmsd_le_2A": false
    },
    {
      "rank": 11,
      "full_rmsd_A": 11.084435785613683,
      "bridge_rmsd_A": 12.363403813559712,
      "qualified_rmsd_le_2A": false
    },
    {
      "rank": 12,
      "full_rmsd_A": 11.989674278451888,
      "bridge_rmsd_A": 12.887456095717557,
      "qualified_rmsd_le_2A": false
    },
    {
      "rank": 13,
      "full_rmsd_A": 11.08952651799248,
      "bridge_rmsd_A": 7.9873543417675155,
      "qualified_rmsd_le_2A": false
    },
    {
      "rank": 14,
      "full_rmsd_A": 10.951378025238895,
      "bridge_rmsd_A": 12.363403813559712,
      "qualified_rmsd_le_2A": false
    },
    {
      "rank": 15,
      "full_rmsd_A": 8.188085976286288,
      "bridge_rmsd_A": 7.9873543417675155,
      "qualified_rmsd_le_2A": false
    },
    {
      "rank": 16,
      "full_rmsd_A": 11.788221562506433,
      "bridge_rmsd_A": 12.887456095717557,
      "qualified_rmsd_le_2A": false
    },
    {
      "rank": 17,
      "full_rmsd_A": 7.768988230367936,
      "bridge_rmsd_A": 5.053803164802863,
      "qualified_rmsd_le_2A": false
    },
    {
      "rank": 18,
      "full_rmsd_A": 6.9176720226882065,
      "bridge_rmsd_A": 9.565306992310433,
      "qualified_rmsd_le_2A": false
    }
  ]
}


==> anc/peptide_extensions/thioether_evaluator.py <==
#!/usr/bin/env python3
"""Isolated V50 evaluator: reference access is confined to this module/oracle."""
from __future__ import annotations
import argparse
from collections import Counter
import json
import math
from pathlib import Path
import time

import numpy as np

from geometry_checks import (EXP, ROOT, RUNTIME, CONFIG, TABLES, GeometryChecker, fixed_frame_rmsd,
                             indexed_graph_failures, locked_config, read_pose, sha,
                             with_coordinates)


def load_reference(checker):
    path = ROOT / ".runtime/thioether_v49/evaluation_only/5KEZ/reference_chain_B.npz"
    with np.load(path, allow_pickle=False) as data:
        xyz = data["coords"].copy()
        if not bool(np.all(data["observed"])):
            raise ValueError("Reference is incomplete")
        keys = data["atom_keys"].tolist()
    expected = [a["key"] for a in checker.topology["atoms"]]
    if keys != expected:
        raise ValueError("Reference atom identity order differs from topology")
    if xyz.shape != (checker.target.GetNumAtoms(), 3) or not np.isfinite(xyz).all():
        raise ValueError("Invalid reference array")
    return xyz, {"path": str(path), "sha256": sha(path), "atom_keys_verified": True,
                 "frame": "deposited 5KEZ receptor frame", "ligand_fit": False}


def load_raw_pool(checker):
    """Read each planned seed, keeping failures in the denominator."""
    pool = []
    for seed in checker.config["seeds"]:
        folder = RUNTIME / "poses" / str(seed)
        row = {"seed": seed, "pose_path": str(folder / "pose.sdf"),
               "mapped": False, "native_affinity": None}
        result_path = folder / "result.json"
        if result_path.exists():
            row["sampling_result"] = json.loads(result_path.read_text())
            score = row["sampling_result"].get("native_affinity")
            if score is not None and math.isfinite(float(score)):
                row["native_affinity"] = float(score)
        else:
            row["failure"] = "missing_result"
        try:
            mol = read_pose(folder / "pose.sdf")
            errors = indexed_graph_failures(mol, checker.target)
            if errors:
                raise ValueError(";".join(errors))
            if row["native_affinity"] is None:
                raise ValueError("Missing/nonfinite native affinity")
            row["mapped"] = True
            row["mol"] = mol
            row["xyz"] = mol.GetConformer().GetPositions()
        except Exception as exc:
            row["failure"] = f"{type(exc).__name__}: {exc}"
        pool.append(row)
    return pool


def attach_metrics(row, checker, reference):
    row["geometry"] = checker.check(row["mol"])
    row["full_rmsd"] = fixed_frame_rmsd(row["xyz"], reference, checker.maps)
    bridge_res = set(checker.config["evaluation"]["bridge_residue_label_seq_ids"])
    ids = [int(a["index"]) for a in checker.topology["atoms"] if int(a["label_seq_id"]) in bridge_res]
    row["bridge_region_rmsd"] = fixed_frame_rmsd(row["xyz"], reference, checker.maps, ids)
    thresholds = [checker.config["evaluation"]["success_rmsd_A"]] + checker.config["evaluation"]["sensitivity_rmsd_A"]
    row["success"] = {str(t): bool(row["geometry"]["strict_pass"] and row["full_rmsd"]["rmsd_A"] <= t)
                      for t in thresholds}


def assign_clusters(rows, checker):
    reps = []
    threshold = checker.config["evaluation"]["cluster_threshold_A"]
    for row in sorted((r for r in rows if r.get("mapped")), key=lambda r: (r["native_affinity"], r["seed"])):
        found = None
        for n, representative in enumerate(reps):
            if fixed_frame_rmsd(row["xyz"], representative["xyz"], checker.maps)["rmsd_A"] <= threshold:
                found = n
                break
        if found is None:
            found = len(reps)
            reps.append(row)
        row["cluster"] = found
    return [{"cluster": i, "representative_seed": row["seed"], "representative_score": row["native_affinity"]}
            for i, row in enumerate(reps)]


def compact(row):
    return {k: v for k, v in row.items() if k not in {"mol", "xyz"}}


def short_pose(row):
    if row is None:
        return None
    return {"seed": row["seed"], "native_affinity": row["native_affinity"],
            "full_rmsd_A": row["full_rmsd"]["rmsd_A"],
            "bridge_region_rmsd_A": row["bridge_region_rmsd"]["rmsd_A"],
            "strict_valid": row["geometry"]["strict_pass"], "success": row["success"]}


def summarize(rows, denominator):
    mapped = [r for r in rows if r.get("mapped") and "geometry" in r]
    valid = [r for r in mapped if r["geometry"]["strict_pass"]]
    rank = lambda r: (r["native_affinity"], r["seed"])
    rmsd = lambda r: (r["full_rmsd"]["rmsd_A"], r["seed"])
    failures = Counter()
    for row in mapped:
        for check, passed in row["geometry"].get("posebusters", {}).get("checks", {}).items():
            if not passed:
                failures[check] += 1
    return {"planned_denominator": denominator, "rows": len(rows), "mapped_pose_count": len(mapped),
            "strict_valid_count": len(valid), "strict_valid_fraction_planned": len(valid)/denominator,
            "mapped_cluster_count": len({r["cluster"] for r in mapped if "cluster" in r}),
            "clusters_containing_strict_valid_poses": len({r["cluster"] for r in valid if "cluster" in r}),
            "coarse_v49_valid_count": sum(r["geometry"]["coarse_v49_pass"] for r in mapped),
            "native_top1": short_pose(min(mapped, key=rank)) if mapped else None,
            "valid_ranked_top1": short_pose(min(valid, key=rank)) if valid else None,
            "coordinate_oracle_without_validity_filter": short_pose(min(mapped, key=rmsd)) if mapped else None,
            "strict_valid_oracle": short_pose(min(valid, key=rmsd)) if valid else None,
            "strict_success_count": {str(t): sum(r["success"].get(str(t), False) for r in mapped)
                                     for t in (1.5, 2.0, 3.0)},
            "posebusters_failure_counts": dict(failures)}


def reference_box_coverage(checker, reference):
    """Post-hoc coverage diagnostic only; never feed back to box construction."""
    pocket_path = Path(checker.config["receptor"]["pocket_file"])
    pockets = json.loads(pocket_path.read_text())["pockets"]
    pocket = next(p for p in pockets if p["receptor_label_chain"] == "A")
    center = np.asarray(pocket["center"], dtype=float)
    size = np.asarray(checker.config["receptor"]["box_size_A"], dtype=float)
    margins = size/2 - np.abs(reference-center)
    inside = np.all(margins >= 0, axis=1)
    return {"evaluation_only": True, "box_modified": False,
            "box_source_sha256": sha(pocket_path), "center_A": center.tolist(), "size_A": size.tolist(),
            "reference_heavy_atoms": len(reference), "inside_count": int(inside.sum()),
            "inside_fraction": float(inside.mean()), "minimum_face_margin_A": float(margins.min()),
            "minimum_margin_by_axis_A": margins.min(axis=0).tolist(),
            "interpretation": "Geometric coverage of the fixed box only; does not establish sufficient search or correct pocket scoring"}


def update_diagnostics_only():
    checker = GeometryChecker()
    reference, _ = load_reference(checker)
    path = TABLES / "evaluation_5kez.json"
    report = json.loads(path.read_text())
    assert report["locked_config_sha256"] == sha(CONFIG)
    report["reference_box_coverage"] = reference_box_coverage(checker, reference)
    report["raw_summary"] = summarize(report["raw"], 32)
    report["refined_summary"] = summarize(report["refined"], 32)
    path.write_text(json.dumps(report, indent=2, allow_nan=False)+"\n")
    print(json.dumps({"coverage": report["reference_box_coverage"],
                      "mapped_clusters": report["raw_summary"]["mapped_cluster_count"],
                      "strict_valid_clusters": report["raw_summary"]["clusters_containing_strict_valid_poses"]}, indent=2))


def evaluate():
    start = time.monotonic()
    checker = GeometryChecker()
    reference, provenance = load_reference(checker)
    pool = load_raw_pool(checker)
    for row in pool:
        if row["mapped"]:
            attach_metrics(row, checker, reference)
    clusters = assign_clusters(pool, checker)
    eligible = sorted((r for r in pool if r["mapped"]), key=lambda r: (r["native_affinity"], r["seed"]))
    selected = [r["seed"] for r in eligible[:checker.config["refinement"]["whole_pose_budget"]]]
    refined = []
    for seed in selected:
        folder = RUNTIME / "refined" / str(seed)
        row = {"seed": seed, "mapped": False, "native_affinity": None,
               "pose_path": str(folder / "pose.sdf")}
        try:
            result = json.loads((folder / "result.json").read_text())
            row["refinement_result"] = result
            row["mol"] = read_pose(folder / "pose.sdf")
            if indexed_graph_failures(row["mol"], checker.target):
                raise ValueError("Refined pose graph/charge/label mismatch")
            score = result.get("native_affinity")
            if score is None or not math.isfinite(float(score)):
                raise ValueError("Refinement has no final native score")
            row["native_affinity"] = float(score)
            row["mapped"] = True
            row["xyz"] = row["mol"].GetConformer().GetPositions()
            attach_metrics(row, checker, reference)
        except Exception as exc:
            row["failure"] = f"{type(exc).__name__}: {exc}"
        refined.append(row)
    refined_clusters = assign_clusters(refined, checker)
    report = {"target": "5KEZ", "scope": "V50 single-target development; not formal P1",
              "locked_config_sha256": sha(CONFIG), "config_path": str(CONFIG),
              "runtime_path": str(RUNTIME),
              "planned_seeds": checker.config["seeds"], "planned_pose_count": 32,
              "reference": provenance, "graph_automorphisms": len(checker.maps),
              "reference_box_coverage": reference_box_coverage(checker, reference),
              "symmetry_scope": "single global element/bond/charge/stereo-preserving automorphism; no ligand fit",
              "geometry": {"posebusters_version": "0.6.5", "config_sha256": checker.config["primary_geometry"]["config_sha256"],
                           "energy_ratio_test_included": False, "unknown_checks_fail": True},
              "raw": [compact(r) for r in pool], "raw_summary": summarize(pool, 32),
              "raw_clusters": clusters,
              "refinement_selection_expected": selected,
              "refinement_selection_uses_reference": False,
              "refined": [compact(r) for r in refined], "refined_summary": summarize(refined, 32),
              "refinement_budget_denominator": checker.config["refinement"]["whole_pose_budget"],
              "refined_clusters": refined_clusters,
              "reference_geometry_control": checker.check(with_coordinates(checker.target, reference)),
              "elapsed_seconds": time.monotonic()-start}
    TABLES.mkdir(parents=True, exist_ok=True)
    path = TABLES / "evaluation_5kez.json"
    path.write_text(json.dumps(report, indent=2, allow_nan=False)+"\n")
    print(json.dumps({"path": str(path), "raw": report["raw_summary"], "refined": report["refined_summary"]}, indent=2))
    return report


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument("--diagnostics-only", action="store_true")
    args = parser.parse_args()
    if args.diagnostics_only:
        update_diagnostics_only()
    else:
        evaluate()


==> anc/peptide_extensions/thioether_fragment_builder.py <==
#!/usr/bin/env python3
"""Bounded, evaluation-only fragment oracle over a frozen finite source pool."""
from __future__ import annotations
import argparse
import itertools
import json
from pathlib import Path
import time

import numpy as np
from rdkit import Chem

from geometry_checks import (EXP, RUNTIME, CONFIG, TABLES, GeometryChecker, bond_checks,
                             catastrophic_pairs, fixed_frame_rmsd, sha,
                             with_coordinates, read_pose)
from evaluate_5kez import load_reference, load_raw_pool, attach_metrics, compact, short_pose


def atom_ownership(topology, residue_blocks):
    owner = {}
    blocks = []
    for block, residues in enumerate(residue_blocks):
        ids = [int(a["index"]) for a in topology["atoms"] if int(a["label_seq_id"]) in residues]
        if not ids:
            raise ValueError("Empty atom ownership block")
        for atom in ids:
            if atom in owner:
                raise ValueError("Atom belongs to more than one block")
            owner[atom] = block
        blocks.append(ids)
    if set(owner) != set(range(len(topology["atoms"]))):
        raise ValueError("Atom ownership is not exhaustive")
    return blocks, owner


def finite_objectives(states, blocks, reference, mappings):
    """Enumerate exact SSE with one shared global automorphism for all blocks."""
    n = len(reference)
    contributions = []
    for ids, options in zip(blocks, states):
        contributions.append(np.asarray([
            np.sum((state["xyz"][None, ids, :] - reference[mappings[:, ids]])**2, axis=(1, 2))
            for state in options]))
    if any(len(s) == 0 for s in states):
        return []
    rows = []
    for indices in itertools.product(*(range(len(s)) for s in states)):
        sse = sum(contributions[b][index] for b, index in enumerate(indices))
        best_map = int(np.argmin(sse))
        rows.append({"states": list(indices), "rmsd_A": float(np.sqrt(sse[best_map]/n)),
                     "global_automorphism_index": best_map})
    return sorted(rows, key=lambda r: (r["rmsd_A"], r["states"]))


def assemble(states, blocks, state_indices, atom_count):
    xyz = np.empty((atom_count, 3), dtype=float)
    for b, ids in enumerate(blocks):
        xyz[ids] = states[b][state_indices[b]]["xyz"][ids]
    return xyz


def build_state_pool(checker, source_rows, blocks):
    limit = checker.config["fragment_oracle"]["max_states_per_block"]
    source = sorted((r for r in source_rows if r["mapped"]), key=lambda r: (r["native_affinity"], r["seed"]))
    states, audits = [], []
    for b, ids in enumerate(blocks):
        block_states, block_audit = [], []
        allowed_maps = np.asarray([m for m in checker.maps if set(m[ids]) == set(ids)])
        if not len(allowed_maps):
            raise ValueError("No block-preserving global automorphism")
        for row in source:
            local = checker.block_local(row["xyz"], ids)
            audit = {"seed": row["seed"], "native_affinity": row["native_affinity"],
                     "local_validity": local, "accepted": False}
            if not local["pass"]:
                audit["reason"] = "local_geometry_failed"
            else:
                duplicate = next((i for i, old in enumerate(block_states)
                                  if fixed_frame_rmsd(row["xyz"], old["xyz"], allowed_maps, ids)["rmsd_A"] < 0.5), None)
                if duplicate is not None:
                    audit.update(reason="deduplicated_below_0.5A", duplicate_state=duplicate)
                elif len(block_states) >= limit:
                    audit["reason"] = "state_cap"
                else:
                    audit.update(accepted=True, state_index=len(block_states))
                    block_states.append(row)
            block_audit.append(audit)
        states.append(block_states)
        audits.append({"block": b, "atom_indices": ids,
                       "block_preserving_global_automorphisms": len(allowed_maps),
                       "state_seeds": [r["seed"] for r in block_states], "source_audit": block_audit})
    return states, audits


def relaxed_lower_bound(states, blocks, reference, mappings):
    """min_global_symmetry sum_blocks min_state SSE, ignoring all seams.

    The same symmetry is retained across blocks. This is a lower bound on the
    geometry-constrained optimum, and is not a verified deliverable pose.
    """
    if any(not states_for_block for states_for_block in states):
        return {"rmsd_lower_bound_A": None, "reason": "empty_block_support",
                "state_counts": [len(s) for s in states]}
    minima, state_choices = [], []
    for ids, options in zip(blocks, states):
        costs = np.asarray([np.sum((state["xyz"][None, ids, :] - reference[mappings[:, ids]])**2,
                                   axis=(1, 2)) for state in options])
        minima.append(costs.min(axis=0))
        state_choices.append(costs.argmin(axis=0))
    total = np.sum(minima, axis=0)
    symmetry = int(np.argmin(total))
    return {"rmsd_lower_bound_A": float(np.sqrt(total[symmetry]/len(reference))),
            "state_counts": [len(s) for s in states], "global_automorphism_index": symmetry,
            "minimizing_source_seeds": [int(states[b][int(state_choices[b][symmetry])]["seed"])
                                        for b in range(len(blocks))],
            "geometry_verified": False, "deliverable_pose": False}


def all_relaxed_bounds(checker, source, states, audits, blocks, reference):
    mapped = [r for r in source if r["mapped"]]
    lookup = {r["seed"]: r for r in mapped}
    local_uncapped = [[lookup[a["seed"]] for a in block["source_audit"]
                      if a["local_validity"]["pass"]] for block in audits]
    return {"formula": "sqrt(min_global_symmetry sum_blocks min_source_state SSE(block,state,symmetry) / heavy_atom_count)",
            "heavy_atom_count": len(reference), "global_symmetry_count": len(checker.maps),
            "interpretation": "Relaxed geometric lower bounds only; cross-block bonds, clashes and full strict geometry are ignored; not valid assembled poses",
            "all_raw_mapped_before_local_checks_or_pruning": relaxed_lower_bound([mapped]*len(blocks), blocks, reference, checker.maps),
            "locally_valid_before_deduplication_or_cap": relaxed_lower_bound(local_uncapped, blocks, reference, checker.maps),
            "retained_after_deduplication_and_cap": relaxed_lower_bound(states, blocks, reference, checker.maps)}


def update_bounds_only():
    start = time.monotonic()
    checker = GeometryChecker()
    blocks, _ = atom_ownership(checker.topology, checker.config["fragment_oracle"]["residue_blocks"])
    source = load_raw_pool(checker)
    states, audits = build_state_pool(checker, source, blocks)
    reference, _ = load_reference(checker)
    path = TABLES / "fragment_oracle_5kez.json"
    report = json.loads(path.read_text())
    assert report["states_per_block"] == [len(s) for s in states]
    report["relaxed_rmsd_lower_bounds"] = all_relaxed_bounds(checker, source, states, audits, blocks, reference)
    report["bounds_diagnostic_elapsed_seconds"] = time.monotonic()-start
    path.write_text(json.dumps(report, indent=2, allow_nan=False)+"\n")
    print(json.dumps(report["relaxed_rmsd_lower_bounds"], indent=2))


def oracle(run_refinements=True):
    start = time.monotonic()
    checker = GeometryChecker()
    blocks, ownership = atom_ownership(checker.topology, checker.config["fragment_oracle"]["residue_blocks"])
    source = load_raw_pool(checker)
    # This phase is reference-free: state validity, score order and deduplication.
    states, state_audit = build_state_pool(checker, source, blocks)
    reference, provenance = load_reference(checker)
    ordered = finite_objectives(states, blocks, reference, checker.maps)
    max_full = checker.config["fragment_oracle"]["max_assembled_full_checks"]
    max_refine = checker.config["fragment_oracle"]["max_post_oracle_refinements"]
    report = {"target": "5KEZ", "scope": "evaluation-only finite four-block oracle",
              "locked_config_sha256": sha(CONFIG), "config_path": str(CONFIG),
              "runtime_path": str(RUNTIME),
              "source_planned_denominator": 32, "source_mapped_count": sum(r["mapped"] for r in source),
              "reference": provenance, "state_pool_uses_reference": False,
              "state_pool_rule": "native-score order; complete owned bond/angle/stereo checks and local DG/clash; global-graph-symmetry block RMSD dedup below 0.5A; cap12",
              "atom_ownership": {str(k): v for k, v in ownership.items()},
              "ownership_exact": True, "blocks": state_audit,
              "states_per_block": [len(s) for s in states], "finite_combination_count": len(ordered),
              "objective": "full heavy-atom RMSD in fixed receptor frame; a single global graph automorphism",
              "unconstrained_finite_lower_bound_A": ordered[0]["rmsd_A"] if ordered else None,
              "full_check_budget": max_full, "full_checks": 0,
              "necessary_constraint_rejections": 0, "examined_combinations": 0,
              "checked_assemblies": [], "post_oracle_refinement_selection": [],
              "post_oracle_refinement_rule": "first up to8 reference-RMSD-ranked assemblies passing necessary seam/clash constraints; pre-refinement PB validity not required",
              "best_verified": None, "certificate": None}
    report["relaxed_rmsd_lower_bounds"] = all_relaxed_bounds(checker, source, states, state_audit, blocks, reference)
    selections = []
    best = None
    next_unexamined = None
    for objective in ordered:
        if report["full_checks"] >= max_full:
            next_unexamined = objective["rmsd_A"]
            break
        xyz = assemble(states, blocks, objective["states"], checker.target.GetNumAtoms())
        report["examined_combinations"] += 1
        bonds = bond_checks(checker.target, xyz)
        cross_bad = [b for b in bonds["failures"] if ownership[b["i"]] != ownership[b["j"]]]
        if cross_bad:
            report["necessary_constraint_rejections"] += 1
            continue
        if catastrophic_pairs(checker.target, xyz):
            report["necessary_constraint_rejections"] += 1
            continue
        mol = with_coordinates(checker.target, xyz)
        geometry = checker.check(mol)
        report["full_checks"] += 1
        source_seeds = [states[b][i]["seed"] for b, i in enumerate(objective["states"])]
        entry = dict(objective, source_seeds=source_seeds, geometry=geometry,
                     full_check_index=report["full_checks"])
        report["checked_assemblies"].append(entry)
        if len(selections) < max_refine:
            directory = RUNTIME / "fragment_oracle" / f"assembly_{len(selections):02d}"
            directory.mkdir(parents=True, exist_ok=True)
            path = directory / "input.sdf"
            with Chem.SDWriter(str(path)) as writer:
                writer.write(mol)
            selection = {"index": len(selections), "input_path": str(path),
                         "seed": 509001+len(selections), "source_seeds": source_seeds,
                         "pre_refinement_rmsd_A": objective["rmsd_A"],
                         "pre_refinement_strict_valid": geometry["strict_pass"],
                         "output_directory": str(directory / "refined")}
            selections.append(selection)
        if geometry["strict_pass"] and best is None:
            best = entry
        print(f"oracle full-check {report['full_checks']}/{max_full}, states={objective['states']}, valid={geometry['strict_pass']}", flush=True)
    report["post_oracle_refinement_selection"] = selections
    mixed = [a for a in report["checked_assemblies"] if len(set(a["source_seeds"])) > 1]
    valid_mixed = [a for a in mixed if a["geometry"]["strict_pass"]]
    best_mixed = min(valid_mixed, key=lambda a: a["rmsd_A"]) if valid_mixed else None
    report["assembly_diversity_summary"] = {
        "full_checked": len(report["checked_assemblies"]),
        "strict_valid": sum(a["geometry"]["strict_pass"] for a in report["checked_assemblies"]),
        "mixed_source_full_checked": len(mixed), "mixed_source_strict_valid": len(valid_mixed),
        "best_strict_valid_mixed_rmsd_A": best_mixed["rmsd_A"] if best_mixed else None,
        "best_strict_valid_mixed_sources": best_mixed["source_seeds"] if best_mixed else None,
    }
    report["best_verified"] = best
    report["unexamined_objective_lower_bound_A"] = next_unexamined
    report["all_finite_combinations_examined"] = report["examined_combinations"] == len(ordered)
    if not ordered:
        report["certificate"] = {"status": "empty_retained_support", "exact_feasible_optimum": False,
                                 "reason": "At least one block has no locally valid retained state"}
    elif best is not None:
        report["certificate"] = {"status": "certified_finite_support_optimum", "exact_feasible_optimum": True,
                                 "verified_optimum_rmsd_A": best["rmsd_A"],
                                 "feasible_objective_lower_bound_A": best["rmsd_A"], "gap_A": 0.0,
                                 "proof": "All Cartesian objective values were enumerated with one shared global automorphism; every lower objective assembly was rejected by necessary strict constraints or full frozen geometry checks",
                                 "scope": "Only the retained locally valid, deduplicated, capped finite state pool; no continuous-space or full sampling oracle claim"}
    elif report["all_finite_combinations_examined"]:
        report["certificate"] = {"status": "finite_support_infeasible_under_frozen_checks",
                                 "exact_feasible_optimum": False,
                                 "proof": "Every finite assembly rejected by necessary constraints or full strict geometry"}
    else:
        report["certificate"] = {"status": "budget_exhausted_without_verified_feasible_pose",
                                 "exact_feasible_optimum": False,
                                 "unexamined_objective_lower_bound_A": next_unexamined}
    report["post_oracle_refinements"] = []
    TABLES.mkdir(parents=True, exist_ok=True)
    table_path = TABLES / "fragment_oracle_5kez.json"
    table_path.write_text(json.dumps(report, indent=2, allow_nan=False)+"\n")
    if run_refinements and selections:
        from refine_5kez import refine_pose
        for selected in selections:
            refined_start = time.monotonic()
            row = {"selection": selected, "seed": selected["seed"], "mapped": False}
            try:
                result = refine_pose(Path(selected["input_path"]), Path(selected["output_directory"]),
                                     selected["seed"], source={"kind": "evaluation_only_fragment_oracle",
                                                               "source_seeds": selected["source_seeds"]})
                row["refinement_result"] = result
                if result.get("native_affinity") is None:
                    raise ValueError("Refinement did not return a final native affinity")
                row["mol"] = read_pose(Path(selected["output_directory"]) / "pose.sdf")
                row["xyz"] = row["mol"].GetConformer().GetPositions()
                row["native_affinity"] = float(result["native_affinity"])
                row["mapped"] = True
                attach_metrics(row, checker, reference)
            except Exception as exc:
                row["failure"] = f"{type(exc).__name__}: {exc}"
            row["oracle_refinement_elapsed_seconds"] = time.monotonic()-refined_start
            report["post_oracle_refinements"].append(compact(row))
            table_path.write_text(json.dumps(report, indent=2, allow_nan=False)+"\n")
            print(f"oracle refinement {selected['index']+1}/{len(selections)} complete", flush=True)
    valid_refined = [r for r in report["post_oracle_refinements"] if r.get("geometry", {}).get("strict_pass")]
    report["post_oracle_refinement_best_verified"] = short_pose(min(valid_refined, key=lambda r: r["full_rmsd"]["rmsd_A"])) if valid_refined else None
    report["post_oracle_refinement_optimality_claim"] = False
    report["post_oracle_refinement_budget_used"] = len(report["post_oracle_refinements"])
    report["elapsed_seconds"] = time.monotonic()-start
    table_path.write_text(json.dumps(report, indent=2, allow_nan=False)+"\n")
    print(table_path)
    return report


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument("--no-refine", action="store_true")
    parser.add_argument("--bounds-only", action="store_true")
    args = parser.parse_args()
    if args.bounds_only:
        update_bounds_only()
    else:
        oracle(run_refinements=not args.no_refine)


==> anc/peptide_extensions/thioether_geometry_checks.py <==
#!/usr/bin/env python3
"""Reference-free V50 geometry checks. No reference coordinate file is opened."""
from __future__ import annotations
import hashlib
import importlib.metadata
import json
import os
from pathlib import Path

import numpy as np
import yaml
from rdkit import Chem
from rdkit.Chem import rdDistGeom
from scipy.spatial.distance import cdist
from posebusters import PoseBusters

EXP = Path(__file__).resolve().parents[1]
ROOT = EXP.parents[2]
CONFIG = Path(os.environ.get("V50_CONFIG", EXP / "plan/locked_config.json"))
RUNTIME = Path(os.environ.get("V50_RUNTIME", ROOT / ".runtime/thioether_v50"))
TABLES = Path(os.environ.get("V50_TABLES", EXP / "tables"))
ORDER = {"SING": Chem.BondType.SINGLE, "DOUB": Chem.BondType.DOUBLE,
         "TRIP": Chem.BondType.TRIPLE, "AROM": Chem.BondType.AROMATIC}


def sha(path):
    return hashlib.sha256(Path(path).read_bytes()).hexdigest()


def locked_config():
    config = json.loads(CONFIG.read_text())
    for path, digest in config["input_sha256"].items():
        if sha(path) != digest:
            raise ValueError(f"Locked input hash mismatch: {path}")
    pb = EXP / "plan/posebusters_dock_fast.yml"
    if sha(pb) != config["primary_geometry"]["config_sha256"]:
        raise ValueError("Frozen PoseBusters config hash mismatch")
    if importlib.metadata.version("posebusters") != config["primary_geometry"]["posebusters_version"]:
        raise ValueError("PoseBusters version differs from locked configuration")
    return config


def molecule_from_topology(topology):
    rw = Chem.RWMol()
    for a in topology["atoms"]:
        atom = Chem.Atom(a["element"])
        atom.SetFormalCharge(int(a["charge"]))
        rw.AddAtom(atom)
    for b in topology["bonds"]:
        rw.AddBond(int(b["i"]), int(b["j"]), ORDER[b["order"]])
    mol = rw.GetMol()
    Chem.SanitizeMol(mol)
    for index, expected in topology["expected_cip"].items():
        atom = mol.GetAtomWithIdx(int(index))
        atom.SetChiralTag(Chem.ChiralType.CHI_TETRAHEDRAL_CW)
    Chem.AssignStereochemistry(mol, cleanIt=True, force=True)
    for index, expected in topology["expected_cip"].items():
        atom = mol.GetAtomWithIdx(int(index))
        if atom.GetProp("_CIPCode") != expected:
            atom.InvertChirality()
    Chem.AssignStereochemistry(mol, cleanIt=True, force=True)
    return mol


def with_coordinates(mol, xyz):
    result = Chem.Mol(mol)
    result.RemoveAllConformers()
    conf = Chem.Conformer(result.GetNumAtoms())
    conf.Set3D(True)
    for i, p in enumerate(np.asarray(xyz, dtype=float)):
        conf.SetAtomPosition(i, p)
    result.AddConformer(conf)
    return result


def read_pose(path):
    supplier = Chem.SDMolSupplier(str(path), removeHs=False, sanitize=True)
    mol = supplier[0] if len(supplier) else None
    if mol is None:
        raise ValueError(f"Cannot load pose {path}")
    mol = Chem.RemoveHs(mol)
    if mol.GetNumConformers() != 1:
        raise ValueError("Expected exactly one conformer")
    return mol


def indexed_graph_failures(mol, target):
    failures = []
    if mol.GetNumAtoms() != target.GetNumAtoms():
        return ["atom_count_mismatch"]
    for a, b in zip(mol.GetAtoms(), target.GetAtoms()):
        if (a.GetAtomicNum(), a.GetFormalCharge()) != (b.GetAtomicNum(), b.GetFormalCharge()):
            failures.append(f"atom_element_or_charge:{a.GetIdx()}")
    def edges(m):
        return {tuple(sorted((b.GetBeginAtomIdx(), b.GetEndAtomIdx()))): b.GetBondTypeAsDouble()
                for b in m.GetBonds()}
    if edges(mol) != edges(target):
        failures.append("indexed_bond_graph_mismatch")
    probe = Chem.Mol(mol)
    Chem.AssignStereochemistry(probe, cleanIt=True, force=True)
    for a in target.GetAtoms():
        if a.HasProp("_CIPCode"):
            b = probe.GetAtomWithIdx(a.GetIdx())
            actual = b.GetProp("_CIPCode") if b.HasProp("_CIPCode") else None
            if actual != a.GetProp("_CIPCode"):
                failures.append(f"label_stereo:{a.GetIdx()}")
    return failures


def coordinate_stereo(mol, xyz, expected, centers=None):
    probe = with_coordinates(mol, xyz)
    Chem.RemoveStereochemistry(probe)
    Chem.AssignAtomChiralTagsFromStructure(probe, replaceExistingTags=True)
    Chem.AssignStereochemistry(probe, cleanIt=True, force=True)
    checked, failures = [], []
    for index, desired in expected.items():
        i = int(index)
        if centers is not None and i not in centers:
            continue
        atom = probe.GetAtomWithIdx(i)
        actual = atom.GetProp("_CIPCode") if atom.HasProp("_CIPCode") else None
        checked.append({"atom": i, "expected": desired, "coordinate_CIP": actual})
        if actual != desired:
            failures.append(i)
    return {"pass": not failures, "failures": failures, "centers": checked}


def bond_checks(mol, xyz, allowed_atoms=None):
    table = Chem.GetPeriodicTable()
    failed, count = [], 0
    for b in mol.GetBonds():
        i, j = b.GetBeginAtomIdx(), b.GetEndAtomIdx()
        if allowed_atoms is not None and not {i, j}.issubset(allowed_atoms):
            continue
        count += 1
        distance = float(np.linalg.norm(xyz[i] - xyz[j]))
        radii = sum(table.GetRcovalent(mol.GetAtomWithIdx(k).GetAtomicNum()) for k in (i, j))
        if not 0.6 * radii <= distance <= radii + 0.6:
            failed.append({"i": i, "j": j, "distance_A": distance,
                           "lower_A": 0.6*radii, "upper_A": radii+0.6})
    return {"pass": not failed, "checked": count, "failures": failed,
            "rule": "0.6*sum(covalent radii) <= d <= sum(covalent radii)+0.6 A"}


def catastrophic_pairs(mol, xyz, allowed_atoms=None):
    ids = list(range(mol.GetNumAtoms())) if allowed_atoms is None else sorted(allowed_atoms)
    bonded = {tuple(sorted((b.GetBeginAtomIdx(), b.GetEndAtomIdx()))) for b in mol.GetBonds()}
    failed = []
    for offset, i in enumerate(ids):
        for j in ids[offset+1:]:
            if (i, j) not in bonded and np.linalg.norm(xyz[i]-xyz[j]) < 0.65:
                failed.append([i, j])
    return failed


def strict_binary(value):
    """Unknown, missing, NaN and numeric surrogate values fail closed."""
    return isinstance(value, (bool, np.bool_)) and bool(value)


def automorphisms(mol, limit=4096):
    mappings = mol.GetSubstructMatches(mol, uniquify=False, useChirality=True,
                                      maxMatches=limit + 1)
    if len(mappings) > limit:
        raise ValueError("Automorphism enumeration exceeds locked limit; RMSD is not certified")
    if not mappings:
        raise ValueError("No graph automorphisms")
    return np.asarray(sorted(set(mappings)), dtype=int)


def fixed_frame_rmsd(xyz, other, mappings, atom_indices=None):
    """A single global graph automorphism; never rotate or translate a ligand."""
    ids = np.arange(len(xyz)) if atom_indices is None else np.asarray(atom_indices, dtype=int)
    squared = np.sum((np.asarray(xyz)[None, ids, :] - np.asarray(other)[mappings[:, ids]])**2,
                     axis=(1, 2))
    best = int(np.argmin(squared))
    return {"rmsd_A": float(np.sqrt(squared[best]/len(ids))), "automorphism_index": best}


class GeometryChecker:
    def __init__(self, config=None):
        self.config = locked_config() if config is None else config
        self.topology = json.loads(Path(self.config["topology"]).read_text())
        self.target = molecule_from_topology(self.topology)
        self.pb_config = yaml.safe_load((EXP / "plan/posebusters_dock_fast.yml").read_text())
        self.pb = PoseBusters(config=self.pb_config, max_workers=0)
        self.pb_columns = [m.get("rename_outputs", {}).get(k, k+m.get("rename_suffix", ""))
                           .lower().replace(" ", "_")
                           for m in self.pb_config["modules"] for k in m.get("chosen_binary_test_output", [])]
        self.receptor = Chem.MolFromPDBFile(self.config["receptor"]["pdb"], sanitize=False,
                                           removeHs=False, proximityBonding=False)
        if self.receptor is None:
            raise ValueError("Receptor failed to load")
        self.maps = automorphisms(self.target, self.config["evaluation"]["graph_automorphism_limit"])
        self.dg_bounds = rdDistGeom.GetMoleculeBoundsMatrix(
            self.target, set15bounds=True, scaleVDW=True, doTriangleSmoothing=True,
            useMacrocycle14config=False)
        self.graph_distance = Chem.GetDistanceMatrix(self.target)

    def check(self, mol, run_posebusters=True):
        graph = indexed_graph_failures(mol, self.target)
        result = {"graph_failures": graph, "graph_pass": not graph,
                  "strict_pass": False, "coarse_v49_pass": False}
        xyz = mol.GetConformer().GetPositions()
        if xyz.shape != (self.target.GetNumAtoms(), 3) or not np.isfinite(xyz).all():
            result["failure"] = "invalid_coordinate_array"
            return result
        stereo = coordinate_stereo(self.target, xyz, self.topology["expected_cip"])
        bonds = bond_checks(self.target, xyz)
        catastrophic = catastrophic_pairs(self.target, xyz)
        a, b = self.topology["bridge_atom_indices"]
        bridge_distance = float(np.linalg.norm(xyz[a]-xyz[b]))
        low, high = self.config["primary_geometry"]["thioether_distance_A"]
        bridge_pass = bool(low <= bridge_distance <= high)
        coarse = not graph and stereo["pass"] and bonds["pass"] and not catastrophic and bridge_pass
        result.update(coordinate_stereo=stereo, all_covalent_bonds=bonds,
                      catastrophic_nonbonded_pairs=catastrophic,
                      thioether_distance_A=bridge_distance, thioether_pass=bridge_pass,
                      coarse_v49_pass=bool(coarse))
        if run_posebusters:
            try:
                table = self.pb.bust(mol_pred=mol, mol_cond=self.receptor, mol_true=None)
                if len(table) != 1:
                    raise ValueError("PoseBusters did not return exactly one result")
                row = table.iloc[0]
                checks = {name: strict_binary(row.get(name)) for name in self.pb_columns}
                unknown = [name for name in self.pb_columns
                           if not isinstance(row.get(name), (bool, np.bool_))]
                result["posebusters"] = {"pass": all(checks.values()), "checks": checks,
                                         "unknown_or_missing": unknown}
            except Exception as exc:
                result["posebusters"] = {"pass": False, "error": f"{type(exc).__name__}: {exc}"}
            result["strict_pass"] = bool(coarse and result["posebusters"]["pass"])
        return result

    def block_local(self, xyz, atom_ids):
        """Reference-free necessary local restrictions; boundaries checked later.

        Complete bonds, bond angles and stereo neighborhoods only. Use frozen
        PB DG tolerances for owned atom pairs. Final full PB is still mandatory.
        """
        owned = set(atom_ids)
        failures = []
        bonds = bond_checks(self.target, xyz, owned)
        if not bonds["pass"]:
            failures.append("local_bonds")
        centers = {i for i in owned if {a.GetIdx() for a in self.target.GetAtomWithIdx(i).GetNeighbors()}.issubset(owned)}
        stereo = coordinate_stereo(self.target, xyz, self.topology["expected_cip"], centers)
        if not stereo["pass"]:
            failures.append("local_stereo")
        if catastrophic_pairs(self.target, xyz, owned):
            failures.append("local_catastrophic_overlap")
        ids = sorted(owned)
        dg_failed = []
        for offset, i in enumerate(ids):
            for j in ids[offset+1:]:
                path_length = self.graph_distance[i, j]
                d = np.linalg.norm(xyz[i]-xyz[j])
                lower, upper = self.dg_bounds[j, i], self.dg_bounds[i, j]
                if path_length == 1:
                    valid = 0.75*lower <= d <= 1.25*upper
                elif path_length == 2:
                    # Test a 1-3 distance only if a complete intermediate path is owned.
                    common = set(a.GetIdx() for a in self.target.GetAtomWithIdx(i).GetNeighbors()) & set(a.GetIdx() for a in self.target.GetAtomWithIdx(j).GetNeighbors())
                    if not common & owned:
                        continue
                    valid = 0.75*lower <= d <= 1.25*upper
                else:
                    valid = d >= 0.7*lower
                if not valid:
                    dg_failed.append([i, j])
        if dg_failed:
            failures.append("local_distance_geometry")
        return {"pass": not failures, "failures": failures,
                "stereo_centers_checked": [x["atom"] for x in stereo["centers"]],
                "distance_geometry_failures": dg_failed}


==> anc/peptide_extensions/thioether_geometry_policy.yml <==
# Setup test modules
modules:
  - name: "Loading"
    function: loading
    chosen_binary_test_output:
      - mol_pred_loaded
      - mol_cond_loaded
    rename_outputs:
      mol_pred_loaded: "MOL_PRED loaded"
      mol_cond_loaded: "MOL_COND loaded"

  - name: "Chemistry"
    function: rdkit_sanity
    chosen_binary_test_output:
      - passes_rdkit_sanity_checks
    rename_outputs:
      passes_rdkit_sanity_checks: "Sanitization"

  - name: "Chemistry"
    function: inchi_convertible
    chosen_binary_test_output:
      - inchi_convertible
    rename_outputs:
      inchi_convertible: "InChI convertible"

  - name: "Chemistry"
    function: atoms_connected
    chosen_binary_test_output:
      - all_atoms_connected
    rename_outputs:
      all_atoms_connected: "All atoms connected"

  - name: "Chemistry"
    function: check_radicals
    chosen_binary_test_output:
      - no_radicals
    rename_outputs:
      no_radicals: "No radicals"

  - name: "Geometry"
    function: "distance_geometry"
    parameters:
      bound_matrix_params:
        set15bounds: True # topology based bounds also for 1,5- not just until 1,4-
        scaleVDW: True # scale down lower bounds for atoms less than 5 bonds apart
        doTriangleSmoothing: True
        useMacrocycle14config: False
      threshold_bad_bond_length: 0.25 # widens DG bound by this factor
      threshold_bad_angle: 0.25 # widens DG bound by this factor
      threshold_clash: 0.3 # widens DG bound by this factor
      ignore_hydrogens: True # ignore hydrogens
      sanitize: True # sanitize molecule before running DG module (recommended)
    chosen_binary_test_output:
      - bond_lengths_within_bounds
      - bond_angles_within_bounds
      - no_internal_clash
    rename_outputs:
      bond_lengths_within_bounds: "Bond lengths"
      bond_angles_within_bounds: "Bond angles"
      no_internal_clash: "Internal steric clash"

  - name: "Ring flatness"
    function: "flatness"
    parameters:
      flat_systems: # list atoms which together should lie on plane as SMARTS matches
        aromatic_5_membered_rings_sp2: "[ar5^2]1[ar5^2][ar5^2][ar5^2][ar5^2]1"
        aromatic_6_membered_rings_sp2: "[ar6^2]1[ar6^2][ar6^2][ar6^2][ar6^2][ar6^2]1"
      threshold_flatness: 0.25 # max distance in A to closest shared plane
    chosen_binary_test_output:
      - flatness_passes
    rename_outputs:
      num_systems_checked: number_aromatic_rings_checked
      num_systems_passed: number_aromatic_rings_pass
      max_distance: aromatic_ring_maximum_distance_from_plane
      flatness_passes: "Aromatic ring flatness"

  - name: "Ring non-flatness"
    function: "flatness"
    parameters:
      check_nonflat: True
      flat_systems: # list atoms which together should definitely not lie on plane as SMARTS matches
        non-aromatic_6_membered_rings: "[C,O,S,N;R1]~1[C,O,S,N;R1][C,O,S,N;R1][C,O,S,N;R1][C,O,S,N;R1][C,O,S,N;R1]1"
        non-aromatic_6_membered_rings_db03_0: "[C;R1]~1[C;R1][C,O,S,N;R1]~[C,O,S,N;R1][C;R1][C;R1]1"
        non-aromatic_6_membered_rings_db03_1: "[C;R1]~1[C;R1][C;R1]~[C;R1][C,O,S,N;R1][C;R1]1"
        non-aromatic_6_membered_rings_db02_0: "[C;R1]~1[C;R1][C;R1][C,O,S,N;R1]~[C,O,S,N;R1][C;R1]1"
        non-aromatic_6_membered_rings_db02_1: "[C;R1]~1[C;R1][C,O,S,N;R1][C;R1]~[C;R1][C;R1]1"
      threshold_flatness: 0.05 # minimally required distance in A of at least one atom from the closest shared plane
    chosen_binary_test_output:
      - flatness_passes
    rename_outputs:
      num_systems_checked: number_non-aromatic_rings_checked
      num_systems_passed: number_non-aromatic_rings_pass
      max_distance: non-aromatic_ring_maximum_distance_from_plane
      flatness_passes: "Non-aromatic ring non-flatness"

  - name: "Double bond flatness"
    function: "flatness"
    parameters:
      flat_systems: # list atoms which together should lie on plane as SMARTS matches
        trigonal_planar_double_bonds: "[C;X3;^2](*)(*)=[C;X3;^2](*)(*)"
      threshold_flatness: 0.25 # max distance in A to closest shared plane
    chosen_binary_test_output:
      - flatness_passes
    rename_outputs:
      num_systems_checked: number_double_bonds_checked
      num_systems_passed: number_double_bonds_pass
      max_distance: double_bond_maximum_distance_from_plane
      flatness_passes: "Double bond flatness"

  # - name: "Energy ratio"
  #   function: energy_ratio
  #   parameters:
  #     threshold_energy_ratio: 100.0
  #     ensemble_number_conformations: 50
  #   chosen_binary_test_output:
  #     - energy_ratio_passes
  #   rename_outputs:
  #     energy_ratio_passes: "Internal energy"

  - name: "Distance to protein"
    function: "intermolecular_distance"
    parameters:
      radius_type: vdw
      radius_scale: 1.0
      clash_cutoff: 0.75
      ignore_types:
        - hydrogens
        - organic_cofactors
        - inorganic_cofactors
        - waters
      max_distance: 5.0
    chosen_binary_test_output:
      - not_too_far_away
      - no_clashes
    rename_outputs:
      not_too_far_away: "Protein-ligand maximum distance"
      no_clashes: "Minimum distance to protein"
    rename_suffix: "_protein"

  - name: "Distance to organic cofactors"
    function: "intermolecular_distance"
    parameters:
      radius_type: vdw
      radius_scale: 1.0
      clash_cutoff: 0.75
      ignore_types:
        - hydrogens
        - protein
        - inorganic_cofactors
        - waters
      max_distance: 5.0
    chosen_binary_test_output:
      - no_clashes
    rename_outputs:
      no_clashes: "Minimum distance to organic cofactors"
    rename_suffix: "_organic_cofactors"

  - name: "Distance to inorganic cofactors"
    function: "intermolecular_distance"
    parameters:
      radius_type: covalent
      radius_scale: 1.0
      clash_cutoff: 0.75
      ignore_types:
        - hydrogens
        - protein
        - organic_cofactors
        - waters
      max_distance: 5.0
    chosen_binary_test_output:
      - no_clashes
    rename_outputs:
      no_clashes: "Minimum distance to inorganic cofactors"
    rename_suffix: "_inorganic_cofactors"

  - name: "Distance to waters"
    function: "intermolecular_distance"
    parameters:
      radius_type: vdw
      radius_scale: 1.0
      clash_cutoff: 0.75
      ignore_types:
        - hydrogens
        - protein
        - organic_cofactors
        - inorganic_cofactors
      max_distance: 5.0
    chosen_binary_test_output:
      - no_clashes
    rename_outputs:
      no_clashes: "Minimum distance to waters"
    rename_suffix: "_waters"

  - name: "Volume overlap with protein"
    function: volume_overlap
    parameters:
      clash_cutoff: 0.075
      vdw_scale: 0.8
      ignore_types:
        - hydrogens
        - organic_cofactors
        - inorganic_cofactors
        - waters
    chosen_binary_test_output:
      - no_volume_clash
    rename_outputs:
      volume_overlap: "volume_overlap_protein"
      no_volume_clash: "Volume overlap with protein"
    rename_suffix: "_protein"

  - name: "Volume overlap with organic cofactors"
    function: volume_overlap
    parameters:
      clash_cutoff: 0.075
      vdw_scale: 0.8
      ignore_types:
        - hydrogens
        - protein
        - inorganic_cofactors
        - waters
    chosen_binary_test_output:
      - no_volume_clash
    rename_outputs:
      volume_overlap: "volume_overlap_organic_cofactors"
      no_volume_clash: "Volume overlap with organic cofactors"
    rename_suffix: "_organic_cofactors"

  - name: "Volume overlap with inorganic cofactors"
    function: volume_overlap
    parameters:
      clash_cutoff: 0.075
      vdw_scale: 0.5
      ignore_types:
        - hydrogens
        - protein
        - organic_cofactors
        - waters
    chosen_binary_test_output:
      - no_volume_clash
    rename_outputs:
      volume_overlap: "volume_overlap_inorganic_cofactors"
      no_volume_clash: "Volume overlap with inorganic cofactors"
    rename_suffix: "_inorganic_cofactors"

  - name: "Volume overlap with waters"
    function: volume_overlap
    parameters:
      clash_cutoff: 0.075
      vdw_scale: 0.5
      ignore_types:
        - hydrogens
        - protein
        - organic_cofactors
        - inorganic_cofactors
    chosen_binary_test_output:
      - no_volume_clash
    rename_outputs:
      volume_overlap: "volume_overlap_waters"
      no_volume_clash: "Volume overlap with waters"
    rename_suffix: "_waters"

# Options for loading molecule files with RDKit
loading:
  mol_pred:
    cleanup: False
    sanitize: False
    add_hs: False
    assign_stereo: False
    load_all: True
  mol_true:
    cleanup: False
    sanitize: False
    add_hs: False
    assign_stereo: False
    load_all: True
  mol_cond:
    cleanup: False
    sanitize: False
    add_hs: False
    assign_stereo: False
    proximityBonding: False


==> anc/peptide_extensions/thioether_ligand_topology.json <==
{
  "schema_version": 1,
  "pdb": "5KEZ",
  "family": "alpha_amylase",
  "ligand_entity_id": "2",
  "amino_acid_count": 9,
  "sequence_components": [
    [
      "1",
      "ACE"
    ],
    [
      "2",
      "DTY"
    ],
    [
      "3",
      "PRO"
    ],
    [
      "4",
      "TYR"
    ],
    [
      "5",
      "SER"
    ],
    [
      "6",
      "CYS"
    ],
    [
      "7",
      "TRP"
    ],
    [
      "8",
      "VAL"
    ],
    [
      "9",
      "ARG"
    ],
    [
      "10",
      "HIS"
    ],
    [
      "11",
      "NH2"
    ]
  ],
  "atoms": [
    {
      "key": "1:C",
      "label_seq_id": "1",
      "component": "ACE",
      "name": "C",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 0
    },
    {
      "key": "1:O",
      "label_seq_id": "1",
      "component": "ACE",
      "name": "O",
      "element": "O",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 1
    },
    {
      "key": "1:CH3",
      "label_seq_id": "1",
      "component": "ACE",
      "name": "CH3",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 2
    },
    {
      "key": "2:N",
      "label_seq_id": "2",
      "component": "DTY",
      "name": "N",
      "element": "N",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 3
    },
    {
      "key": "2:CA",
      "label_seq_id": "2",
      "component": "DTY",
      "name": "CA",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "R",
      "ccd_leaving_flag": "N",
      "index": 4
    },
    {
      "key": "2:C",
      "label_seq_id": "2",
      "component": "DTY",
      "name": "C",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 5
    },
    {
      "key": "2:O",
      "label_seq_id": "2",
      "component": "DTY",
      "name": "O",
      "element": "O",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 6
    },
    {
      "key": "2:CB",
      "label_seq_id": "2",
      "component": "DTY",
      "name": "CB",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 7
    },
    {
      "key": "2:CG",
      "label_seq_id": "2",
      "component": "DTY",
      "name": "CG",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 8
    },
    {
      "key": "2:CD1",
      "label_seq_id": "2",
      "component": "DTY",
      "name": "CD1",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 9
    },
    {
      "key": "2:CD2",
      "label_seq_id": "2",
      "component": "DTY",
      "name": "CD2",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 10
    },
    {
      "key": "2:CE1",
      "label_seq_id": "2",
      "component": "DTY",
      "name": "CE1",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 11
    },
    {
      "key": "2:CE2",
      "label_seq_id": "2",
      "component": "DTY",
      "name": "CE2",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 12
    },
    {
      "key": "2:CZ",
      "label_seq_id": "2",
      "component": "DTY",
      "name": "CZ",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 13
    },
    {
      "key": "2:OH",
      "label_seq_id": "2",
      "component": "DTY",
      "name": "OH",
      "element": "O",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 14
    },
    {
      "key": "3:N",
      "label_seq_id": "3",
      "component": "PRO",
      "name": "N",
      "element": "N",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 15
    },
    {
      "key": "3:CA",
      "label_seq_id": "3",
      "component": "PRO",
      "name": "CA",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "S",
      "ccd_leaving_flag": "N",
      "index": 16
    },
    {
      "key": "3:C",
      "label_seq_id": "3",
      "component": "PRO",
      "name": "C",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 17
    },
    {
      "key": "3:O",
      "label_seq_id": "3",
      "component": "PRO",
      "name": "O",
      "element": "O",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 18
    },
    {
      "key": "3:CB",
      "label_seq_id": "3",
      "component": "PRO",
      "name": "CB",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 19
    },
    {
      "key": "3:CG",
      "label_seq_id": "3",
      "component": "PRO",
      "name": "CG",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 20
    },
    {
      "key": "3:CD",
      "label_seq_id": "3",
      "component": "PRO",
      "name": "CD",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 21
    },
    {
      "key": "4:N",
      "label_seq_id": "4",
      "component": "TYR",
      "name": "N",
      "element": "N",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 22
    },
    {
      "key": "4:CA",
      "label_seq_id": "4",
      "component": "TYR",
      "name": "CA",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "S",
      "ccd_leaving_flag": "N",
      "index": 23
    },
    {
      "key": "4:C",
      "label_seq_id": "4",
      "component": "TYR",
      "name": "C",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 24
    },
    {
      "key": "4:O",
      "label_seq_id": "4",
      "component": "TYR",
      "name": "O",
      "element": "O",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 25
    },
    {
      "key": "4:CB",
      "label_seq_id": "4",
      "component": "TYR",
      "name": "CB",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 26
    },
    {
      "key": "4:CG",
      "label_seq_id": "4",
      "component": "TYR",
      "name": "CG",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 27
    },
    {
      "key": "4:CD1",
      "label_seq_id": "4",
      "component": "TYR",
      "name": "CD1",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 28
    },
    {
      "key": "4:CD2",
      "label_seq_id": "4",
      "component": "TYR",
      "name": "CD2",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 29
    },
    {
      "key": "4:CE1",
      "label_seq_id": "4",
      "component": "TYR",
      "name": "CE1",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 30
    },
    {
      "key": "4:CE2",
      "label_seq_id": "4",
      "component": "TYR",
      "name": "CE2",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 31
    },
    {
      "key": "4:CZ",
      "label_seq_id": "4",
      "component": "TYR",
      "name": "CZ",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 32
    },
    {
      "key": "4:OH",
      "label_seq_id": "4",
      "component": "TYR",
      "name": "OH",
      "element": "O",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 33
    },
    {
      "key": "5:N",
      "label_seq_id": "5",
      "component": "SER",
      "name": "N",
      "element": "N",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 34
    },
    {
      "key": "5:CA",
      "label_seq_id": "5",
      "component": "SER",
      "name": "CA",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "S",
      "ccd_leaving_flag": "N",
      "index": 35
    },
    {
      "key": "5:C",
      "label_seq_id": "5",
      "component": "SER",
      "name": "C",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 36
    },
    {
      "key": "5:O",
      "label_seq_id": "5",
      "component": "SER",
      "name": "O",
      "element": "O",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 37
    },
    {
      "key": "5:CB",
      "label_seq_id": "5",
      "component": "SER",
      "name": "CB",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 38
    },
    {
      "key": "5:OG",
      "label_seq_id": "5",
      "component": "SER",
      "name": "OG",
      "element": "O",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 39
    },
    {
      "key": "6:N",
      "label_seq_id": "6",
      "component": "CYS",
      "name": "N",
      "element": "N",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 40
    },
    {
      "key": "6:CA",
      "label_seq_id": "6",
      "component": "CYS",
      "name": "CA",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "R",
      "ccd_leaving_flag": "N",
      "index": 41
    },
    {
      "key": "6:C",
      "label_seq_id": "6",
      "component": "CYS",
      "name": "C",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 42
    },
    {
      "key": "6:O",
      "label_seq_id": "6",
      "component": "CYS",
      "name": "O",
      "element": "O",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 43
    },
    {
      "key": "6:CB",
      "label_seq_id": "6",
      "component": "CYS",
      "name": "CB",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 44
    },
    {
      "key": "6:SG",
      "label_seq_id": "6",
      "component": "CYS",
      "name": "SG",
      "element": "S",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 45
    },
    {
      "key": "7:N",
      "label_seq_id": "7",
      "component": "TRP",
      "name": "N",
      "element": "N",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 46
    },
    {
      "key": "7:CA",
      "label_seq_id": "7",
      "component": "TRP",
      "name": "CA",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "S",
      "ccd_leaving_flag": "N",
      "index": 47
    },
    {
      "key": "7:C",
      "label_seq_id": "7",
      "component": "TRP",
      "name": "C",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 48
    },
    {
      "key": "7:O",
      "label_seq_id": "7",
      "component": "TRP",
      "name": "O",
      "element": "O",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 49
    },
    {
      "key": "7:CB",
      "label_seq_id": "7",
      "component": "TRP",
      "name": "CB",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 50
    },
    {
      "key": "7:CG",
      "label_seq_id": "7",
      "component": "TRP",
      "name": "CG",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 51
    },
    {
      "key": "7:CD1",
      "label_seq_id": "7",
      "component": "TRP",
      "name": "CD1",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 52
    },
    {
      "key": "7:CD2",
      "label_seq_id": "7",
      "component": "TRP",
      "name": "CD2",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 53
    },
    {
      "key": "7:NE1",
      "label_seq_id": "7",
      "component": "TRP",
      "name": "NE1",
      "element": "N",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 54
    },
    {
      "key": "7:CE2",
      "label_seq_id": "7",
      "component": "TRP",
      "name": "CE2",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 55
    },
    {
      "key": "7:CE3",
      "label_seq_id": "7",
      "component": "TRP",
      "name": "CE3",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 56
    },
    {
      "key": "7:CZ2",
      "label_seq_id": "7",
      "component": "TRP",
      "name": "CZ2",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 57
    },
    {
      "key": "7:CZ3",
      "label_seq_id": "7",
      "component": "TRP",
      "name": "CZ3",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 58
    },
    {
      "key": "7:CH2",
      "label_seq_id": "7",
      "component": "TRP",
      "name": "CH2",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 59
    },
    {
      "key": "8:N",
      "label_seq_id": "8",
      "component": "VAL",
      "name": "N",
      "element": "N",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 60
    },
    {
      "key": "8:CA",
      "label_seq_id": "8",
      "component": "VAL",
      "name": "CA",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "S",
      "ccd_leaving_flag": "N",
      "index": 61
    },
    {
      "key": "8:C",
      "label_seq_id": "8",
      "component": "VAL",
      "name": "C",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 62
    },
    {
      "key": "8:O",
      "label_seq_id": "8",
      "component": "VAL",
      "name": "O",
      "element": "O",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 63
    },
    {
      "key": "8:CB",
      "label_seq_id": "8",
      "component": "VAL",
      "name": "CB",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 64
    },
    {
      "key": "8:CG1",
      "label_seq_id": "8",
      "component": "VAL",
      "name": "CG1",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 65
    },
    {
      "key": "8:CG2",
      "label_seq_id": "8",
      "component": "VAL",
      "name": "CG2",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 66
    },
    {
      "key": "9:N",
      "label_seq_id": "9",
      "component": "ARG",
      "name": "N",
      "element": "N",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 67
    },
    {
      "key": "9:CA",
      "label_seq_id": "9",
      "component": "ARG",
      "name": "CA",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "S",
      "ccd_leaving_flag": "N",
      "index": 68
    },
    {
      "key": "9:C",
      "label_seq_id": "9",
      "component": "ARG",
      "name": "C",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 69
    },
    {
      "key": "9:O",
      "label_seq_id": "9",
      "component": "ARG",
      "name": "O",
      "element": "O",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 70
    },
    {
      "key": "9:CB",
      "label_seq_id": "9",
      "component": "ARG",
      "name": "CB",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 71
    },
    {
      "key": "9:CG",
      "label_seq_id": "9",
      "component": "ARG",
      "name": "CG",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 72
    },
    {
      "key": "9:CD",
      "label_seq_id": "9",
      "component": "ARG",
      "name": "CD",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 73
    },
    {
      "key": "9:NE",
      "label_seq_id": "9",
      "component": "ARG",
      "name": "NE",
      "element": "N",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 74
    },
    {
      "key": "9:CZ",
      "label_seq_id": "9",
      "component": "ARG",
      "name": "CZ",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 75
    },
    {
      "key": "9:NH1",
      "label_seq_id": "9",
      "component": "ARG",
      "name": "NH1",
      "element": "N",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 76
    },
    {
      "key": "9:NH2",
      "label_seq_id": "9",
      "component": "ARG",
      "name": "NH2",
      "element": "N",
      "charge": 1,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 77
    },
    {
      "key": "10:N",
      "label_seq_id": "10",
      "component": "HIS",
      "name": "N",
      "element": "N",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 78
    },
    {
      "key": "10:CA",
      "label_seq_id": "10",
      "component": "HIS",
      "name": "CA",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "S",
      "ccd_leaving_flag": "N",
      "index": 79
    },
    {
      "key": "10:C",
      "label_seq_id": "10",
      "component": "HIS",
      "name": "C",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 80
    },
    {
      "key": "10:O",
      "label_seq_id": "10",
      "component": "HIS",
      "name": "O",
      "element": "O",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 81
    },
    {
      "key": "10:CB",
      "label_seq_id": "10",
      "component": "HIS",
      "name": "CB",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 82
    },
    {
      "key": "10:CG",
      "label_seq_id": "10",
      "component": "HIS",
      "name": "CG",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 83
    },
    {
      "key": "10:ND1",
      "label_seq_id": "10",
      "component": "HIS",
      "name": "ND1",
      "element": "N",
      "charge": 1,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 84
    },
    {
      "key": "10:CD2",
      "label_seq_id": "10",
      "component": "HIS",
      "name": "CD2",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 85
    },
    {
      "key": "10:CE1",
      "label_seq_id": "10",
      "component": "HIS",
      "name": "CE1",
      "element": "C",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 86
    },
    {
      "key": "10:NE2",
      "label_seq_id": "10",
      "component": "HIS",
      "name": "NE2",
      "element": "N",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 87
    },
    {
      "key": "11:N",
      "label_seq_id": "11",
      "component": "NH2",
      "name": "N",
      "element": "N",
      "charge": 0,
      "ccd_stereo": "N",
      "ccd_leaving_flag": "N",
      "index": 88
    }
  ],
  "bonds": [
    {
      "i": 0,
      "j": 1,
      "order": "DOUB",
      "source": "CCD:ACE"
    },
    {
      "i": 0,
      "j": 2,
      "order": "SING",
      "source": "CCD:ACE"
    },
    {
      "i": 4,
      "j": 3,
      "order": "SING",
      "source": "CCD:DTY"
    },
    {
      "i": 5,
      "j": 4,
      "order": "SING",
      "source": "CCD:DTY"
    },
    {
      "i": 4,
      "j": 7,
      "order": "SING",
      "source": "CCD:DTY"
    },
    {
      "i": 5,
      "j": 6,
      "order": "DOUB",
      "source": "CCD:DTY"
    },
    {
      "i": 7,
      "j": 8,
      "order": "SING",
      "source": "CCD:DTY"
    },
    {
      "i": 9,
      "j": 8,
      "order": "DOUB",
      "source": "CCD:DTY"
    },
    {
      "i": 10,
      "j": 8,
      "order": "SING",
      "source": "CCD:DTY"
    },
    {
      "i": 9,
      "j": 11,
      "order": "SING",
      "source": "CCD:DTY"
    },
    {
      "i": 10,
      "j": 12,
      "order": "DOUB",
      "source": "CCD:DTY"
    },
    {
      "i": 11,
      "j": 13,
      "order": "DOUB",
      "source": "CCD:DTY"
    },
    {
      "i": 12,
      "j": 13,
      "order": "SING",
      "source": "CCD:DTY"
    },
    {
      "i": 13,
      "j": 14,
      "order": "SING",
      "source": "CCD:DTY"
    },
    {
      "i": 16,
      "j": 15,
      "order": "SING",
      "source": "CCD:PRO"
    },
    {
      "i": 21,
      "j": 15,
      "order": "SING",
      "source": "CCD:PRO"
    },
    {
      "i": 17,
      "j": 16,
      "order": "SING",
      "source": "CCD:PRO"
    },
    {
      "i": 16,
      "j": 19,
      "order": "SING",
      "source": "CCD:PRO"
    },
    {
      "i": 17,
      "j": 18,
      "order": "DOUB",
      "source": "CCD:PRO"
    },
    {
      "i": 19,
      "j": 20,
      "order": "SING",
      "source": "CCD:PRO"
    },
    {
      "i": 21,
      "j": 20,
      "order": "SING",
      "source": "CCD:PRO"
    },
    {
      "i": 23,
      "j": 22,
      "order": "SING",
      "source": "CCD:TYR"
    },
    {
      "i": 24,
      "j": 23,
      "order": "SING",
      "source": "CCD:TYR"
    },
    {
      "i": 23,
      "j": 26,
      "order": "SING",
      "source": "CCD:TYR"
    },
    {
      "i": 24,
      "j": 25,
      "order": "DOUB",
      "source": "CCD:TYR"
    },
    {
      "i": 26,
      "j": 27,
      "order": "SING",
      "source": "CCD:TYR"
    },
    {
      "i": 28,
      "j": 27,
      "order": "DOUB",
      "source": "CCD:TYR"
    },
    {
      "i": 29,
      "j": 27,
      "order": "SING",
      "source": "CCD:TYR"
    },
    {
      "i": 28,
      "j": 30,
      "order": "SING",
      "source": "CCD:TYR"
    },
    {
      "i": 29,
      "j": 31,
      "order": "DOUB",
      "source": "CCD:TYR"
    },
    {
      "i": 30,
      "j": 32,
      "order": "DOUB",
      "source": "CCD:TYR"
    },
    {
      "i": 31,
      "j": 32,
      "order": "SING",
      "source": "CCD:TYR"
    },
    {
      "i": 32,
      "j": 33,
      "order": "SING",
      "source": "CCD:TYR"
    },
    {
      "i": 35,
      "j": 34,
      "order": "SING",
      "source": "CCD:SER"
    },
    {
      "i": 36,
      "j": 35,
      "order": "SING",
      "source": "CCD:SER"
    },
    {
      "i": 35,
      "j": 38,
      "order": "SING",
      "source": "CCD:SER"
    },
    {
      "i": 36,
      "j": 37,
      "order": "DOUB",
      "source": "CCD:SER"
    },
    {
      "i": 38,
      "j": 39,
      "order": "SING",
      "source": "CCD:SER"
    },
    {
      "i": 41,
      "j": 40,
      "order": "SING",
      "source": "CCD:CYS"
    },
    {
      "i": 42,
      "j": 41,
      "order": "SING",
      "source": "CCD:CYS"
    },
    {
      "i": 41,
      "j": 44,
      "order": "SING",
      "source": "CCD:CYS"
    },
    {
      "i": 42,
      "j": 43,
      "order": "DOUB",
      "source": "CCD:CYS"
    },
    {
      "i": 44,
      "j": 45,
      "order": "SING",
      "source": "CCD:CYS"
    },
    {
      "i": 47,
      "j": 46,
      "order": "SING",
      "source": "CCD:TRP"
    },
    {
      "i": 48,
      "j": 47,
      "order": "SING",
      "source": "CCD:TRP"
    },
    {
      "i": 47,
      "j": 50,
      "order": "SING",
      "source": "CCD:TRP"
    },
    {
      "i": 48,
      "j": 49,
      "order": "DOUB",
      "source": "CCD:TRP"
    },
    {
      "i": 50,
      "j": 51,
      "order": "SING",
      "source": "CCD:TRP"
    },
    {
      "i": 52,
      "j": 51,
      "order": "DOUB",
      "source": "CCD:TRP"
    },
    {
      "i": 53,
      "j": 51,
      "order": "SING",
      "source": "CCD:TRP"
    },
    {
      "i": 52,
      "j": 54,
      "order": "SING",
      "source": "CCD:TRP"
    },
    {
      "i": 53,
      "j": 55,
      "order": "DOUB",
      "source": "CCD:TRP"
    },
    {
      "i": 53,
      "j": 56,
      "order": "SING",
      "source": "CCD:TRP"
    },
    {
      "i": 55,
      "j": 54,
      "order": "SING",
      "source": "CCD:TRP"
    },
    {
      "i": 55,
      "j": 57,
      "order": "SING",
      "source": "CCD:TRP"
    },
    {
      "i": 56,
      "j": 58,
      "order": "DOUB",
      "source": "CCD:TRP"
    },
    {
      "i": 59,
      "j": 57,
      "order": "DOUB",
      "source": "CCD:TRP"
    },
    {
      "i": 59,
      "j": 58,
      "order": "SING",
      "source": "CCD:TRP"
    },
    {
      "i": 61,
      "j": 60,
      "order": "SING",
      "source": "CCD:VAL"
    },
    {
      "i": 62,
      "j": 61,
      "order": "SING",
      "source": "CCD:VAL"
    },
    {
      "i": 61,
      "j": 64,
      "order": "SING",
      "source": "CCD:VAL"
    },
    {
      "i": 62,
      "j": 63,
      "order": "DOUB",
      "source": "CCD:VAL"
    },
    {
      "i": 64,
      "j": 65,
      "order": "SING",
      "source": "CCD:VAL"
    },
    {
      "i": 64,
      "j": 66,
      "order": "SING",
      "source": "CCD:VAL"
    },
    {
      "i": 68,
      "j": 67,
      "order": "SING",
      "source": "CCD:ARG"
    },
    {
      "i": 69,
      "j": 68,
      "order": "SING",
      "source": "CCD:ARG"
    },
    {
      "i": 68,
      "j": 71,
      "order": "SING",
      "source": "CCD:ARG"
    },
    {
      "i": 69,
      "j": 70,
      "order": "DOUB",
      "source": "CCD:ARG"
    },
    {
      "i": 71,
      "j": 72,
      "order": "SING",
      "source": "CCD:ARG"
    },
    {
      "i": 73,
      "j": 72,
      "order": "SING",
      "source": "CCD:ARG"
    },
    {
      "i": 73,
      "j": 74,
      "order": "SING",
      "source": "CCD:ARG"
    },
    {
      "i": 75,
      "j": 74,
      "order": "SING",
      "source": "CCD:ARG"
    },
    {
      "i": 75,
      "j": 76,
      "order": "SING",
      "source": "CCD:ARG"
    },
    {
      "i": 75,
      "j": 77,
      "order": "DOUB",
      "source": "CCD:ARG"
    },
    {
      "i": 79,
      "j": 78,
      "order": "SING",
      "source": "CCD:HIS"
    },
    {
      "i": 80,
      "j": 79,
      "order": "SING",
      "source": "CCD:HIS"
    },
    {
      "i": 79,
      "j": 82,
      "order": "SING",
      "source": "CCD:HIS"
    },
    {
      "i": 80,
      "j": 81,
      "order": "DOUB",
      "source": "CCD:HIS"
    },
    {
      "i": 82,
      "j": 83,
      "order": "SING",
      "source": "CCD:HIS"
    },
    {
      "i": 83,
      "j": 84,
      "order": "SING",
      "source": "CCD:HIS"
    },
    {
      "i": 85,
      "j": 83,
      "order": "DOUB",
      "source": "CCD:HIS"
    },
    {
      "i": 86,
      "j": 84,
      "order": "DOUB",
      "source": "CCD:HIS"
    },
    {
      "i": 85,
      "j": 87,
      "order": "SING",
      "source": "CCD:HIS"
    },
    {
      "i": 86,
      "j": 87,
      "order": "SING",
      "source": "CCD:HIS"
    },
    {
      "i": 0,
      "j": 3,
      "order": "SING",
      "source": "struct_conn:covale2"
    },
    {
      "i": 5,
      "j": 15,
      "order": "SING",
      "source": "struct_conn:covale4"
    },
    {
      "i": 17,
      "j": 22,
      "order": "SING",
      "source": "declared_polymer_sequence_amide"
    },
    {
      "i": 24,
      "j": 34,
      "order": "SING",
      "source": "declared_polymer_sequence_amide"
    },
    {
      "i": 36,
      "j": 40,
      "order": "SING",
      "source": "declared_polymer_sequence_amide"
    },
    {
      "i": 42,
      "j": 46,
      "order": "SING",
      "source": "declared_polymer_sequence_amide"
    },
    {
      "i": 48,
      "j": 60,
      "order": "SING",
      "source": "declared_polymer_sequence_amide"
    },
    {
      "i": 62,
      "j": 67,
      "order": "SING",
      "source": "declared_polymer_sequence_amide"
    },
    {
      "i": 78,
      "j": 69,
      "order": "SING",
      "source": "declared_polymer_sequence_amide"
    },
    {
      "i": 80,
      "j": 88,
      "order": "SING",
      "source": "struct_conn:covale5"
    },
    {
      "i": 2,
      "j": 45,
      "order": "SING",
      "source": "struct_conn:covale3"
    }
  ],
  "bridge_atom_indices": [
    2,
    45
  ],
  "bridge_atom_keys": [
    "1:CH3",
    "6:SG"
  ],
  "expected_cip": {
    "4": "R",
    "16": "S",
    "23": "S",
    "35": "S",
    "41": "R",
    "47": "S",
    "61": "S",
    "68": "S",
    "79": "S"
  },
  "condensation_removals": [
    {
      "atom_key": "2:OXT",
      "ccd_leaving_flag": "Y",
      "reason": "carboxyl OH eliminated by declared external amide bond",
      "evidence": "declared_polymer_sequence_amide"
    },
    {
      "atom_key": "3:OXT",
      "ccd_leaving_flag": "Y",
      "reason": "carboxyl OH eliminated by declared external amide bond",
      "evidence": "declared_polymer_sequence_amide"
    },
    {
      "atom_key": "4:OXT",
      "ccd_leaving_flag": "Y",
      "reason": "carboxyl OH eliminated by declared external amide bond",
      "evidence": "declared_polymer_sequence_amide"
    },
    {
      "atom_key": "5:OXT",
      "ccd_leaving_flag": "Y",
      "reason": "carboxyl OH eliminated by declared external amide bond",
      "evidence": "declared_polymer_sequence_amide"
    },
    {
      "atom_key": "6:OXT",
      "ccd_leaving_flag": "Y",
      "reason": "carboxyl OH eliminated by declared external amide bond",
      "evidence": "declared_polymer_sequence_amide"
    },
    {
      "atom_key": "7:OXT",
      "ccd_leaving_flag": "Y",
      "reason": "carboxyl OH eliminated by declared external amide bond",
      "evidence": "declared_polymer_sequence_amide"
    },
    {
      "atom_key": "8:OXT",
      "ccd_leaving_flag": "Y",
      "reason": "carboxyl OH eliminated by declared external amide bond",
      "evidence": "declared_polymer_sequence_amide"
    },
    {
      "atom_key": "9:OXT",
      "ccd_leaving_flag": "Y",
      "reason": "carboxyl OH eliminated by declared external amide bond",
      "evidence": "declared_polymer_sequence_amide"
    },
    {
      "atom_key": "10:OXT",
      "ccd_leaving_flag": "Y",
      "reason": "carboxyl OH eliminated by declared external amide bond",
      "evidence": "declared_polymer_sequence_amide"
    }
  ],
  "provenance": {
    "structure_sha256": "34d19dfed8bf46e8ec37ddb0a881d5aa277e305c86c1d3d5b8b3266a8ef18037",
    "ccd_sha256": {
      "ACE": "463cfab0e3ed37e0c6308546855d30c14408b2031fe9c0996acd67185c314074",
      "DTY": "dc2f707ce5e6d6ea562cd99d7c35086abdf00333bc47c4c376ed675343f4a1e3",
      "PRO": "08674e4d60bc40ad5702b8de6e5e4abb66c2bbb603832c021c31194f4b4e593c",
      "TYR": "fa0ef32f9d623e087a527b0a146c0494a5a656037c6448d956072dd2406fa554",
      "SER": "46db0296a07732854d2c3ca67ed0f74f4c82ddc5698d0e59f433039a5d7c88a0",
      "CYS": "b28c79381f9f41fe57a9e97468fc8101d5fd1064272a22da1eed6d05d27a24cc",
      "TRP": "4cea7e281ee404f3e72fc20d3ba98064373cdd9309a7f5c75479a04c4b6e36d6",
      "VAL": "9c3c807970c817b1e1a4b43164db91a5bf1e7bf438b3269c5649f6ce84d4c0ed",
      "ARG": "191c437cfa501e0a87d275ca3d39974a1a9c8dc704df61bfc442a4c314e196ac",
      "HIS": "89355e09d9c622dd514738e559d7a75ab0a1659df9a179978e88e1a44704a46f",
      "NH2": "201cd96928975d125408ecda11d69139f08280cfef91f86c8f9b4e5e464fd627"
    }
  },
  "protonation_policy": "Deposited CCD formal charges; physiological protonation and receptor scoring remain unvalidated.",
  "coordinate_policy": "No ligand coordinates in this graph. No proximity-based bond inference.",
  "canonical_isomeric_smiles": "CC(C)[C@H](NC(=O)[C@H](Cc1c[nH]c2ccccc12)NC(=O)[C@@H]1CSCC(=O)N[C@H](Cc2ccc(O)cc2)C(=O)N2CCC[C@H]2C(=O)N[C@@H](Cc2ccc(O)cc2)C(=O)N[C@@H](CO)C(=O)N1)C(=O)N[C@@H](CCCNC(N)=[NH2+])C(=O)N[C@@H](Cc1c[nH]c[nH+]1)C(N)=O",
  "formula": "C59H78N16O13S+2",
  "formal_charge": 2,
  "mmff94s_ligand_graph_parameters_present": true,
  "mmff_scope": "Atom-type coverage only, not validated torsion accuracy, receptor environment or docking scoring."
}


==> anc/peptide_extensions/thioether_mixed_rank12.sdf <==

     RDKit          3D

 89 95  0  0  0  0  0  0  0  0999 V2000
   -1.1990    0.6730  -23.5330 C   0  0  0  0  0  0  0  0  0  0  0  0
   -0.5100    1.3230  -24.3140 O   0  0  0  0  0  0  0  0  0  0  0  0
   -2.3610    1.2320  -22.7200 C   0  0  0  0  0  0  0  0  0  0  0  0
   -0.9670   -0.6580  -23.2620 N   0  0  0  0  0  0  0  0  0  0  0  0
    0.2460   -1.3590  -23.6940 C   0  0  1  0  0  0  0  0  0  0  0  0
   -0.2400   -2.2640  -24.8720 C   0  0  0  0  0  0  0  0  0  0  0  0
   -1.0080   -1.8050  -25.7230 O   0  0  0  0  0  0  0  0  0  0  0  0
    1.3270   -0.3860  -24.1830 C   0  0  0  0  0  0  0  0  0  0  0  0
    2.7570   -0.8370  -23.9420 C   0  0  0  0  0  0  0  0  0  0  0  0
    3.2070   -2.0530  -24.4870 C   0  0  0  0  0  0  0  0  0  0  0  0
    3.6480   -0.0900  -23.1600 C   0  0  0  0  0  0  0  0  0  0  0  0
    4.5070   -2.5110  -24.2490 C   0  0  0  0  0  0  0  0  0  0  0  0
    4.9500   -0.5340  -22.9400 C   0  0  0  0  0  0  0  0  0  0  0  0
    5.3710   -1.7440  -23.4780 C   0  0  0  0  0  0  0  0  0  0  0  0
    6.6390   -2.1500  -23.1870 O   0  0  0  0  0  0  0  0  0  0  0  0
    0.0700   -3.6010  -24.8320 N   0  0  0  0  0  0  0  0  0  0  0  0
   -0.3450   -4.5020  -25.9120 C   0  0  2  0  0  0  0  0  0  0  0  0
   -1.8750   -4.7220  -25.8730 C   0  0  0  0  0  0  0  0  0  0  0  0
   -2.4840   -5.4440  -26.6670 O   0  0  0  0  0  0  0  0  0  0  0  0
    0.3600   -5.8310  -25.5950 C   0  0  0  0  0  0  0  0  0  0  0  0
    1.4470   -5.4590  -24.5970 C   0  0  0  0  0  0  0  0  0  0  0  0
    0.8270   -4.3130  -23.8190 C   0  0  0  0  0  0  0  0  0  0  0  0
   -2.5480   -3.9390  -24.9600 N   0  0  0  0  0  0  0  0  0  0  0  0
   -4.0180   -3.9330  -24.8340 C   0  0  2  0  0  0  0  0  0  0  0  0
   -4.6320   -2.6800  -25.5270 C   0  0  0  0  0  0  0  0  0  0  0  0
   -5.5910   -2.7280  -26.2930 O   0  0  0  0  0  0  0  0  0  0  0  0
   -4.4740   -3.9730  -23.3640 C   0  0  0  0  0  0  0  0  0  0  0  0
   -5.7040   -4.8120  -23.1160 C   0  0  0  0  0  0  0  0  0  0  0  0
   -6.8640   -4.2430  -22.5620 C   0  0  0  0  0  0  0  0  0  0  0  0
   -5.6970   -6.1850  -23.4070 C   0  0  0  0  0  0  0  0  0  0  0  0
   -7.9930   -5.0300  -22.3110 C   0  0  0  0  0  0  0  0  0  0  0  0
   -6.8190   -6.9710  -23.1540 C   0  0  0  0  0  0  0  0  0  0  0  0
   -7.9580   -6.3900  -22.6070 C   0  0  0  0  0  0  0  0  0  0  0  0
   -9.0220   -7.2000  -22.3560 O   0  0  0  0  0  0  0  0  0  0  0  0
   -3.9280   -1.5190  -25.3360 N   0  0  0  0  0  0  0  0  0  0  0  0
   -4.2670   -0.2330  -25.9360 C   0  0  2  0  0  0  0  0  0  0  0  0
   -5.2360    0.3800  -24.9220 C   0  0  0  0  0  0  0  0  0  0  0  0
   -6.1140   -0.2680  -24.3460 O   0  0  0  0  0  0  0  0  0  0  0  0
   -4.9560   -0.3390  -27.2970 C   0  0  0  0  0  0  0  0  0  0  0  0
   -5.9870    0.6500  -27.3890 O   0  0  0  0  0  0  0  0  0  0  0  0
   -4.9270    1.6640  -24.5260 N   0  0  0  0  0  0  0  0  0  0  0  0
   -5.5490    2.2540  -23.3420 C   0  0  2  0  0  0  0  0  0  0  0  0
   -6.7070    3.1820  -23.7800 C   0  0  0  0  0  0  0  0  0  0  0  0
   -6.9810    3.4110  -24.9610 O   0  0  0  0  0  0  0  0  0  0  0  0
   -4.5120    2.9910  -22.4870 C   0  0  0  0  0  0  0  0  0  0  0  0
   -2.8240    2.9410  -23.2000 S   0  0  0  0  0  0  0  0  0  0  0  0
   -6.1110    4.2740  -22.6270 N   0  0  0  0  0  0  0  0  0  0  0  0
   -7.0740    5.2110  -22.0720 C   0  0  2  0  0  0  0  0  0  0  0  0
   -7.7810    5.9200  -23.2460 C   0  0  0  0  0  0  0  0  0  0  0  0
   -7.2380    6.7920  -23.9200 O   0  0  0  0  0  0  0  0  0  0  0  0
   -6.4130    6.2740  -21.1730 C   0  0  0  0  0  0  0  0  0  0  0  0
   -7.4220    7.0780  -20.4170 C   0  0  0  0  0  0  0  0  0  0  0  0
   -7.4580    8.4480  -20.2770 C   0  0  0  0  0  0  0  0  0  0  0  0
   -8.5380    6.5490  -19.6820 C   0  0  0  0  0  0  0  0  0  0  0  0
   -8.5000    8.7720  -19.4560 N   0  0  0  0  0  0  0  0  0  0  0  0
   -9.1750    7.6310  -19.0730 C   0  0  0  0  0  0  0  0  0  0  0  0
   -9.0510    5.2590  -19.4460 C   0  0  0  0  0  0  0  0  0  0  0  0
  -10.2850    7.4890  -18.2290 C   0  0  0  0  0  0  0  0  0  0  0  0
  -10.1700    5.0970  -18.6210 C   0  0  0  0  0  0  0  0  0  0  0  0
  -10.7750    6.1970  -18.0250 C   0  0  0  0  0  0  0  0  0  0  0  0
   -9.1020    5.5550  -23.4420 N   0  0  0  0  0  0  0  0  0  0  0  0
   -9.7870    5.9000  -24.6950 C   0  0  2  0  0  0  0  0  0  0  0  0
  -11.0660    5.0490  -24.9230 C   0  0  0  0  0  0  0  0  0  0  0  0
  -11.4040    4.1320  -24.1620 O   0  0  0  0  0  0  0  0  0  0  0  0
   -8.8130    5.8110  -25.8980 C   0  0  0  0  0  0  0  0  0  0  0  0
   -8.8950    4.4940  -26.6710 C   0  0  0  0  0  0  0  0  0  0  0  0
   -9.0070    6.9950  -26.8530 C   0  0  0  0  0  0  0  0  0  0  0  0
  -11.8790    5.4710  -25.9480 N   0  0  0  0  0  0  0  0  0  0  0  0
  -13.0240    4.7130  -26.4470 C   0  0  2  0  0  0  0  0  0  0  0  0
  -14.0270    4.5760  -25.2810 C   0  0  0  0  0  0  0  0  0  0  0  0
  -14.7650    3.6000  -25.1340 O   0  0  0  0  0  0  0  0  0  0  0  0
  -12.5910    3.3460  -27.0000 C   0  0  0  0  0  0  0  0  0  0  0  0
  -13.1170    2.1250  -26.2370 C   0  0  0  0  0  0  0  0  0  0  0  0
  -13.6890    0.9800  -27.0810 C   0  0  0  0  0  0  0  0  0  0  0  0
  -13.3730    1.1250  -28.5000 N   0  0  0  0  0  0  0  0  0  0  0  0
  -14.1550    1.0270  -29.5690 C   0  0  0  0  0  0  0  0  0  0  0  0
  -13.6250    1.2850  -30.7640 N   0  0  0  0  0  0  0  0  0  0  0  0
  -15.4450    0.6880  -29.4980 N   0  0  0  0  0  0  0  0  0  0  0  0
  -14.0380    5.6190  -24.3770 N   0  0  0  0  0  0  0  0  0  0  0  0
  -14.8710    5.5830  -23.1700 C   0  0  2  0  0  0  0  0  0  0  0  0
  -16.0820    6.4750  -23.4520 C   0  0  0  0  0  0  0  0  0  0  0  0
  -17.1720    6.0180  -23.7870 O   0  0  0  0  0  0  0  0  0  0  0  0
  -14.0880    6.1400  -21.9760 C   0  0  0  0  0  0  0  0  0  0  0  0
  -14.2930    5.3630  -20.7290 C   0  0  0  0  0  0  0  0  0  0  0  0
  -13.3050    4.5780  -20.1400 N   0  0  0  0  0  0  0  0  0  0  0  0
  -15.3810    5.2490  -19.8930 C   0  0  0  0  0  0  0  0  0  0  0  0
  -13.7310    4.0460  -18.9860 C   0  0  0  0  0  0  0  0  0  0  0  0
  -14.9970    4.4380  -18.8480 N   0  0  0  0  0  0  0  0  0  0  0  0
  -15.9230    7.8110  -23.2440 N   0  0  0  0  0  0  0  0  0  0  0  0
  1  2  2  0
  1  3  1  0
  5  4  1  0
  6  5  1  0
  5  8  1  6
  6  7  2  0
  8  9  1  0
 10  9  1  0
 11  9  2  0
 10 12  2  0
 11 13  1  0
 12 14  1  0
 13 14  2  0
 14 15  1  0
 17 16  1  0
 22 16  1  0
 18 17  1  0
 17 20  1  1
 18 19  2  0
 20 21  1  0
 22 21  1  0
 24 23  1  0
 25 24  1  0
 24 27  1  1
 25 26  2  0
 27 28  1  0
 29 28  1  0
 30 28  2  0
 29 31  2  0
 30 32  1  0
 31 33  1  0
 32 33  2  0
 33 34  1  0
 36 35  1  0
 37 36  1  0
 36 39  1  6
 37 38  2  0
 39 40  1  0
 42 41  1  0
 42 43  1  6
 42 45  1  0
 43 44  2  0
 45 46  1  0
 48 47  1  0
 49 48  1  0
 48 51  1  1
 49 50  2  0
 51 52  1  0
 53 52  2  0
 54 52  1  0
 53 55  1  0
 54 56  1  0
 54 57  2  0
 56 55  1  0
 56 58  2  0
 57 59  1  0
 60 58  1  0
 60 59  2  0
 62 61  1  1
 63 62  1  0
 62 65  1  0
 63 64  2  0
 65 66  1  0
 65 67  1  0
 69 68  1  0
 70 69  1  0
 69 72  1  1
 70 71  2  0
 72 73  1  0
 74 73  1  0
 74 75  1  0
 76 75  1  0
 76 77  1  0
 76 78  2  0
 80 79  1  0
 81 80  1  0
 80 83  1  1
 81 82  2  0
 83 84  1  0
 84 85  1  0
 86 84  2  0
 87 85  2  0
 86 88  1  0
 87 88  1  0
  1  4  1  0
  6 16  1  0
 18 23  1  0
 25 35  1  0
 37 41  1  0
 43 47  1  0
 49 61  1  0
 63 68  1  0
 79 70  1  0
 81 89  1  0
  3 46  1  0
M  CHG  2  78   1  85   1
M  END
$$$$


==> anc/peptide_extensions/thioether_mixed_rank14.sdf <==

     RDKit          3D

 89 95  0  0  0  0  0  0  0  0999 V2000
   -3.3210    3.7010  -29.1780 C   0  0  0  0  0  0  0  0  0  0  0  0
   -2.8480    4.3670  -30.1000 O   0  0  0  0  0  0  0  0  0  0  0  0
   -4.7250    3.9500  -28.6430 C   0  0  0  0  0  0  0  0  0  0  0  0
   -2.6890    2.6080  -28.6400 N   0  0  0  0  0  0  0  0  0  0  0  0
   -1.5320    1.9660  -29.2670 C   0  0  1  0  0  0  0  0  0  0  0  0
   -1.0580    0.6820  -28.4640 C   0  0  0  0  0  0  0  0  0  0  0  0
   -0.0250    0.7370  -27.7860 O   0  0  0  0  0  0  0  0  0  0  0  0
   -1.9270    1.5460  -30.7020 C   0  0  0  0  0  0  0  0  0  0  0  0
   -0.8930    1.8380  -31.7610 C   0  0  0  0  0  0  0  0  0  0  0  0
   -0.9660    1.2270  -33.0210 C   0  0  0  0  0  0  0  0  0  0  0  0
    0.1480    2.7430  -31.5040 C   0  0  0  0  0  0  0  0  0  0  0  0
    0.0020    1.4830  -33.9950 C   0  0  0  0  0  0  0  0  0  0  0  0
    1.1160    2.9970  -32.4760 C   0  0  0  0  0  0  0  0  0  0  0  0
    1.0390    2.3630  -33.7080 C   0  0  0  0  0  0  0  0  0  0  0  0
    2.0180    2.6320  -34.6160 O   0  0  0  0  0  0  0  0  0  0  0  0
   -1.8390   -0.4610  -28.4550 N   0  0  0  0  0  0  0  0  0  0  0  0
   -3.1110   -0.4740  -27.7180 C   0  0  2  0  0  0  0  0  0  0  0  0
   -3.0610   -0.2170  -26.2110 C   0  0  0  0  0  0  0  0  0  0  0  0
   -2.8450   -1.1300  -25.4140 O   0  0  0  0  0  0  0  0  0  0  0  0
   -3.6660   -1.8810  -27.9770 C   0  0  0  0  0  0  0  0  0  0  0  0
   -3.1550   -2.2090  -29.3680 C   0  0  0  0  0  0  0  0  0  0  0  0
   -1.7690   -1.5850  -29.3810 C   0  0  0  0  0  0  0  0  0  0  0  0
   -3.1150    1.1030  -25.8310 N   0  0  0  0  0  0  0  0  0  0  0  0
   -2.8910    1.4940  -24.4450 C   0  0  2  0  0  0  0  0  0  0  0  0
   -4.2290    1.6200  -23.6980 C   0  0  0  0  0  0  0  0  0  0  0  0
   -4.3330    1.3580  -22.4990 O   0  0  0  0  0  0  0  0  0  0  0  0
   -2.1250    2.8230  -24.3360 C   0  0  0  0  0  0  0  0  0  0  0  0
   -2.9140    3.9730  -23.7600 C   0  0  0  0  0  0  0  0  0  0  0  0
   -3.7770    4.7120  -24.5810 C   0  0  0  0  0  0  0  0  0  0  0  0
   -2.8260    4.3060  -22.3980 C   0  0  0  0  0  0  0  0  0  0  0  0
   -4.5140    5.7740  -24.0580 C   0  0  0  0  0  0  0  0  0  0  0  0
   -3.5600    5.3730  -21.8750 C   0  0  0  0  0  0  0  0  0  0  0  0
   -4.3980    6.0990  -22.7110 C   0  0  0  0  0  0  0  0  0  0  0  0
   -5.1300    7.1540  -22.2530 O   0  0  0  0  0  0  0  0  0  0  0  0
   -5.3090    1.9390  -24.4810 N   0  0  0  0  0  0  0  0  0  0  0  0
   -6.6810    2.2450  -24.0570 C   0  0  2  0  0  0  0  0  0  0  0  0
   -7.3880    2.9670  -25.2250 C   0  0  0  0  0  0  0  0  0  0  0  0
   -7.8170    4.1160  -25.1410 O   0  0  0  0  0  0  0  0  0  0  0  0
   -6.8550    3.1260  -22.8040 C   0  0  0  0  0  0  0  0  0  0  0  0
   -8.2280    3.3690  -22.4890 O   0  0  0  0  0  0  0  0  0  0  0  0
   -7.5370    2.1810  -26.3470 N   0  0  0  0  0  0  0  0  0  0  0  0
   -8.3250    2.6010  -27.5120 C   0  0  2  0  0  0  0  0  0  0  0  0
   -9.1670    1.3670  -27.9510 C   0  0  0  0  0  0  0  0  0  0  0  0
   -9.0150    0.8450  -29.0580 O   0  0  0  0  0  0  0  0  0  0  0  0
   -7.4010    3.1650  -28.5930 C   0  0  0  0  0  0  0  0  0  0  0  0
   -5.7220    2.4340  -28.5300 S   0  0  0  0  0  0  0  0  0  0  0  0
  -10.0100    0.8070  -27.0200 N   0  0  0  0  0  0  0  0  0  0  0  0
  -10.8170   -0.3920  -27.3140 C   0  0  2  0  0  0  0  0  0  0  0  0
  -12.0900   -0.2610  -26.4470 C   0  0  0  0  0  0  0  0  0  0  0  0
  -12.0080    0.1120  -25.2740 O   0  0  0  0  0  0  0  0  0  0  0  0
   -9.9820   -1.6810  -27.2300 C   0  0  0  0  0  0  0  0  0  0  0  0
   -9.4140   -1.9710  -25.8740 C   0  0  0  0  0  0  0  0  0  0  0  0
   -8.2180   -1.4930  -25.3680 C   0  0  0  0  0  0  0  0  0  0  0  0
   -9.9690   -2.8340  -24.8720 C   0  0  0  0  0  0  0  0  0  0  0  0
   -8.0480   -1.9960  -24.1060 N   0  0  0  0  0  0  0  0  0  0  0  0
   -9.1020   -2.8160  -23.7790 C   0  0  0  0  0  0  0  0  0  0  0  0
  -11.1220   -3.6420  -24.7910 C   0  0  0  0  0  0  0  0  0  0  0  0
   -9.3330   -3.5480  -22.6090 C   0  0  0  0  0  0  0  0  0  0  0  0
  -11.3760   -4.3760  -23.6250 C   0  0  0  0  0  0  0  0  0  0  0  0
  -10.4930   -4.3240  -22.5490 C   0  0  0  0  0  0  0  0  0  0  0  0
  -13.2820   -0.6690  -26.9870 N   0  0  0  0  0  0  0  0  0  0  0  0
  -14.5500   -0.6240  -26.2390 C   0  0  2  0  0  0  0  0  0  0  0  0
  -14.9450    0.8630  -25.9920 C   0  0  0  0  0  0  0  0  0  0  0  0
  -15.4490    1.5910  -26.8370 O   0  0  0  0  0  0  0  0  0  0  0  0
  -14.4680   -1.4930  -24.9570 C   0  0  0  0  0  0  0  0  0  0  0  0
  -14.4440   -2.9940  -25.2890 C   0  0  0  0  0  0  0  0  0  0  0  0
  -15.6520   -1.2520  -24.0120 C   0  0  0  0  0  0  0  0  0  0  0  0
  -14.0030    1.4740  -25.5670 N   0  0  0  0  0  0  0  0  0  0  0  0
  -14.0190    2.9440  -25.4720 C   0  0  2  0  0  0  0  0  0  0  0  0
  -14.5030    3.4820  -24.0860 C   0  0  0  0  0  0  0  0  0  0  0  0
  -14.7020    2.7290  -23.1290 O   0  0  0  0  0  0  0  0  0  0  0  0
  -14.9150    3.5080  -26.5940 C   0  0  0  0  0  0  0  0  0  0  0  0
  -14.2960    4.6700  -27.3830 C   0  0  0  0  0  0  0  0  0  0  0  0
  -14.6790    4.5800  -28.8590 C   0  0  0  0  0  0  0  0  0  0  0  0
  -14.2760    5.7720  -29.6210 N   0  0  0  0  0  0  0  0  0  0  0  0
  -14.6500    6.0530  -30.8790 C   0  0  0  0  0  0  0  0  0  0  0  0
  -14.0970    7.0960  -31.5090 N   0  0  0  0  0  0  0  0  0  0  0  0
  -15.5600    5.3240  -31.5320 N   0  0  0  0  0  0  0  0  0  0  0  0
  -14.8210    4.8190  -24.0220 N   0  0  0  0  0  0  0  0  0  0  0  0
  -15.2930    5.4900  -22.8060 C   0  0  2  0  0  0  0  0  0  0  0  0
  -16.6290    6.2150  -23.0460 C   0  0  0  0  0  0  0  0  0  0  0  0
  -17.1420    6.9740  -22.2270 O   0  0  0  0  0  0  0  0  0  0  0  0
  -14.2830    6.4310  -22.1400 C   0  0  0  0  0  0  0  0  0  0  0  0
  -13.6750    5.8410  -20.9270 C   0  0  0  0  0  0  0  0  0  0  0  0
  -12.5180    5.0770  -20.9350 N   0  0  0  0  0  0  0  0  0  0  0  0
  -14.0640    5.8730  -19.6050 C   0  0  0  0  0  0  0  0  0  0  0  0
  -12.2000    4.6530  -19.7080 C   0  0  0  0  0  0  0  0  0  0  0  0
  -13.1490    5.1300  -18.8960 N   0  0  0  0  0  0  0  0  0  0  0  0
  -17.3000    5.8340  -24.1770 N   0  0  0  0  0  0  0  0  0  0  0  0
  1  2  2  0
  1  3  1  0
  5  4  1  0
  6  5  1  0
  5  8  1  6
  6  7  2  0
  8  9  1  0
 10  9  1  0
 11  9  2  0
 10 12  2  0
 11 13  1  0
 12 14  1  0
 13 14  2  0
 14 15  1  0
 17 16  1  0
 22 16  1  0
 18 17  1  0
 17 20  1  1
 18 19  2  0
 20 21  1  0
 22 21  1  0
 24 23  1  0
 25 24  1  0
 24 27  1  6
 25 26  2  0
 27 28  1  0
 29 28  1  0
 30 28  2  0
 29 31  2  0
 30 32  1  0
 31 33  1  0
 32 33  2  0
 33 34  1  0
 36 35  1  0
 37 36  1  0
 36 39  1  1
 37 38  2  0
 39 40  1  0
 42 41  1  0
 42 43  1  6
 42 45  1  0
 43 44  2  0
 45 46  1  0
 48 47  1  0
 49 48  1  0
 48 51  1  1
 49 50  2  0
 51 52  1  0
 53 52  2  0
 54 52  1  0
 53 55  1  0
 54 56  1  0
 54 57  2  0
 56 55  1  0
 56 58  2  0
 57 59  1  0
 60 58  1  0
 60 59  2  0
 62 61  1  1
 63 62  1  0
 62 65  1  0
 63 64  2  0
 65 66  1  0
 65 67  1  0
 69 68  1  0
 70 69  1  0
 69 72  1  6
 70 71  2  0
 72 73  1  0
 74 73  1  0
 74 75  1  0
 76 75  1  0
 76 77  1  0
 76 78  2  0
 80 79  1  0
 81 80  1  0
 80 83  1  6
 81 82  2  0
 83 84  1  0
 84 85  1  0
 86 84  2  0
 87 85  2  0
 86 88  1  0
 87 88  1  0
  1  4  1  0
  6 16  1  0
 18 23  1  0
 25 35  1  0
 37 41  1  0
 43 47  1  0
 49 61  1  0
 63 68  1  0
 79 70  1  0
 81 89  1  0
  3 46  1  0
M  CHG  2  78   1  85   1
M  END
$$$$


==> anc/peptide_extensions/thioether_pocket.json <==
{
  "pockets": [
    {
      "receptor_label_chain": "A",
      "source": "https://pubmed.ncbi.nlm.nih.gov/10769135/",
      "author_residue_anchors": [
        [
          197,
          "ASP"
        ],
        [
          233,
          "GLU"
        ],
        [
          300,
          "ASP"
        ]
      ],
      "missing_or_mismatched_anchors": [],
      "center": [
        -8.650333333333334,
        12.216,
        -17.28
      ],
      "box_size_angstrom": [
        40.0,
        40.0,
        40.0
      ],
      "rule": "Development box: 40 A cube at mean independently cited receptor anchor C-alpha coordinates. No ligand coordinates used.",
      "validated_for_docking": false
    }
  ],
  "status": "independent anchors available; development boxes not coverage-validated"
}


==> anc/peptide_extensions/thioether_protocol.json <==
{
  "version": "V55-feasibility-only",
  "target": "5KEZ",
  "source": "V50 D1 32 frozen Vina poses; no new generation",
  "state_construction": "V50 reference-free native-score ordered local checks, 0.5A block dedup, cap12",
  "residue_blocks": [[1,2,6],[3,4,5],[7,8],[9,10,11]],
  "selection_reference_access": false,
  "unary": {
    "source_vina_support": "source affinity times owned heavy fraction; a proxy, not recombined-pose affinity",
    "receptor_repulsion": "10*sum(max(0,0.75*vdw_sum-distance)^2)",
    "receptor_contact": "-0.02*sum(exp(-((distance-3.8)/0.8)^2)); all receptor heavy atoms, Ca and Cl retained",
    "internal_bond_strain": "sum(((distance-covalent_radius_sum)/0.2)^2) over owned target bonds"
  },
  "pairwise": {
    "cross_block_bond_strain": "same squared bond proxy, each target bond once",
    "cross_block_repulsion": "10*sum(max(0,0.7*vdw_sum-distance)^2) for graph distance >2",
    "forbid": "cross-block covalent distance outside [0.6*radius_sum,radius_sum+0.6] or nonbonded distance <0.65A"
  },
  "solver": "complete enumeration of at most12^4 one-hot assignments; original float objective",
  "penalty": "P=2*S+1 for each one-hot square and each forbidden pair; S absolute upper-triangle soft coefficient sum",
  "verification": "at most32 lowest-soft-energy feasible assignments, fixed V50 graph/stereo/all-bond/bridge/PoseBusters policy",
  "delivery": "first independently accepted candidate in frozen energy order; no reference-based reranking, no refinement",
  "evaluation": "reference RMSD and bridge RMSD only after selected output record is saved",
  "scope": "one traditional-proposal input; chemical/geometry QUBO capability, no accuracy or method-superiority claim"
}


==> anc/peptide_extensions/thioether_run_feasibility.py <==
from pathlib import Path
import os,sys,json,itertools,time,hashlib
import numpy as np
from rdkit import Chem
from scipy.spatial.distance import cdist
ROOT=Path(__file__).resolve().parents[4]
EXP=ROOT/'acrd/experiments/thioether_pose_v55';OUT=ROOT/'.runtime/thioether_v55'
V50=ROOT/'acrd/experiments/thioether_pose_v50'
os.environ['V50_CONFIG']=str(V50/'plan/locked_config_d1.json')
os.environ['V50_RUNTIME']=str(ROOT/'.runtime/thioether_v50/d1')
sys.path.insert(0,str(V50/'scripts'))
from geometry_checks import GeometryChecker,with_coordinates,read_pose,sha
from fragment_oracle import atom_ownership,build_state_pool,assemble
from evaluate_5kez import load_raw_pool

def save(path,obj):path.parent.mkdir(parents=True,exist_ok=True);path.write_text(json.dumps(obj,indent=2,allow_nan=False)+'\n')
def main():
    start=time.perf_counter();cfg=json.loads((EXP/'plan/protocol.json').read_text())
    checker=GeometryChecker();source=load_raw_pool(checker)
    source_manifest={r['pose_path']:sha(r['pose_path']) for r in source if r['mapped']}
    source_manifest[str(EXP/'plan/protocol.json')]=sha(EXP/'plan/protocol.json')
    save(EXP/'plan/source_lock.json',source_manifest)
    blocks,owner=atom_ownership(checker.topology,cfg['residue_blocks'])
    states,audits=build_state_pool(checker,source,blocks);save(EXP/'tables/state_provenance.json',audits)
    counts=[len(s) for s in states];assert all(counts);offset=np.cumsum([0]+counts);bits=int(offset[-1]);n=checker.target.GetNumAtoms()
    pt=Chem.GetPeriodicTable();cov=np.array([pt.GetRcovalent(a.GetAtomicNum()) for a in checker.target.GetAtoms()]);vdw=np.array([pt.GetRvdw(a.GetAtomicNum()) for a in checker.target.GetAtoms()])
    rec_ids=[a.GetIdx() for a in checker.receptor.GetAtoms() if a.GetAtomicNum()>1]
    rec=checker.receptor.GetConformer().GetPositions()[rec_ids]
    rv=np.array([pt.GetRvdw(checker.receptor.GetAtomWithIdx(i).GetAtomicNum()) for i in rec_ids])
    edges={(min(b.GetBeginAtomIdx(),b.GetEndAtomIdx()),max(b.GetBeginAtomIdx(),b.GetEndAtomIdx())) for b in checker.target.GetBonds()}
    def bond_term(xyz,edgeset):
        return sum(((np.linalg.norm(xyz[i]-xyz[j])-cov[i]-cov[j])/.2)**2 for i,j in edgeset)
    def receptor_term(xyz,ids):
        d=cdist(xyz[ids],rec);r=vdw[ids,None]+rv[None,:]
        return float(10*np.maximum(0,.75*r-d).ravel()@np.maximum(0,.75*r-d).ravel()-.02*np.exp(-((d-3.8)/.8)**2).sum())
    h=[];J={};F={};soft=np.zeros((bits,bits))
    for b,ids in enumerate(blocks):
        owned_edges=[(i,j) for i,j in edges if owner[i]==b and owner[j]==b]
        cost=np.array([r['native_affinity']*len(ids)/n+receptor_term(r['xyz'],ids)+bond_term(r['xyz'],owned_edges) for r in states[b]])
        h.append(cost);soft[np.arange(offset[b],offset[b+1]),np.arange(offset[b],offset[b+1])]=cost
    for b in range(len(blocks)):
        for c in range(b+1,len(blocks)):
            ids=np.array(blocks[b]);jds=np.array(blocks[c]);covsum=cov[ids,None]+cov[jds][None,:]
            vs=vdw[ids,None]+vdw[jds][None,:];gd=checker.graph_distance[np.ix_(ids,jds)]
            bonded=gd==1;nonbond=gd>1;nonlocalmask=gd>2
            cost=np.zeros((counts[b],counts[c]));forbid=np.zeros_like(cost,dtype=bool)
            for a,s in enumerate(states[b]):
                for d,t in enumerate(states[c]):
                    dist=cdist(s['xyz'][ids],t['xyz'][jds])
                    cost[a,d]=np.sum(((dist[bonded]-covsum[bonded])/.2)**2)+10*np.sum(np.maximum(0,.7*vs-dist)[nonlocalmask]**2)
                    forbid[a,d]=np.any(bonded&((dist<.6*covsum)|(dist>covsum+.6))) or np.any(nonbond&(dist<.65))
            J[b,c]=cost;F[b,c]=forbid;soft[offset[b]:offset[b+1],offset[c]:offset[c+1]]=cost
    S=float(np.abs(soft).sum());P=2*S+1;Q=soft.copy();np.fill_diagonal(Q,np.diag(Q)-P)
    for b in range(len(blocks)):
        for a in range(offset[b],offset[b+1]):
            for d in range(a+1,offset[b+1]):Q[a,d]+=2*P
    for (b,c),f in F.items():Q[offset[b]:offset[b+1],offset[c]:offset[c+1]]+=P*f
    constant=len(blocks)*P
    def encode(indices):
        x=np.zeros(bits,dtype=int);x[offset[:-1]+np.asarray(indices)]=1;return x
    def direct(indices):return sum(h[b][a] for b,a in enumerate(indices))+sum(j[indices[b],indices[c]] for (b,c),j in J.items())
    allindices=np.array(list(itertools.product(*(range(k) for k in counts))),dtype=int)
    feasible=[];maxerr=0.;penmin=None
    # Check exact expanded polynomial on every one-hot assignment, including forbids.
    for indices in allindices:
        cost=float(direct(indices));nf=sum(int(f[indices[b],indices[c]]) for (b,c),f in F.items())
        active=offset[:-1]+indices
        energy=float(constant+Q[np.ix_(active,active)].sum())
        err=abs(energy-(cost+P*nf));maxerr=max(maxerr,err);assert err<1e-5
        if not nf:feasible.append((cost,tuple(map(int,indices))))
        else:penmin=min(penmin,energy) if penmin is not None else energy
    feasible.sort();assert feasible
    assert penmin is None or penmin>feasible[0][0]
    # Direct, full-coordinate expression checks the intended soft model independently.
    energy_errors=[]
    for _,indices in feasible[:32]:
        xyz=assemble(states,blocks,indices,n)
        directall=sum(states[b][a]['native_affinity']*len(blocks[b])/n for b,a in enumerate(indices))+receptor_term(xyz,list(range(n)))+bond_term(xyz,edges)
        for i in range(n):
            for j in range(i+1,n):
                if owner[i]!=owner[j] and checker.graph_distance[i,j]>2:
                    directall+=10*max(0,.7*(vdw[i]+vdw[j])-np.linalg.norm(xyz[i]-xyz[j]))**2
        e=abs(directall-direct(indices));energy_errors.append(float(e));assert e<1e-7
    np.savez_compressed(OUT/'qubo.npz',Q=Q,constant=constant,soft_Q=soft,group_sizes=counts,penalty=P)
    selected=[]
    for rank,(energy,indices) in enumerate(feasible[:32],1):
        xyz=assemble(states,blocks,indices,n);mol=with_coordinates(checker.target,xyz);check=checker.check(mol)
        seeds=[states[b][a]['seed'] for b,a in enumerate(indices)]
        path=OUT/f'candidate_{rank:02d}.sdf'
        with Chem.SDWriter(str(path)) as writer:writer.write(mol)
        repeated=checker.check(read_pose(path));assert repeated['strict_pass']==check['strict_pass']
        entry={'rank':rank,'states':indices,'source_seeds':seeds,'mixed_sources':len(set(seeds))>1,'energy':energy,
               'geometry':check,'sdf':str(path),'sha256':sha(path),'readback_strict_pass':repeated['strict_pass']}
        selected.append(entry);print(json.dumps({k:entry[k] for k in ['rank','states','source_seeds','mixed_sources','energy']}|{'qualified':check['strict_pass']}),flush=True)
    delivered=next((r for r in selected if r['geometry']['strict_pass']),None)
    record={'target':'5KEZ','protocol_sha256':sha(EXP/'plan/protocol.json'),'source_planned':32,'mapped_sources':sum(r['mapped'] for r in source),
            'states_per_block':counts,'bits':bits,'auxiliary_bits':0,'soft_absolute_coefficient_sum':S,'penalty':P,
            'one_hot_assignments':len(allindices),'hard_feasible_assignments':len(feasible),
            'exact_soft_optimum':feasible[0][0],'exact_states':feasible[0][1],
            'penalized_onehot_min_infeasible':penmin,'all_onehot_energy_check_max_error':maxerr,
            'direct_full_coordinate_energy_max_error':max(energy_errors),'candidate_checks':selected,
            'qualified_candidates':sum(r['geometry']['strict_pass'] for r in selected),
            'qualified_mixed_source_candidates':sum(r['geometry']['strict_pass'] and r['mixed_sources'] for r in selected),
            'delivery_rank':delivered['rank'] if delivered else None,'selection_reference_used':False,
            'refinement_calls':0,'search_certificate':'Complete finite one-hot enumeration and penalty bound; full geometry checked separately',
            'wall_seconds_before_evaluation':time.perf_counter()-start}
    # Commit selection before importing or opening reference coordinates.
    save(EXP/'tables/selection.json',record)
    selectionhash=sha(EXP/'tables/selection.json')
    from evaluate_5kez import load_reference
    from geometry_checks import fixed_frame_rmsd
    reference,provenance=load_reference(checker);evaluations=[]
    for row in selected:
        xyz=read_pose(row['sdf']).GetConformer().GetPositions()
        full=fixed_frame_rmsd(xyz,reference,checker.maps)['rmsd_A']
        bridge=fixed_frame_rmsd(xyz,reference,checker.maps,blocks[0])['rmsd_A']
        evaluations.append({'rank':row['rank'],'full_rmsd_A':full,'bridge_rmsd_A':bridge,
                            'qualified_rmsd_le_2A':row['geometry']['strict_pass'] and full<=2})
    save(EXP/'tables/evaluation.json',{'selection_sha256':selectionhash,'reference':provenance,'poses':evaluations})
    print(json.dumps({k:v for k,v in record.items() if k!='candidate_checks'},indent=2))
if __name__=='__main__':main()


==> anc/peptide_extensions/thioether_selection.json <==
{
  "target": "5KEZ",
  "protocol_sha256": "60142261b0bee329c5614b7977243f5b2ac811f04dd2b93b2e253ad0eaa271dd",
  "source_planned": 32,
  "mapped_sources": 32,
  "states_per_block": [
    12,
    12,
    12,
    12
  ],
  "bits": 48,
  "auxiliary_bits": 0,
  "soft_absolute_coefficient_sum": 608073.1715898942,
  "penalty": 1216147.3431797884,
  "one_hot_assignments": 20736,
  "hard_feasible_assignments": 18,
  "exact_soft_optimum": 10.487658274234422,
  "exact_states": [
    0,
    0,
    0,
    0
  ],
  "penalized_onehot_min_infeasible": 1216176.0714038191,
  "all_onehot_energy_check_max_error": 1.862645149230957e-09,
  "direct_full_coordinate_energy_max_error": 2.842170943040401e-14,
  "candidate_checks": [
    {
      "rank": 1,
      "states": [
        0,
        0,
        0,
        0
      ],
      "source_seeds": [
        510025,
        510025,
        510025,
        510025
      ],
      "mixed_sources": false,
      "energy": 10.487658274234422,
      "geometry": {
        "graph_failures": [],
        "graph_pass": true,
        "strict_pass": false,
        "coarse_v49_pass": true,
        "coordinate_stereo": {
          "pass": true,
          "failures": [],
          "centers": [
            {
              "atom": 4,
              "expected": "R",
              "coordinate_CIP": "R"
            },
            {
              "atom": 16,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 23,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 35,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 41,
              "expected": "R",
              "coordinate_CIP": "R"
            },
            {
              "atom": 47,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 61,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 68,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 79,
              "expected": "S",
              "coordinate_CIP": "S"
            }
          ]
        },
        "all_covalent_bonds": {
          "pass": true,
          "checked": 95,
          "failures": [],
          "rule": "0.6*sum(covalent radii) <= d <= sum(covalent radii)+0.6 A"
        },
        "catastrophic_nonbonded_pairs": [],
        "thioether_distance_A": 1.8271335473905574,
        "thioether_pass": true,
        "posebusters": {
          "pass": false,
          "checks": {
            "mol_pred_loaded": true,
            "mol_cond_loaded": true,
            "sanitization": true,
            "inchi_convertible": true,
            "all_atoms_connected": true,
            "no_radicals": true,
            "bond_lengths": true,
            "bond_angles": true,
            "internal_steric_clash": true,
            "aromatic_ring_flatness": true,
            "non-aromatic_ring_non-flatness": true,
            "double_bond_flatness": true,
            "protein-ligand_maximum_distance": true,
            "minimum_distance_to_protein": false,
            "minimum_distance_to_organic_cofactors": true,
            "minimum_distance_to_inorganic_cofactors": true,
            "minimum_distance_to_waters": true,
            "volume_overlap_with_protein": true,
            "volume_overlap_with_organic_cofactors": true,
            "volume_overlap_with_inorganic_cofactors": true,
            "volume_overlap_with_waters": true
          },
          "unknown_or_missing": []
        }
      },
      "sdf": ".runtime/thioether_v55/candidate_01.sdf",
      "sha256": "a6cfabb7d723a0c19e5026c81e0c756858b133f5643e13be4038ab7ab947081c",
      "readback_strict_pass": false
    },
    {
      "rank": 2,
      "states": [
        1,
        1,
        1,
        1
      ],
      "source_seeds": [
        510019,
        510019,
        510019,
        510019
      ],
      "mixed_sources": false,
      "energy": 13.638345343753583,
      "geometry": {
        "graph_failures": [],
        "graph_pass": true,
        "strict_pass": true,
        "coarse_v49_pass": true,
        "coordinate_stereo": {
          "pass": true,
          "failures": [],
          "centers": [
            {
              "atom": 4,
              "expected": "R",
              "coordinate_CIP": "R"
            },
            {
              "atom": 16,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 23,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 35,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 41,
              "expected": "R",
              "coordinate_CIP": "R"
            },
            {
              "atom": 47,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 61,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 68,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 79,
              "expected": "S",
              "coordinate_CIP": "S"
            }
          ]
        },
        "all_covalent_bonds": {
          "pass": true,
          "checked": 95,
          "failures": [],
          "rule": "0.6*sum(covalent radii) <= d <= sum(covalent radii)+0.6 A"
        },
        "catastrophic_nonbonded_pairs": [],
        "thioether_distance_A": 1.8227962036387944,
        "thioether_pass": true,
        "posebusters": {
          "pass": true,
          "checks": {
            "mol_pred_loaded": true,
            "mol_cond_loaded": true,
            "sanitization": true,
            "inchi_convertible": true,
            "all_atoms_connected": true,
            "no_radicals": true,
            "bond_lengths": true,
            "bond_angles": true,
            "internal_steric_clash": true,
            "aromatic_ring_flatness": true,
            "non-aromatic_ring_non-flatness": true,
            "double_bond_flatness": true,
            "protein-ligand_maximum_distance": true,
            "minimum_distance_to_protein": true,
            "minimum_distance_to_organic_cofactors": true,
            "minimum_distance_to_inorganic_cofactors": true,
            "minimum_distance_to_waters": true,
            "volume_overlap_with_protein": true,
            "volume_overlap_with_organic_cofactors": true,
            "volume_overlap_with_inorganic_cofactors": true,
            "volume_overlap_with_waters": true
          },
          "unknown_or_missing": []
        }
      },
      "sdf": ".runtime/thioether_v55/candidate_02.sdf",
      "sha256": "e31e7b1e158092eaa07ac1e15f3f681ab45849b9b9a50a618bb65481cbe545f5",
      "readback_strict_pass": true
    },
    {
      "rank": 3,
      "states": [
        3,
        3,
        3,
        3
      ],
      "source_seeds": [
        510005,
        510005,
        510005,
        510005
      ],
      "mixed_sources": false,
      "energy": 13.756797515331035,
      "geometry": {
        "graph_failures": [],
        "graph_pass": true,
        "strict_pass": true,
        "coarse_v49_pass": true,
        "coordinate_stereo": {
          "pass": true,
          "failures": [],
          "centers": [
            {
              "atom": 4,
              "expected": "R",
              "coordinate_CIP": "R"
            },
            {
              "atom": 16,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 23,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 35,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 41,
              "expected": "R",
              "coordinate_CIP": "R"
            },
            {
              "atom": 47,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 61,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 68,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 79,
              "expected": "S",
              "coordinate_CIP": "S"
            }
          ]
        },
        "all_covalent_bonds": {
          "pass": true,
          "checked": 95,
          "failures": [],
          "rule": "0.6*sum(covalent radii) <= d <= sum(covalent radii)+0.6 A"
        },
        "catastrophic_nonbonded_pairs": [],
        "thioether_distance_A": 1.8130044125704725,
        "thioether_pass": true,
        "posebusters": {
          "pass": true,
          "checks": {
            "mol_pred_loaded": true,
            "mol_cond_loaded": true,
            "sanitization": true,
            "inchi_convertible": true,
            "all_atoms_connected": true,
            "no_radicals": true,
            "bond_lengths": true,
            "bond_angles": true,
            "internal_steric_clash": true,
            "aromatic_ring_flatness": true,
            "non-aromatic_ring_non-flatness": true,
            "double_bond_flatness": true,
            "protein-ligand_maximum_distance": true,
            "minimum_distance_to_protein": true,
            "minimum_distance_to_organic_cofactors": true,
            "minimum_distance_to_inorganic_cofactors": true,
            "minimum_distance_to_waters": true,
            "volume_overlap_with_protein": true,
            "volume_overlap_with_organic_cofactors": true,
            "volume_overlap_with_inorganic_cofactors": true,
            "volume_overlap_with_waters": true
          },
          "unknown_or_missing": []
        }
      },
      "sdf": ".runtime/thioether_v55/candidate_03.sdf",
      "sha256": "42aa51e4c599d7b1c7a4a203739eced00db1e7540535f594a79269a7d095f1b5",
      "readback_strict_pass": true
    },
    {
      "rank": 4,
      "states": [
        4,
        4,
        4,
        4
      ],
      "source_seeds": [
        510014,
        510014,
        510014,
        510014
      ],
      "mixed_sources": false,
      "energy": 14.301727825205115,
      "geometry": {
        "graph_failures": [],
        "graph_pass": true,
        "strict_pass": true,
        "coarse_v49_pass": true,
        "coordinate_stereo": {
          "pass": true,
          "failures": [],
          "centers": [
            {
              "atom": 4,
              "expected": "R",
              "coordinate_CIP": "R"
            },
            {
              "atom": 16,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 23,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 35,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 41,
              "expected": "R",
              "coordinate_CIP": "R"
            },
            {
              "atom": 47,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 61,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 68,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 79,
              "expected": "S",
              "coordinate_CIP": "S"
            }
          ]
        },
        "all_covalent_bonds": {
          "pass": true,
          "checked": 95,
          "failures": [],
          "rule": "0.6*sum(covalent radii) <= d <= sum(covalent radii)+0.6 A"
        },
        "catastrophic_nonbonded_pairs": [],
        "thioether_distance_A": 1.821408520898044,
        "thioether_pass": true,
        "posebusters": {
          "pass": true,
          "checks": {
            "mol_pred_loaded": true,
            "mol_cond_loaded": true,
            "sanitization": true,
            "inchi_convertible": true,
            "all_atoms_connected": true,
            "no_radicals": true,
            "bond_lengths": true,
            "bond_angles": true,
            "internal_steric_clash": true,
            "aromatic_ring_flatness": true,
            "non-aromatic_ring_non-flatness": true,
            "double_bond_flatness": true,
            "protein-ligand_maximum_distance": true,
            "minimum_distance_to_protein": true,
            "minimum_distance_to_organic_cofactors": true,
            "minimum_distance_to_inorganic_cofactors": true,
            "minimum_distance_to_waters": true,
            "volume_overlap_with_protein": true,
            "volume_overlap_with_organic_cofactors": true,
            "volume_overlap_with_inorganic_cofactors": true,
            "volume_overlap_with_waters": true
          },
          "unknown_or_missing": []
        }
      },
      "sdf": ".runtime/thioether_v55/candidate_04.sdf",
      "sha256": "a6c9fd654f3f7cac36e9db1e1b985286be64b720d1dc7254b6d690a69433e3f2",
      "readback_strict_pass": true
    },
    {
      "rank": 5,
      "states": [
        7,
        7,
        7,
        7
      ],
      "source_seeds": [
        510001,
        510001,
        510001,
        510001
      ],
      "mixed_sources": false,
      "energy": 14.372278179955739,
      "geometry": {
        "graph_failures": [],
        "graph_pass": true,
        "strict_pass": true,
        "coarse_v49_pass": true,
        "coordinate_stereo": {
          "pass": true,
          "failures": [],
          "centers": [
            {
              "atom": 4,
              "expected": "R",
              "coordinate_CIP": "R"
            },
            {
              "atom": 16,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 23,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 35,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 41,
              "expected": "R",
              "coordinate_CIP": "R"
            },
            {
              "atom": 47,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 61,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 68,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 79,
              "expected": "S",
              "coordinate_CIP": "S"
            }
          ]
        },
        "all_covalent_bonds": {
          "pass": true,
          "checked": 95,
          "failures": [],
          "rule": "0.6*sum(covalent radii) <= d <= sum(covalent radii)+0.6 A"
        },
        "catastrophic_nonbonded_pairs": [],
        "thioether_distance_A": 1.8590255511961116,
        "thioether_pass": true,
        "posebusters": {
          "pass": true,
          "checks": {
            "mol_pred_loaded": true,
            "mol_cond_loaded": true,
            "sanitization": true,
            "inchi_convertible": true,
            "all_atoms_connected": true,
            "no_radicals": true,
            "bond_lengths": true,
            "bond_angles": true,
            "internal_steric_clash": true,
            "aromatic_ring_flatness": true,
            "non-aromatic_ring_non-flatness": true,
            "double_bond_flatness": true,
            "protein-ligand_maximum_distance": true,
            "minimum_distance_to_protein": true,
            "minimum_distance_to_organic_cofactors": true,
            "minimum_distance_to_inorganic_cofactors": true,
            "minimum_distance_to_waters": true,
            "volume_overlap_with_protein": true,
            "volume_overlap_with_organic_cofactors": true,
            "volume_overlap_with_inorganic_cofactors": true,
            "volume_overlap_with_waters": true
          },
          "unknown_or_missing": []
        }
      },
      "sdf": ".runtime/thioether_v55/candidate_05.sdf",
      "sha256": "23bc83846c19502d3ee72358bd3e8e064367c53afa9d1d31c8109ce1cbdabc62",
      "readback_strict_pass": true
    },
    {
      "rank": 6,
      "states": [
        2,
        2,
        2,
        2
      ],
      "source_seeds": [
        510020,
        510020,
        510020,
        510020
      ],
      "mixed_sources": false,
      "energy": 14.487219630812337,
      "geometry": {
        "graph_failures": [],
        "graph_pass": true,
        "strict_pass": true,
        "coarse_v49_pass": true,
        "coordinate_stereo": {
          "pass": true,
          "failures": [],
          "centers": [
            {
              "atom": 4,
              "expected": "R",
              "coordinate_CIP": "R"
            },
            {
              "atom": 16,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 23,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 35,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 41,
              "expected": "R",
              "coordinate_CIP": "R"
            },
            {
              "atom": 47,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 61,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 68,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 79,
              "expected": "S",
              "coordinate_CIP": "S"
            }
          ]
        },
        "all_covalent_bonds": {
          "pass": true,
          "checked": 95,
          "failures": [],
          "rule": "0.6*sum(covalent radii) <= d <= sum(covalent radii)+0.6 A"
        },
        "catastrophic_nonbonded_pairs": [],
        "thioether_distance_A": 1.8345162850190238,
        "thioether_pass": true,
        "posebusters": {
          "pass": true,
          "checks": {
            "mol_pred_loaded": true,
            "mol_cond_loaded": true,
            "sanitization": true,
            "inchi_convertible": true,
            "all_atoms_connected": true,
            "no_radicals": true,
            "bond_lengths": true,
            "bond_angles": true,
            "internal_steric_clash": true,
            "aromatic_ring_flatness": true,
            "non-aromatic_ring_non-flatness": true,
            "double_bond_flatness": true,
            "protein-ligand_maximum_distance": true,
            "minimum_distance_to_protein": true,
            "minimum_distance_to_organic_cofactors": true,
            "minimum_distance_to_inorganic_cofactors": true,
            "minimum_distance_to_waters": true,
            "volume_overlap_with_protein": true,
            "volume_overlap_with_organic_cofactors": true,
            "volume_overlap_with_inorganic_cofactors": true,
            "volume_overlap_with_waters": true
          },
          "unknown_or_missing": []
        }
      },
      "sdf": ".runtime/thioether_v55/candidate_06.sdf",
      "sha256": "303fa909a7921a8d6bfe4cb22136105cfde6f19a6155bd763ff9d00145dd98fa",
      "readback_strict_pass": true
    },
    {
      "rank": 7,
      "states": [
        6,
        6,
        6,
        6
      ],
      "source_seeds": [
        510026,
        510026,
        510026,
        510026
      ],
      "mixed_sources": false,
      "energy": 14.575523373085963,
      "geometry": {
        "graph_failures": [],
        "graph_pass": true,
        "strict_pass": true,
        "coarse_v49_pass": true,
        "coordinate_stereo": {
          "pass": true,
          "failures": [],
          "centers": [
            {
              "atom": 4,
              "expected": "R",
              "coordinate_CIP": "R"
            },
            {
              "atom": 16,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 23,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 35,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 41,
              "expected": "R",
              "coordinate_CIP": "R"
            },
            {
              "atom": 47,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 61,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 68,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 79,
              "expected": "S",
              "coordinate_CIP": "S"
            }
          ]
        },
        "all_covalent_bonds": {
          "pass": true,
          "checked": 95,
          "failures": [],
          "rule": "0.6*sum(covalent radii) <= d <= sum(covalent radii)+0.6 A"
        },
        "catastrophic_nonbonded_pairs": [],
        "thioether_distance_A": 1.8198884581204404,
        "thioether_pass": true,
        "posebusters": {
          "pass": true,
          "checks": {
            "mol_pred_loaded": true,
            "mol_cond_loaded": true,
            "sanitization": true,
            "inchi_convertible": true,
            "all_atoms_connected": true,
            "no_radicals": true,
            "bond_lengths": true,
            "bond_angles": true,
            "internal_steric_clash": true,
            "aromatic_ring_flatness": true,
            "non-aromatic_ring_non-flatness": true,
            "double_bond_flatness": true,
            "protein-ligand_maximum_distance": true,
            "minimum_distance_to_protein": true,
            "minimum_distance_to_organic_cofactors": true,
            "minimum_distance_to_inorganic_cofactors": true,
            "minimum_distance_to_waters": true,
            "volume_overlap_with_protein": true,
            "volume_overlap_with_organic_cofactors": true,
            "volume_overlap_with_inorganic_cofactors": true,
            "volume_overlap_with_waters": true
          },
          "unknown_or_missing": []
        }
      },
      "sdf": ".runtime/thioether_v55/candidate_07.sdf",
      "sha256": "2af43ffc48d6a860346f6632bcc5415b71174450b0667677f12f488ba36eb48c",
      "readback_strict_pass": true
    },
    {
      "rank": 8,
      "states": [
        8,
        8,
        8,
        8
      ],
      "source_seeds": [
        510023,
        510023,
        510023,
        510023
      ],
      "mixed_sources": false,
      "energy": 14.786079970238553,
      "geometry": {
        "graph_failures": [],
        "graph_pass": true,
        "strict_pass": true,
        "coarse_v49_pass": true,
        "coordinate_stereo": {
          "pass": true,
          "failures": [],
          "centers": [
            {
              "atom": 4,
              "expected": "R",
              "coordinate_CIP": "R"
            },
            {
              "atom": 16,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 23,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 35,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 41,
              "expected": "R",
              "coordinate_CIP": "R"
            },
            {
              "atom": 47,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 61,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 68,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 79,
              "expected": "S",
              "coordinate_CIP": "S"
            }
          ]
        },
        "all_covalent_bonds": {
          "pass": true,
          "checked": 95,
          "failures": [],
          "rule": "0.6*sum(covalent radii) <= d <= sum(covalent radii)+0.6 A"
        },
        "catastrophic_nonbonded_pairs": [],
        "thioether_distance_A": 1.8324587307767666,
        "thioether_pass": true,
        "posebusters": {
          "pass": true,
          "checks": {
            "mol_pred_loaded": true,
            "mol_cond_loaded": true,
            "sanitization": true,
            "inchi_convertible": true,
            "all_atoms_connected": true,
            "no_radicals": true,
            "bond_lengths": true,
            "bond_angles": true,
            "internal_steric_clash": true,
            "aromatic_ring_flatness": true,
            "non-aromatic_ring_non-flatness": true,
            "double_bond_flatness": true,
            "protein-ligand_maximum_distance": true,
            "minimum_distance_to_protein": true,
            "minimum_distance_to_organic_cofactors": true,
            "minimum_distance_to_inorganic_cofactors": true,
            "minimum_distance_to_waters": true,
            "volume_overlap_with_protein": true,
            "volume_overlap_with_organic_cofactors": true,
            "volume_overlap_with_inorganic_cofactors": true,
            "volume_overlap_with_waters": true
          },
          "unknown_or_missing": []
        }
      },
      "sdf": ".runtime/thioether_v55/candidate_08.sdf",
      "sha256": "16d8e0c6285b3586e3365adee40c370d37ff457a9c49b1a82652a6e3be5dc086",
      "readback_strict_pass": true
    },
    {
      "rank": 9,
      "states": [
        5,
        5,
        5,
        5
      ],
      "source_seeds": [
        510006,
        510006,
        510006,
        510006
      ],
      "mixed_sources": false,
      "energy": 14.989090381158013,
      "geometry": {
        "graph_failures": [],
        "graph_pass": true,
        "strict_pass": true,
        "coarse_v49_pass": true,
        "coordinate_stereo": {
          "pass": true,
          "failures": [],
          "centers": [
            {
              "atom": 4,
              "expected": "R",
              "coordinate_CIP": "R"
            },
            {
              "atom": 16,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 23,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 35,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 41,
              "expected": "R",
              "coordinate_CIP": "R"
            },
            {
              "atom": 47,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 61,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 68,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 79,
              "expected": "S",
              "coordinate_CIP": "S"
            }
          ]
        },
        "all_covalent_bonds": {
          "pass": true,
          "checked": 95,
          "failures": [],
          "rule": "0.6*sum(covalent radii) <= d <= sum(covalent radii)+0.6 A"
        },
        "catastrophic_nonbonded_pairs": [],
        "thioether_distance_A": 1.859491597184564,
        "thioether_pass": true,
        "posebusters": {
          "pass": true,
          "checks": {
            "mol_pred_loaded": true,
            "mol_cond_loaded": true,
            "sanitization": true,
            "inchi_convertible": true,
            "all_atoms_connected": true,
            "no_radicals": true,
            "bond_lengths": true,
            "bond_angles": true,
            "internal_steric_clash": true,
            "aromatic_ring_flatness": true,
            "non-aromatic_ring_non-flatness": true,
            "double_bond_flatness": true,
            "protein-ligand_maximum_distance": true,
            "minimum_distance_to_protein": true,
            "minimum_distance_to_organic_cofactors": true,
            "minimum_distance_to_inorganic_cofactors": true,
            "minimum_distance_to_waters": true,
            "volume_overlap_with_protein": true,
            "volume_overlap_with_organic_cofactors": true,
            "volume_overlap_with_inorganic_cofactors": true,
            "volume_overlap_with_waters": true
          },
          "unknown_or_missing": []
        }
      },
      "sdf": ".runtime/thioether_v55/candidate_09.sdf",
      "sha256": "21379d3119cd34901fe2ff8599fc3cd1790ce483061102bd2ece4d9d63551526",
      "readback_strict_pass": true
    },
    {
      "rank": 10,
      "states": [
        9,
        9,
        9,
        9
      ],
      "source_seeds": [
        510017,
        510017,
        510017,
        510017
      ],
      "mixed_sources": false,
      "energy": 15.54813215931406,
      "geometry": {
        "graph_failures": [],
        "graph_pass": true,
        "strict_pass": true,
        "coarse_v49_pass": true,
        "coordinate_stereo": {
          "pass": true,
          "failures": [],
          "centers": [
            {
              "atom": 4,
              "expected": "R",
              "coordinate_CIP": "R"
            },
            {
              "atom": 16,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 23,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 35,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 41,
              "expected": "R",
              "coordinate_CIP": "R"
            },
            {
              "atom": 47,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 61,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 68,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 79,
              "expected": "S",
              "coordinate_CIP": "S"
            }
          ]
        },
        "all_covalent_bonds": {
          "pass": true,
          "checked": 95,
          "failures": [],
          "rule": "0.6*sum(covalent radii) <= d <= sum(covalent radii)+0.6 A"
        },
        "catastrophic_nonbonded_pairs": [],
        "thioether_distance_A": 1.8182563075650253,
        "thioether_pass": true,
        "posebusters": {
          "pass": true,
          "checks": {
            "mol_pred_loaded": true,
            "mol_cond_loaded": true,
            "sanitization": true,
            "inchi_convertible": true,
            "all_atoms_connected": true,
            "no_radicals": true,
            "bond_lengths": true,
            "bond_angles": true,
            "internal_steric_clash": true,
            "aromatic_ring_flatness": true,
            "non-aromatic_ring_non-flatness": true,
            "double_bond_flatness": true,
            "protein-ligand_maximum_distance": true,
            "minimum_distance_to_protein": true,
            "minimum_distance_to_organic_cofactors": true,
            "minimum_distance_to_inorganic_cofactors": true,
            "minimum_distance_to_waters": true,
            "volume_overlap_with_protein": true,
            "volume_overlap_with_organic_cofactors": true,
            "volume_overlap_with_inorganic_cofactors": true,
            "volume_overlap_with_waters": true
          },
          "unknown_or_missing": []
        }
      },
      "sdf": ".runtime/thioether_v55/candidate_10.sdf",
      "sha256": "8cfa8cf1c44673258a53799f6fa1713c7b9ea3b248ae0118444cce145a536213",
      "readback_strict_pass": true
    },
    {
      "rank": 11,
      "states": [
        10,
        10,
        10,
        10
      ],
      "source_seeds": [
        510004,
        510004,
        510004,
        510004
      ],
      "mixed_sources": false,
      "energy": 15.801298656377169,
      "geometry": {
        "graph_failures": [],
        "graph_pass": true,
        "strict_pass": true,
        "coarse_v49_pass": true,
        "coordinate_stereo": {
          "pass": true,
          "failures": [],
          "centers": [
            {
              "atom": 4,
              "expected": "R",
              "coordinate_CIP": "R"
            },
            {
              "atom": 16,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 23,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 35,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 41,
              "expected": "R",
              "coordinate_CIP": "R"
            },
            {
              "atom": 47,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 61,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 68,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 79,
              "expected": "S",
              "coordinate_CIP": "S"
            }
          ]
        },
        "all_covalent_bonds": {
          "pass": true,
          "checked": 95,
          "failures": [],
          "rule": "0.6*sum(covalent radii) <= d <= sum(covalent radii)+0.6 A"
        },
        "catastrophic_nonbonded_pairs": [],
        "thioether_distance_A": 1.8179752473562454,
        "thioether_pass": true,
        "posebusters": {
          "pass": true,
          "checks": {
            "mol_pred_loaded": true,
            "mol_cond_loaded": true,
            "sanitization": true,
            "inchi_convertible": true,
            "all_atoms_connected": true,
            "no_radicals": true,
            "bond_lengths": true,
            "bond_angles": true,
            "internal_steric_clash": true,
            "aromatic_ring_flatness": true,
            "non-aromatic_ring_non-flatness": true,
            "double_bond_flatness": true,
            "protein-ligand_maximum_distance": true,
            "minimum_distance_to_protein": true,
            "minimum_distance_to_organic_cofactors": true,
            "minimum_distance_to_inorganic_cofactors": true,
            "minimum_distance_to_waters": true,
            "volume_overlap_with_protein": true,
            "volume_overlap_with_organic_cofactors": true,
            "volume_overlap_with_inorganic_cofactors": true,
            "volume_overlap_with_waters": true
          },
          "unknown_or_missing": []
        }
      },
      "sdf": ".runtime/thioether_v55/candidate_11.sdf",
      "sha256": "48ab3c453aeaad309cc0f7253caf95a2c5e30db04bd2a70e6f2daab8eef7297f",
      "readback_strict_pass": true
    },
    {
      "rank": 12,
      "states": [
        2,
        2,
        6,
        6
      ],
      "source_seeds": [
        510020,
        510020,
        510026,
        510026
      ],
      "mixed_sources": true,
      "energy": 16.134838619268944,
      "geometry": {
        "graph_failures": [],
        "graph_pass": true,
        "strict_pass": true,
        "coarse_v49_pass": true,
        "coordinate_stereo": {
          "pass": true,
          "failures": [],
          "centers": [
            {
              "atom": 4,
              "expected": "R",
              "coordinate_CIP": "R"
            },
            {
              "atom": 16,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 23,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 35,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 41,
              "expected": "R",
              "coordinate_CIP": "R"
            },
            {
              "atom": 47,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 61,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 68,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 79,
              "expected": "S",
              "coordinate_CIP": "S"
            }
          ]
        },
        "all_covalent_bonds": {
          "pass": true,
          "checked": 95,
          "failures": [],
          "rule": "0.6*sum(covalent radii) <= d <= sum(covalent radii)+0.6 A"
        },
        "catastrophic_nonbonded_pairs": [],
        "thioether_distance_A": 1.8345162850190238,
        "thioether_pass": true,
        "posebusters": {
          "pass": true,
          "checks": {
            "mol_pred_loaded": true,
            "mol_cond_loaded": true,
            "sanitization": true,
            "inchi_convertible": true,
            "all_atoms_connected": true,
            "no_radicals": true,
            "bond_lengths": true,
            "bond_angles": true,
            "internal_steric_clash": true,
            "aromatic_ring_flatness": true,
            "non-aromatic_ring_non-flatness": true,
            "double_bond_flatness": true,
            "protein-ligand_maximum_distance": true,
            "minimum_distance_to_protein": true,
            "minimum_distance_to_organic_cofactors": true,
            "minimum_distance_to_inorganic_cofactors": true,
            "minimum_distance_to_waters": true,
            "volume_overlap_with_protein": true,
            "volume_overlap_with_organic_cofactors": true,
            "volume_overlap_with_inorganic_cofactors": true,
            "volume_overlap_with_waters": true
          },
          "unknown_or_missing": []
        }
      },
      "sdf": ".runtime/thioether_v55/candidate_12.sdf",
      "sha256": "c37abaf90442544c0d9566e01230843c84ce4c4d824fbcbcaee783e4f51cd269",
      "readback_strict_pass": true
    },
    {
      "rank": 13,
      "states": [
        11,
        11,
        11,
        11
      ],
      "source_seeds": [
        510012,
        510012,
        510012,
        510012
      ],
      "mixed_sources": false,
      "energy": 16.345615926098667,
      "geometry": {
        "graph_failures": [],
        "graph_pass": true,
        "strict_pass": true,
        "coarse_v49_pass": true,
        "coordinate_stereo": {
          "pass": true,
          "failures": [],
          "centers": [
            {
              "atom": 4,
              "expected": "R",
              "coordinate_CIP": "R"
            },
            {
              "atom": 16,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 23,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 35,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 41,
              "expected": "R",
              "coordinate_CIP": "R"
            },
            {
              "atom": 47,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 61,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 68,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 79,
              "expected": "S",
              "coordinate_CIP": "S"
            }
          ]
        },
        "all_covalent_bonds": {
          "pass": true,
          "checked": 95,
          "failures": [],
          "rule": "0.6*sum(covalent radii) <= d <= sum(covalent radii)+0.6 A"
        },
        "catastrophic_nonbonded_pairs": [],
        "thioether_distance_A": 1.8230940732721392,
        "thioether_pass": true,
        "posebusters": {
          "pass": true,
          "checks": {
            "mol_pred_loaded": true,
            "mol_cond_loaded": true,
            "sanitization": true,
            "inchi_convertible": true,
            "all_atoms_connected": true,
            "no_radicals": true,
            "bond_lengths": true,
            "bond_angles": true,
            "internal_steric_clash": true,
            "aromatic_ring_flatness": true,
            "non-aromatic_ring_non-flatness": true,
            "double_bond_flatness": true,
            "protein-ligand_maximum_distance": true,
            "minimum_distance_to_protein": true,
            "minimum_distance_to_organic_cofactors": true,
            "minimum_distance_to_inorganic_cofactors": true,
            "minimum_distance_to_waters": true,
            "volume_overlap_with_protein": true,
            "volume_overlap_with_organic_cofactors": true,
            "volume_overlap_with_inorganic_cofactors": true,
            "volume_overlap_with_waters": true
          },
          "unknown_or_missing": []
        }
      },
      "sdf": ".runtime/thioether_v55/candidate_13.sdf",
      "sha256": "6bfb5290cb198a88f5f102b50cbf93ff7a629e00fd6794703f7fec3b20bb82c7",
      "readback_strict_pass": true
    },
    {
      "rank": 14,
      "states": [
        10,
        10,
        10,
        1
      ],
      "source_seeds": [
        510004,
        510004,
        510004,
        510019
      ],
      "mixed_sources": true,
      "energy": 17.429486753374682,
      "geometry": {
        "graph_failures": [],
        "graph_pass": true,
        "strict_pass": true,
        "coarse_v49_pass": true,
        "coordinate_stereo": {
          "pass": true,
          "failures": [],
          "centers": [
            {
              "atom": 4,
              "expected": "R",
              "coordinate_CIP": "R"
            },
            {
              "atom": 16,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 23,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 35,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 41,
              "expected": "R",
              "coordinate_CIP": "R"
            },
            {
              "atom": 47,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 61,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 68,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 79,
              "expected": "S",
              "coordinate_CIP": "S"
            }
          ]
        },
        "all_covalent_bonds": {
          "pass": true,
          "checked": 95,
          "failures": [],
          "rule": "0.6*sum(covalent radii) <= d <= sum(covalent radii)+0.6 A"
        },
        "catastrophic_nonbonded_pairs": [],
        "thioether_distance_A": 1.8179752473562454,
        "thioether_pass": true,
        "posebusters": {
          "pass": true,
          "checks": {
            "mol_pred_loaded": true,
            "mol_cond_loaded": true,
            "sanitization": true,
            "inchi_convertible": true,
            "all_atoms_connected": true,
            "no_radicals": true,
            "bond_lengths": true,
            "bond_angles": true,
            "internal_steric_clash": true,
            "aromatic_ring_flatness": true,
            "non-aromatic_ring_non-flatness": true,
            "double_bond_flatness": true,
            "protein-ligand_maximum_distance": true,
            "minimum_distance_to_protein": true,
            "minimum_distance_to_organic_cofactors": true,
            "minimum_distance_to_inorganic_cofactors": true,
            "minimum_distance_to_waters": true,
            "volume_overlap_with_protein": true,
            "volume_overlap_with_organic_cofactors": true,
            "volume_overlap_with_inorganic_cofactors": true,
            "volume_overlap_with_waters": true
          },
          "unknown_or_missing": []
        }
      },
      "sdf": ".runtime/thioether_v55/candidate_14.sdf",
      "sha256": "44a6fefe82dc09e8664be8d43df850b4b696686c98b7e69a36c9814c92a05909",
      "readback_strict_pass": true
    },
    {
      "rank": 15,
      "states": [
        11,
        11,
        8,
        8
      ],
      "source_seeds": [
        510012,
        510012,
        510023,
        510023
      ],
      "mixed_sources": true,
      "energy": 22.524131622839214,
      "geometry": {
        "graph_failures": [],
        "graph_pass": true,
        "strict_pass": false,
        "coarse_v49_pass": true,
        "coordinate_stereo": {
          "pass": true,
          "failures": [],
          "centers": [
            {
              "atom": 4,
              "expected": "R",
              "coordinate_CIP": "R"
            },
            {
              "atom": 16,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 23,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 35,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 41,
              "expected": "R",
              "coordinate_CIP": "R"
            },
            {
              "atom": 47,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 61,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 68,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 79,
              "expected": "S",
              "coordinate_CIP": "S"
            }
          ]
        },
        "all_covalent_bonds": {
          "pass": true,
          "checked": 95,
          "failures": [],
          "rule": "0.6*sum(covalent radii) <= d <= sum(covalent radii)+0.6 A"
        },
        "catastrophic_nonbonded_pairs": [],
        "thioether_distance_A": 1.8230940732721392,
        "thioether_pass": true,
        "posebusters": {
          "pass": false,
          "checks": {
            "mol_pred_loaded": true,
            "mol_cond_loaded": true,
            "sanitization": true,
            "inchi_convertible": true,
            "all_atoms_connected": true,
            "no_radicals": true,
            "bond_lengths": false,
            "bond_angles": false,
            "internal_steric_clash": false,
            "aromatic_ring_flatness": true,
            "non-aromatic_ring_non-flatness": true,
            "double_bond_flatness": true,
            "protein-ligand_maximum_distance": true,
            "minimum_distance_to_protein": true,
            "minimum_distance_to_organic_cofactors": true,
            "minimum_distance_to_inorganic_cofactors": true,
            "minimum_distance_to_waters": true,
            "volume_overlap_with_protein": true,
            "volume_overlap_with_organic_cofactors": true,
            "volume_overlap_with_inorganic_cofactors": true,
            "volume_overlap_with_waters": true
          },
          "unknown_or_missing": []
        }
      },
      "sdf": ".runtime/thioether_v55/candidate_15.sdf",
      "sha256": "2d4aa6f226574a4299c9398b36a8a326635bba2cbb301912d51853d2974a29f8",
      "readback_strict_pass": false
    },
    {
      "rank": 16,
      "states": [
        2,
        2,
        2,
        6
      ],
      "source_seeds": [
        510020,
        510020,
        510020,
        510026
      ],
      "mixed_sources": true,
      "energy": 30.36649727121249,
      "geometry": {
        "graph_failures": [],
        "graph_pass": true,
        "strict_pass": false,
        "coarse_v49_pass": true,
        "coordinate_stereo": {
          "pass": true,
          "failures": [],
          "centers": [
            {
              "atom": 4,
              "expected": "R",
              "coordinate_CIP": "R"
            },
            {
              "atom": 16,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 23,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 35,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 41,
              "expected": "R",
              "coordinate_CIP": "R"
            },
            {
              "atom": 47,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 61,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 68,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 79,
              "expected": "S",
              "coordinate_CIP": "S"
            }
          ]
        },
        "all_covalent_bonds": {
          "pass": true,
          "checked": 95,
          "failures": [],
          "rule": "0.6*sum(covalent radii) <= d <= sum(covalent radii)+0.6 A"
        },
        "catastrophic_nonbonded_pairs": [],
        "thioether_distance_A": 1.8345162850190238,
        "thioether_pass": true,
        "posebusters": {
          "pass": false,
          "checks": {
            "mol_pred_loaded": true,
            "mol_cond_loaded": true,
            "sanitization": true,
            "inchi_convertible": true,
            "all_atoms_connected": true,
            "no_radicals": true,
            "bond_lengths": false,
            "bond_angles": false,
            "internal_steric_clash": false,
            "aromatic_ring_flatness": true,
            "non-aromatic_ring_non-flatness": true,
            "double_bond_flatness": true,
            "protein-ligand_maximum_distance": true,
            "minimum_distance_to_protein": true,
            "minimum_distance_to_organic_cofactors": true,
            "minimum_distance_to_inorganic_cofactors": true,
            "minimum_distance_to_waters": true,
            "volume_overlap_with_protein": true,
            "volume_overlap_with_organic_cofactors": true,
            "volume_overlap_with_inorganic_cofactors": true,
            "volume_overlap_with_waters": true
          },
          "unknown_or_missing": []
        }
      },
      "sdf": ".runtime/thioether_v55/candidate_16.sdf",
      "sha256": "a3a35577ecd957cc9319cd8621c8a6dfb8e9f7099f49238521ce3146539bf501",
      "readback_strict_pass": false
    },
    {
      "rank": 17,
      "states": [
        9,
        9,
        9,
        8
      ],
      "source_seeds": [
        510017,
        510017,
        510017,
        510023
      ],
      "mixed_sources": true,
      "energy": 72.2932215882735,
      "geometry": {
        "graph_failures": [],
        "graph_pass": true,
        "strict_pass": false,
        "coarse_v49_pass": true,
        "coordinate_stereo": {
          "pass": true,
          "failures": [],
          "centers": [
            {
              "atom": 4,
              "expected": "R",
              "coordinate_CIP": "R"
            },
            {
              "atom": 16,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 23,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 35,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 41,
              "expected": "R",
              "coordinate_CIP": "R"
            },
            {
              "atom": 47,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 61,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 68,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 79,
              "expected": "S",
              "coordinate_CIP": "S"
            }
          ]
        },
        "all_covalent_bonds": {
          "pass": true,
          "checked": 95,
          "failures": [],
          "rule": "0.6*sum(covalent radii) <= d <= sum(covalent radii)+0.6 A"
        },
        "catastrophic_nonbonded_pairs": [],
        "thioether_distance_A": 1.8182563075650253,
        "thioether_pass": true,
        "posebusters": {
          "pass": false,
          "checks": {
            "mol_pred_loaded": true,
            "mol_cond_loaded": true,
            "sanitization": true,
            "inchi_convertible": true,
            "all_atoms_connected": true,
            "no_radicals": true,
            "bond_lengths": true,
            "bond_angles": false,
            "internal_steric_clash": false,
            "aromatic_ring_flatness": true,
            "non-aromatic_ring_non-flatness": true,
            "double_bond_flatness": true,
            "protein-ligand_maximum_distance": true,
            "minimum_distance_to_protein": true,
            "minimum_distance_to_organic_cofactors": true,
            "minimum_distance_to_inorganic_cofactors": true,
            "minimum_distance_to_waters": true,
            "volume_overlap_with_protein": true,
            "volume_overlap_with_organic_cofactors": true,
            "volume_overlap_with_inorganic_cofactors": true,
            "volume_overlap_with_waters": true
          },
          "unknown_or_missing": []
        }
      },
      "sdf": ".runtime/thioether_v55/candidate_17.sdf",
      "sha256": "63a53189cc09b1493747b45148f51d86a2e9c3b231a737d4d23ada2cf92050fd",
      "readback_strict_pass": false
    },
    {
      "rank": 18,
      "states": [
        0,
        0,
        9,
        9
      ],
      "source_seeds": [
        510025,
        510025,
        510017,
        510017
      ],
      "mixed_sources": true,
      "energy": 136.86425088943386,
      "geometry": {
        "graph_failures": [],
        "graph_pass": true,
        "strict_pass": false,
        "coarse_v49_pass": true,
        "coordinate_stereo": {
          "pass": true,
          "failures": [],
          "centers": [
            {
              "atom": 4,
              "expected": "R",
              "coordinate_CIP": "R"
            },
            {
              "atom": 16,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 23,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 35,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 41,
              "expected": "R",
              "coordinate_CIP": "R"
            },
            {
              "atom": 47,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 61,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 68,
              "expected": "S",
              "coordinate_CIP": "S"
            },
            {
              "atom": 79,
              "expected": "S",
              "coordinate_CIP": "S"
            }
          ]
        },
        "all_covalent_bonds": {
          "pass": true,
          "checked": 95,
          "failures": [],
          "rule": "0.6*sum(covalent radii) <= d <= sum(covalent radii)+0.6 A"
        },
        "catastrophic_nonbonded_pairs": [],
        "thioether_distance_A": 1.8271335473905574,
        "thioether_pass": true,
        "posebusters": {
          "pass": false,
          "checks": {
            "mol_pred_loaded": true,
            "mol_cond_loaded": true,
            "sanitization": true,
            "inchi_convertible": true,
            "all_atoms_connected": true,
            "no_radicals": true,
            "bond_lengths": false,
            "bond_angles": false,
            "internal_steric_clash": false,
            "aromatic_ring_flatness": true,
            "non-aromatic_ring_non-flatness": true,
            "double_bond_flatness": true,
            "protein-ligand_maximum_distance": true,
            "minimum_distance_to_protein": false,
            "minimum_distance_to_organic_cofactors": true,
            "minimum_distance_to_inorganic_cofactors": true,
            "minimum_distance_to_waters": true,
            "volume_overlap_with_protein": true,
            "volume_overlap_with_organic_cofactors": true,
            "volume_overlap_with_inorganic_cofactors": true,
            "volume_overlap_with_waters": true
          },
          "unknown_or_missing": []
        }
      },
      "sdf": ".runtime/thioether_v55/candidate_18.sdf",
      "sha256": "a206ec12fff09df4bf545dba569ce295c6be35da4aaf30993ad4756ead9bc0f6",
      "readback_strict_pass": false
    }
  ],
  "qualified_candidates": 13,
  "qualified_mixed_source_candidates": 2,
  "delivery_rank": 2,
  "selection_reference_used": false,
  "refinement_calls": 0,
  "search_certificate": "Complete finite one-hot enumeration and penalty bound; full geometry checked separately",
  "wall_seconds_before_evaluation": 34.46585504338145
}


==> anc/peptide_extensions/thioether_source_protocol.json <==
{
  "version": "V50-D1-initialization-repair-development",
  "date": "2026-11-07",
  "target": "5KEZ",
  "formal_P1": false,
  "planned_pose_count": 32,
  "seeds": [
    510001,
    510002,
    510003,
    510004,
    510005,
    510006,
    510007,
    510008,
    510009,
    510010,
    510011,
    510012,
    510013,
    510014,
    510015,
    510016,
    510017,
    510018,
    510019,
    510020,
    510021,
    510022,
    510023,
    510024,
    510025,
    510026,
    510027,
    510028,
    510029,
    510030,
    510031,
    510032
  ],
  "sampling": {
    "independent_graph_ETKDG_per_seed": true,
    "ETKDG_timeout_seconds": 60,
    "ETKDG_max_iterations": 200,
    "initial_MMFF94s_iterations": 200,
    "vina_cpu": 1,
    "exhaustiveness": 1,
    "max_evals": 20000,
    "n_poses": 1,
    "meeko_max_ring_size": 80,
    "per_seed_timeout_seconds": 180,
    "parallel_workers": 8,
    "retries": 0,
    "ETKDG_use_random_coords": true
  },
  "receptor": {
    "pdbqt": ".runtime/thioether_v49/inputs/5KEZ/protein_ions_probe.pdbqt",
    "pdb": ".runtime/thioether_v49/inputs/5KEZ/receptor_chain_A_with_Ca_Cl_probe.pdb",
    "fixed": true,
    "retain": [
      "CA",
      "CL"
    ],
    "remove_all_waters": true,
    "pocket_file": ".runtime/thioether_v49/inputs/5KEZ/pocket_proposals.json",
    "box_size_A": [
      40,
      40,
      40
    ]
  },
  "topology": ".runtime/thioether_v49/inputs/5KEZ/ligand_topology.json",
  "primary_geometry": {
    "graph_and_charge_and_label_stereo": true,
    "coordinate_stereo": true,
    "all_bond_sanity": true,
    "thioether_distance_A": [
      1.4,
      2.2
    ],
    "posebusters": "dock_fast frozen config",
    "posebusters_version": "0.6.5",
    "config_sha256": "ee6c51fd213c3378c49bad114500fc0a8a518b9f40b47ec43b6ee20dae02fad9",
    "energy_ratio_test_included": false,
    "unknown_or_failed_check": "fail; record reason"
  },
  "refinement": {
    "whole_pose_budget": 8,
    "selection": "lowest native Vina affinity among graph-mapped poses, tie seed; no reference or geometry filtering",
    "forcefield": "MMFF94s",
    "positional_harmonic_k_kcal_mol_A2": 10.0,
    "receptor_overlap_k_kcal_mol_A2": 50.0,
    "overlap_radius_fraction": 0.75,
    "max_iterations": 200,
    "max_function_evaluations": 1000,
    "same_frozen_receptor": true,
    "post_rank": "Vina score at final coordinates; no extra optimization",
    "fallback": "record failed refinement separately; do not replace failure with original in refined oracle"
  },
  "evaluation": {
    "reference": "5KEZ ligand label B, fixed receptor coordinate frame",
    "ligand_alignment": false,
    "graph_automorphism_limit": 4096,
    "success_rmsd_A": 2.0,
    "sensitivity_rmsd_A": [
      1.5,
      3.0
    ],
    "cluster_threshold_A": 2.0,
    "cluster_rule": "score-ordered greedy representatives, symmetry-corrected RMSD in receptor frame",
    "bridge_residue_label_seq_ids": [
      1,
      2,
      6
    ]
  },
  "fragment_oracle": {
    "residue_blocks": [
      [
        1,
        2,
        6
      ],
      [
        3,
        4,
        5
      ],
      [
        7,
        8
      ],
      [
        9,
        10,
        11
      ]
    ],
    "max_states_per_block": 12,
    "source_pool": "32 raw mapped poses; ordered by native score, deduplicate block at0.5A; block-local validity independent of reference",
    "atom_ownership": "each heavy atom belongs to exactly one block",
    "forbid": "cross-block bond failures and catastrophic overlaps; full geometry verified after assembly",
    "max_assembled_full_checks": 512,
    "max_post_oracle_refinements": 8,
    "reference_access": "isolated evaluator only",
    "exact_claim": "only if exhaustive lower bounds/order prove first fully verified optimum; otherwise report bound and verified best separately"
  },
  "input_sha256": {
    ".runtime/thioether_v49/inputs/5KEZ/protein_ions_probe.pdbqt": "d72c467e2065facabd2b5a43de321d60e09f86528ae62b49d34436cf04c35b67",
    ".runtime/thioether_v49/inputs/5KEZ/receptor_chain_A_with_Ca_Cl_probe.pdb": "23312b5fbaccf6e167029465c4a7c9ac39dd7d982c52ef0ac1a2e1d2ebe7b0e1",
    ".runtime/thioether_v49/inputs/5KEZ/ligand_topology.json": "19f46e9290daf29d818ee31fd8f5cf83fce5dc2fdef7afcc50a86d596731a27e",
    ".runtime/thioether_v49/inputs/5KEZ/pocket_proposals.json": "5fed8f1ba663942c826e35e71c85a384f7aba11234384d6a83e43bdc1b3b7b85"
  },
  "decision_basis": "Graph-only initialization diagnostic seeds 509001..509004, default 2/4 versus random-coordinate 4/4. No reference or pose quality used. New independent cohort; no primary retries.",
  "created_utc": "2026-11-07T15:24:04.885304+00:00"
}


==> anc/peptide_extensions/thioether_states.json <==
[
  {
    "block": 0,
    "atom_indices": [
      0,
      1,
      2,
      3,
      4,
      5,
      6,
      7,
      8,
      9,
      10,
      11,
      12,
      13,
      14,
      40,
      41,
      42,
      43,
      44,
      45
    ],
    "block_preserving_global_automorphisms": 8,
    "state_seeds": [
      510025,
      510019,
      510020,
      510005,
      510014,
      510006,
      510026,
      510001,
      510023,
      510017,
      510004,
      510012
    ],
    "source_audit": [
      {
        "seed": 510025,
        "native_affinity": -5.348,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            4,
            41
          ],
          "distance_geometry_failures": []
        },
        "accepted": true,
        "state_index": 0
      },
      {
        "seed": 510019,
        "native_affinity": -5.266,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            4,
            41
          ],
          "distance_geometry_failures": []
        },
        "accepted": true,
        "state_index": 1
      },
      {
        "seed": 510020,
        "native_affinity": -5.046,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            4,
            41
          ],
          "distance_geometry_failures": []
        },
        "accepted": true,
        "state_index": 2
      },
      {
        "seed": 510005,
        "native_affinity": -5.04,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            4,
            41
          ],
          "distance_geometry_failures": []
        },
        "accepted": true,
        "state_index": 3
      },
      {
        "seed": 510014,
        "native_affinity": -4.994,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            4,
            41
          ],
          "distance_geometry_failures": []
        },
        "accepted": true,
        "state_index": 4
      },
      {
        "seed": 510006,
        "native_affinity": -4.808,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            4,
            41
          ],
          "distance_geometry_failures": []
        },
        "accepted": true,
        "state_index": 5
      },
      {
        "seed": 510026,
        "native_affinity": -4.803,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            4,
            41
          ],
          "distance_geometry_failures": []
        },
        "accepted": true,
        "state_index": 6
      },
      {
        "seed": 510001,
        "native_affinity": -4.699,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            4,
            41
          ],
          "distance_geometry_failures": []
        },
        "accepted": true,
        "state_index": 7
      },
      {
        "seed": 510023,
        "native_affinity": -4.671,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            4,
            41
          ],
          "distance_geometry_failures": []
        },
        "accepted": true,
        "state_index": 8
      },
      {
        "seed": 510017,
        "native_affinity": -4.425,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            4,
            41
          ],
          "distance_geometry_failures": []
        },
        "accepted": true,
        "state_index": 9
      },
      {
        "seed": 510004,
        "native_affinity": -4.301,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            4,
            41
          ],
          "distance_geometry_failures": []
        },
        "accepted": true,
        "state_index": 10
      },
      {
        "seed": 510012,
        "native_affinity": -4.113,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            4,
            41
          ],
          "distance_geometry_failures": []
        },
        "accepted": true,
        "state_index": 11
      },
      {
        "seed": 510015,
        "native_affinity": -4.113,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            4,
            41
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510022,
        "native_affinity": -4.032,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            4,
            41
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510002,
        "native_affinity": -3.914,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            4,
            41
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510021,
        "native_affinity": -3.859,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            4,
            41
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510009,
        "native_affinity": -3.855,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            4,
            41
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510016,
        "native_affinity": -3.848,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            4,
            41
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510008,
        "native_affinity": -3.72,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            4,
            41
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510018,
        "native_affinity": -3.549,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            4,
            41
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510030,
        "native_affinity": -3.45,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            4,
            41
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510010,
        "native_affinity": -3.361,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            4,
            41
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510024,
        "native_affinity": -2.826,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            4,
            41
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510013,
        "native_affinity": -2.803,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            4,
            41
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510003,
        "native_affinity": -2.653,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            4,
            41
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510007,
        "native_affinity": -2.533,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            4,
            41
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510028,
        "native_affinity": -2.517,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            4,
            41
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510032,
        "native_affinity": -2.502,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            4,
            41
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510027,
        "native_affinity": -2.479,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            4,
            41
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510029,
        "native_affinity": -2.449,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            4,
            41
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510011,
        "native_affinity": -2.106,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            4,
            41
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510031,
        "native_affinity": -1.566,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            4,
            41
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      }
    ]
  },
  {
    "block": 1,
    "atom_indices": [
      15,
      16,
      17,
      18,
      19,
      20,
      21,
      22,
      23,
      24,
      25,
      26,
      27,
      28,
      29,
      30,
      31,
      32,
      33,
      34,
      35,
      36,
      37,
      38,
      39
    ],
    "block_preserving_global_automorphisms": 8,
    "state_seeds": [
      510025,
      510019,
      510020,
      510005,
      510014,
      510006,
      510026,
      510001,
      510023,
      510017,
      510004,
      510012
    ],
    "source_audit": [
      {
        "seed": 510025,
        "native_affinity": -5.348,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            16,
            23,
            35
          ],
          "distance_geometry_failures": []
        },
        "accepted": true,
        "state_index": 0
      },
      {
        "seed": 510019,
        "native_affinity": -5.266,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            16,
            23,
            35
          ],
          "distance_geometry_failures": []
        },
        "accepted": true,
        "state_index": 1
      },
      {
        "seed": 510020,
        "native_affinity": -5.046,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            16,
            23,
            35
          ],
          "distance_geometry_failures": []
        },
        "accepted": true,
        "state_index": 2
      },
      {
        "seed": 510005,
        "native_affinity": -5.04,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            16,
            23,
            35
          ],
          "distance_geometry_failures": []
        },
        "accepted": true,
        "state_index": 3
      },
      {
        "seed": 510014,
        "native_affinity": -4.994,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            16,
            23,
            35
          ],
          "distance_geometry_failures": []
        },
        "accepted": true,
        "state_index": 4
      },
      {
        "seed": 510006,
        "native_affinity": -4.808,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            16,
            23,
            35
          ],
          "distance_geometry_failures": []
        },
        "accepted": true,
        "state_index": 5
      },
      {
        "seed": 510026,
        "native_affinity": -4.803,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            16,
            23,
            35
          ],
          "distance_geometry_failures": []
        },
        "accepted": true,
        "state_index": 6
      },
      {
        "seed": 510001,
        "native_affinity": -4.699,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            16,
            23,
            35
          ],
          "distance_geometry_failures": []
        },
        "accepted": true,
        "state_index": 7
      },
      {
        "seed": 510023,
        "native_affinity": -4.671,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            16,
            23,
            35
          ],
          "distance_geometry_failures": []
        },
        "accepted": true,
        "state_index": 8
      },
      {
        "seed": 510017,
        "native_affinity": -4.425,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            16,
            23,
            35
          ],
          "distance_geometry_failures": []
        },
        "accepted": true,
        "state_index": 9
      },
      {
        "seed": 510004,
        "native_affinity": -4.301,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            16,
            23,
            35
          ],
          "distance_geometry_failures": []
        },
        "accepted": true,
        "state_index": 10
      },
      {
        "seed": 510012,
        "native_affinity": -4.113,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            16,
            23,
            35
          ],
          "distance_geometry_failures": []
        },
        "accepted": true,
        "state_index": 11
      },
      {
        "seed": 510015,
        "native_affinity": -4.113,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            16,
            23,
            35
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510022,
        "native_affinity": -4.032,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            16,
            23,
            35
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510002,
        "native_affinity": -3.914,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            16,
            23,
            35
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510021,
        "native_affinity": -3.859,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            16,
            23,
            35
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510009,
        "native_affinity": -3.855,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            16,
            23,
            35
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510016,
        "native_affinity": -3.848,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            16,
            23,
            35
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510008,
        "native_affinity": -3.72,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            16,
            23,
            35
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510018,
        "native_affinity": -3.549,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            16,
            23,
            35
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510030,
        "native_affinity": -3.45,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            16,
            23,
            35
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510010,
        "native_affinity": -3.361,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            16,
            23,
            35
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510024,
        "native_affinity": -2.826,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            16,
            23,
            35
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510013,
        "native_affinity": -2.803,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            16,
            23,
            35
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510003,
        "native_affinity": -2.653,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            16,
            23,
            35
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510007,
        "native_affinity": -2.533,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            16,
            23,
            35
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510028,
        "native_affinity": -2.517,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            16,
            23,
            35
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510032,
        "native_affinity": -2.502,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            16,
            23,
            35
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510027,
        "native_affinity": -2.479,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            16,
            23,
            35
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510029,
        "native_affinity": -2.449,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            16,
            23,
            35
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510011,
        "native_affinity": -2.106,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            16,
            23,
            35
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510031,
        "native_affinity": -1.566,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            16,
            23,
            35
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      }
    ]
  },
  {
    "block": 2,
    "atom_indices": [
      46,
      47,
      48,
      49,
      50,
      51,
      52,
      53,
      54,
      55,
      56,
      57,
      58,
      59,
      60,
      61,
      62,
      63,
      64,
      65,
      66
    ],
    "block_preserving_global_automorphisms": 8,
    "state_seeds": [
      510025,
      510019,
      510020,
      510005,
      510014,
      510006,
      510026,
      510001,
      510023,
      510017,
      510004,
      510012
    ],
    "source_audit": [
      {
        "seed": 510025,
        "native_affinity": -5.348,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            47,
            61
          ],
          "distance_geometry_failures": []
        },
        "accepted": true,
        "state_index": 0
      },
      {
        "seed": 510019,
        "native_affinity": -5.266,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            47,
            61
          ],
          "distance_geometry_failures": []
        },
        "accepted": true,
        "state_index": 1
      },
      {
        "seed": 510020,
        "native_affinity": -5.046,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            47,
            61
          ],
          "distance_geometry_failures": []
        },
        "accepted": true,
        "state_index": 2
      },
      {
        "seed": 510005,
        "native_affinity": -5.04,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            47,
            61
          ],
          "distance_geometry_failures": []
        },
        "accepted": true,
        "state_index": 3
      },
      {
        "seed": 510014,
        "native_affinity": -4.994,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            47,
            61
          ],
          "distance_geometry_failures": []
        },
        "accepted": true,
        "state_index": 4
      },
      {
        "seed": 510006,
        "native_affinity": -4.808,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            47,
            61
          ],
          "distance_geometry_failures": []
        },
        "accepted": true,
        "state_index": 5
      },
      {
        "seed": 510026,
        "native_affinity": -4.803,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            47,
            61
          ],
          "distance_geometry_failures": []
        },
        "accepted": true,
        "state_index": 6
      },
      {
        "seed": 510001,
        "native_affinity": -4.699,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            47,
            61
          ],
          "distance_geometry_failures": []
        },
        "accepted": true,
        "state_index": 7
      },
      {
        "seed": 510023,
        "native_affinity": -4.671,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            47,
            61
          ],
          "distance_geometry_failures": []
        },
        "accepted": true,
        "state_index": 8
      },
      {
        "seed": 510017,
        "native_affinity": -4.425,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            47,
            61
          ],
          "distance_geometry_failures": []
        },
        "accepted": true,
        "state_index": 9
      },
      {
        "seed": 510004,
        "native_affinity": -4.301,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            47,
            61
          ],
          "distance_geometry_failures": []
        },
        "accepted": true,
        "state_index": 10
      },
      {
        "seed": 510012,
        "native_affinity": -4.113,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            47,
            61
          ],
          "distance_geometry_failures": []
        },
        "accepted": true,
        "state_index": 11
      },
      {
        "seed": 510015,
        "native_affinity": -4.113,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            47,
            61
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510022,
        "native_affinity": -4.032,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            47,
            61
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510002,
        "native_affinity": -3.914,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            47,
            61
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510021,
        "native_affinity": -3.859,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            47,
            61
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510009,
        "native_affinity": -3.855,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            47,
            61
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510016,
        "native_affinity": -3.848,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            47,
            61
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510008,
        "native_affinity": -3.72,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            47,
            61
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510018,
        "native_affinity": -3.549,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            47,
            61
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510030,
        "native_affinity": -3.45,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            47,
            61
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510010,
        "native_affinity": -3.361,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            47,
            61
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510024,
        "native_affinity": -2.826,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            47,
            61
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510013,
        "native_affinity": -2.803,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            47,
            61
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510003,
        "native_affinity": -2.653,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            47,
            61
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510007,
        "native_affinity": -2.533,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            47,
            61
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510028,
        "native_affinity": -2.517,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            47,
            61
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510032,
        "native_affinity": -2.502,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            47,
            61
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510027,
        "native_affinity": -2.479,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            47,
            61
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510029,
        "native_affinity": -2.449,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            47,
            61
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510011,
        "native_affinity": -2.106,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            47,
            61
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510031,
        "native_affinity": -1.566,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            47,
            61
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      }
    ]
  },
  {
    "block": 3,
    "atom_indices": [
      67,
      68,
      69,
      70,
      71,
      72,
      73,
      74,
      75,
      76,
      77,
      78,
      79,
      80,
      81,
      82,
      83,
      84,
      85,
      86,
      87,
      88
    ],
    "block_preserving_global_automorphisms": 8,
    "state_seeds": [
      510025,
      510019,
      510020,
      510005,
      510014,
      510006,
      510026,
      510001,
      510023,
      510017,
      510004,
      510012
    ],
    "source_audit": [
      {
        "seed": 510025,
        "native_affinity": -5.348,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            68,
            79
          ],
          "distance_geometry_failures": []
        },
        "accepted": true,
        "state_index": 0
      },
      {
        "seed": 510019,
        "native_affinity": -5.266,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            68,
            79
          ],
          "distance_geometry_failures": []
        },
        "accepted": true,
        "state_index": 1
      },
      {
        "seed": 510020,
        "native_affinity": -5.046,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            68,
            79
          ],
          "distance_geometry_failures": []
        },
        "accepted": true,
        "state_index": 2
      },
      {
        "seed": 510005,
        "native_affinity": -5.04,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            68,
            79
          ],
          "distance_geometry_failures": []
        },
        "accepted": true,
        "state_index": 3
      },
      {
        "seed": 510014,
        "native_affinity": -4.994,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            68,
            79
          ],
          "distance_geometry_failures": []
        },
        "accepted": true,
        "state_index": 4
      },
      {
        "seed": 510006,
        "native_affinity": -4.808,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            68,
            79
          ],
          "distance_geometry_failures": []
        },
        "accepted": true,
        "state_index": 5
      },
      {
        "seed": 510026,
        "native_affinity": -4.803,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            68,
            79
          ],
          "distance_geometry_failures": []
        },
        "accepted": true,
        "state_index": 6
      },
      {
        "seed": 510001,
        "native_affinity": -4.699,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            68,
            79
          ],
          "distance_geometry_failures": []
        },
        "accepted": true,
        "state_index": 7
      },
      {
        "seed": 510023,
        "native_affinity": -4.671,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            68,
            79
          ],
          "distance_geometry_failures": []
        },
        "accepted": true,
        "state_index": 8
      },
      {
        "seed": 510017,
        "native_affinity": -4.425,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            68,
            79
          ],
          "distance_geometry_failures": []
        },
        "accepted": true,
        "state_index": 9
      },
      {
        "seed": 510004,
        "native_affinity": -4.301,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            68,
            79
          ],
          "distance_geometry_failures": []
        },
        "accepted": true,
        "state_index": 10
      },
      {
        "seed": 510012,
        "native_affinity": -4.113,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            68,
            79
          ],
          "distance_geometry_failures": []
        },
        "accepted": true,
        "state_index": 11
      },
      {
        "seed": 510015,
        "native_affinity": -4.113,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            68,
            79
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510022,
        "native_affinity": -4.032,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            68,
            79
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510002,
        "native_affinity": -3.914,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            68,
            79
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510021,
        "native_affinity": -3.859,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            68,
            79
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510009,
        "native_affinity": -3.855,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            68,
            79
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510016,
        "native_affinity": -3.848,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            68,
            79
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510008,
        "native_affinity": -3.72,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            68,
            79
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510018,
        "native_affinity": -3.549,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            68,
            79
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510030,
        "native_affinity": -3.45,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            68,
            79
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510010,
        "native_affinity": -3.361,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            68,
            79
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510024,
        "native_affinity": -2.826,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            68,
            79
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510013,
        "native_affinity": -2.803,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            68,
            79
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510003,
        "native_affinity": -2.653,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            68,
            79
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510007,
        "native_affinity": -2.533,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            68,
            79
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510028,
        "native_affinity": -2.517,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            68,
            79
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510032,
        "native_affinity": -2.502,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            68,
            79
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510027,
        "native_affinity": -2.479,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            68,
            79
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510029,
        "native_affinity": -2.449,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            68,
            79
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510011,
        "native_affinity": -2.106,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            68,
            79
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      },
      {
        "seed": 510031,
        "native_affinity": -1.566,
        "local_validity": {
          "pass": true,
          "failures": [],
          "stereo_centers_checked": [
            68,
            79
          ],
          "distance_geometry_failures": []
        },
        "accepted": false,
        "reason": "state_cap"
      }
    ]
  }
]


==> anc/protocol_sources/README.md <==

The fixed-sequence DiffAb control driver is included for the archived v3 identity-preserving intervention added to the manuscript attribution analysis.


==> anc/protocol_sources/README.txt <==
Archived protocol definitions accompanying the manuscript

These unmodified source excerpts specify antibody candidate/feature/geometry functions, RNA decoder operations, and protein proposal/policy estimators. The manifest identifies their source and SHA-256. They document the executed implementations; they are not a standalone experiment distribution. Full runs additionally require the original model/data dependencies and task artifacts. Paths inside the archived scripts describe the research environment and are not TeX build dependencies. No results were recomputed for this revision.


==> anc/protocol_sources/analyze_labels.py <==
"""Retrospective off-policy selection; policy construction precedes label use."""
from common import *
import pandas as pd
from scipy.special import logsumexp

def main():
 p=json.loads((HERE/'protocol_labels.json').read_text());out=ROOT/'labels';data=np.load(out/'benchmark_model_scores.npz');x=data['states'];lp=data['logp'];hard=data['feasible'];L=losses(x)
 # Read identity columns first; policy probabilities must be fixed before outcomes.
 source=out/(p['assay']+'.csv');ident=pd.read_csv(source,usecols=['mutant','mutated_sequence']);states=[]
 for seq in ident.mutated_sequence:
  states.append([v41.ALPHABET.index(seq[k-1]) for k in p['full_protein_positions_1based']])
 ids=state_ids(np.array(states,dtype=np.int8));assert len(np.unique(ids))==len(ids)
 # Verify that the public annotations vary only at the four declared sites.
 positions=[k-1 for k in p['full_protein_positions_1based']]
 seq0=ident.mutated_sequence.iloc[0];assert len(seq0)==448
 def masked(s):
  assert len(s)==448
  a=list(s)
  for k in positions:a[k]='?'
  return ''.join(a)
 background=masked(seq0);assert all(masked(s)==background for s in ident.mutated_sequence)
 domain=list(seq0[226:282]);context=list(p['fixed_sequence_context'])
 for k in p['design_sites_0based']:domain[k]='?';context[k]='?'
 assert domain==context
 observed=np.zeros(len(x),dtype=bool);observed[ids]=True;support=observed&hard;sel=np.flatnonzero(support)
 assert support.sum()>0
 policies=[];names=[];weights=[]
 for family,direction in p['families'].items():
  for lam in p['policy_lambdas']:
   if family=='multi' and lam==0:continue
   w=lam*np.array(direction);lt=lp[sel]-L[sel]@w;q=np.exp(lt-logsumexp(lt));policies.append(q);weights.append(w.tolist());names.append('preserve' if lam==0 else f'{family}_{lam:g}')
 q=np.array(policies);r=q.mean(0);assert np.all(r>0);np.testing.assert_allclose(q.sum(1),1)
 np.savez_compressed(out/'frozen_label_policies.npz',state_ids=sel,probabilities=q,query_probabilities=r,names=np.array(names),weights=weights)
 policy_hash=sha(out/'frozen_label_policies.npz');dump(out/'label_policy_lock.json',{'policy_sha256':policy_hash,'protocol_sha256':sha(HERE/'protocol_labels.json'),'policies':names,'support_size':len(sel),'label_columns_read':False,'measured_state_count':len(ids),'full_hard_state_count':int(hard.sum()),'measured_p0_hard_mass_fraction':float(np.exp(logsumexp(lp[sel])-logsumexp(lp[hard])))})
 # Only now reveal assay columns; complete outcomes are never used to change q.
 labels=pd.read_csv(source,usecols=[p['primary_assay_outcome'],p['secondary_assay_outcome']]);primary=np.full(len(x),np.nan);secondary=primary.copy()
 primary[ids]=labels[p['primary_assay_outcome']].to_numpy();secondary[ids]=labels[p['secondary_assay_outcome']].to_numpy()
 y=primary[sel];f=secondary[sel];assert np.isfinite(y).all() and np.isin(y,[0,1]).all() and np.isfinite(f).all()
 mu=q@y;mf=q@f;best=float(mu.max());baseline=float(mu[names.index('preserve')]);uniform=float(mu.mean())
 lookup=q/r[None,:];assert lookup.max()<=len(q)+1e-10
 rows=[]
 for rep in range(p['replicates']):
  rng=np.random.default_rng(p['seed']+rep);draws=rng.choice(len(sel),size=max(p['label_draw_budgets']),p=r)
  for B in p['label_draw_budgets']:
   query=draws[:B];estimate=(lookup[:,query]*y[query][None,:]).mean(1);chosen=int(np.argmax(estimate))
   rows.append({'replicate':rep,'label_draw_budget':B,'distinct_labels':len(np.unique(query)),'selected_policy':names[chosen],'selected_utility':float(mu[chosen]),'selected_secondary_utility':float(mf[chosen]),'oracle_policy_utility':best,'regret':best-float(mu[chosen]),'fixed_preserve_utility':baseline,'uniform_policy_utility':uniform,'selected_estimate':float(estimate[chosen])})
 table=HERE/'tables';table.mkdir(exist_ok=True);d=pd.DataFrame(rows);d.to_csv(table/'label_selection_runs.csv',index=False)
 summary=d.groupby('label_draw_budget').agg(replicates=('replicate','size'),distinct_labels_mean=('distinct_labels','mean'),selected_utility_mean=('selected_utility','mean'),selected_utility_sd=('selected_utility','std'),mean_regret=('regret','mean'),regret_q10=('regret',lambda x:x.quantile(.1)),regret_q90=('regret',lambda x:x.quantile(.9)),preserve_utility=('fixed_preserve_utility','first'),uniform_utility=('uniform_policy_utility','first')).reset_index();summary.to_csv(table/'label_selection_summary.csv',index=False)
 pd.DataFrame({'policy':names,'primary_utility':mu,'secondary_utility':mf}).to_csv(table/'label_policy_utilities.csv',index=False)
 assert sha(out/'frozen_label_policies.npz')==policy_hash
 result={'complete':True,'assay':p['assay'],'policies':len(q),'measured_hard_support':len(sel),'replicate_streams':p['replicates'],'max_labels_drawn_per_stream':max(p['label_draw_budgets']),'best_policy':names[int(mu.argmax())],'best_primary_utility':best,'preserve_primary_utility':baseline,'policy_sha256':policy_hash,'protocol_sha256':sha(HERE/'protocol_labels.json'),'data_sha256':sha(source),'claims':'One public-assay retrospective policy-selection study, using benchmark sequence annotation on a template backbone; no validation of physical construct equivalence or new designed proteins.'}
 dump(out/'label_selection_completion.json',result);print(summary.to_string(index=False));print(result)
if __name__=='__main__':main()


==> anc/protocol_sources/conditioned_proposals.py <==
"""Exactly normalized proposals under two additive integer constraints.

Each product component is conditioned separately, then mixed with fixed weights.
The target model is never replaced by these products: use MH with its true score.
"""
from __future__ import annotations
import numpy as np
from scipy.special import logsumexp


class CountConditionedMixture:
    def __init__(self, probabilities, weights, contributions, target):
        p=np.array(probabilities,dtype=float,copy=True)
        w=np.array(weights,dtype=float,copy=True)
        values=np.array(contributions,dtype=int,copy=True)
        target=np.asarray(target,dtype=int)
        if p.ndim!=3 or w.shape!=(p.shape[0],) or values.shape!=(p.shape[2],2) or target.shape!=(2,):
            raise ValueError('Invalid component/constraint dimensions')
        if not np.isfinite(p).all() or (p<=0).any() or not np.allclose(p.sum(-1),1):
            raise ValueError('Strictly positive normalized product factors required')
        if not np.isfinite(w).all() or (w<=0).any() or not np.isclose(w.sum(),1):
            raise ValueError('Positive normalized component weights required')
        if not np.isin(values[:,0],[-1,0,1]).all() or not np.isin(values[:,1],[0,1]).all():
            raise ValueError('Supported contributions are charge -1/0/1 and count 0/1')
        self.components,self.n,self.k=p.shape
        self.p=p;self.weights=w;self.values=values;self.target=target
        self.offset=self.n;Q=2*self.n+1;H=self.n+1
        dp=np.zeros((self.components,self.n+1,Q,H))
        dp[:,self.n,self.offset,0]=1
        unique=np.unique(values,axis=0)
        for i in range(self.n-1,-1,-1):
            for dq,dh in unique:
                mass=p[:,i,np.all(values==[dq,dh],axis=1)].sum(1)
                q0=max(int(dq),0);q1=min(Q,Q+int(dq))
                h0=int(dh);h1=H
                dp[:,i,q0:q1,h0:h1]+=mass[:,None,None]*dp[:,i+1,q0-dq:q1-dq,h0-dh:h1-dh]
        q=int(target[0])+self.offset;h=int(target[1])
        if not (0<=q<Q and 0<=h<H):raise ValueError('Constraint target outside support')
        z=dp[:,0,q,h]
        if not np.isfinite(z).all() or (z<=0).any():raise ValueError('Zero component constraint mass')
        self.dp=dp;self.logz=np.log(z);self.logp=np.log(p)
        for a in [self.p,self.weights,self.values,self.target,self.dp,self.logp,self.logz]:a.flags.writeable=False

    def feasible(self,states):
        x=np.asarray(states,dtype=int)
        if x.ndim!=2 or x.shape[1]!=self.n or (x<0).any() or (x>=self.k).any():
            raise ValueError('Invalid categorical states')
        return np.all(self.values[x].sum(1)==self.target,axis=1)

    def log_prob(self,states):
        x=np.asarray(states,dtype=int);valid=self.feasible(x)
        out=np.full(len(x),-np.inf)
        if not valid.any():return out
        y=x[valid]
        lp=np.zeros((len(y),self.components))
        for i in range(self.n):lp+=self.logp[:,i,y[:,i]].T
        out[valid]=logsumexp(lp-self.logz[None,:]+np.log(self.weights)[None,:],axis=1)
        return out

    def sample(self,rng,size):
        comp=rng.choice(self.components,size=size,p=self.weights)
        remain=np.tile(self.target,(size,1));out=np.empty((size,self.n),dtype=np.int64)
        for i in range(self.n):
            q=remain[:,0,None]-self.values[None,:,0]+self.offset
            h=remain[:,1,None]-self.values[None,:,1]
            valid=(q>=0)&(q<2*self.n+1)&(h>=0)&(h<=self.n)
            tail=self.dp[comp[:,None],i+1,np.clip(q,0,2*self.n),np.clip(h,0,self.n)]*valid
            mass=self.p[comp,i,:]*tail
            normalizer=mass.sum(1)
            if (normalizer<=0).any():raise RuntimeError('DP conditional vanished during sampling')
            cdf=np.cumsum(mass/normalizer[:,None],axis=1);cdf[:,-1]=1
            chosen=(rng.random(size)[:,None]>cdf).sum(1)
            out[:,i]=chosen;remain-=self.values[chosen]
        if not np.all(remain==0):raise AssertionError('Sampler violated constraints')
        return out


def make_count_mixture(base,centers,contributions,target,center_weight=.4,base_weight=.2):
    base=np.asarray(base,dtype=float);centers=np.asarray(centers,dtype=int)
    if not 0<=center_weight<1 or not 0<base_weight<=1:raise ValueError('Invalid weights')
    if not len(centers):return CountConditionedMixture(base[None],[1.],contributions,target)
    products=np.repeat(base[None],len(centers)+1,axis=0)
    products[1:]*=1-center_weight
    for k,c in enumerate(centers):products[k+1,np.arange(len(base)),c]+=center_weight
    weights=np.r_[base_weight,np.repeat((1-base_weight)/len(centers),len(centers))]
    return CountConditionedMixture(products,weights,contributions,target)


==> anc/protocol_sources/frontier_proposals.py <==
"""Finite-library trade-off coverage and pre-production proposal fitting.

These operations change a proposal, never the MH target. Conditioning remains
exact; all factors are positive. Production must use an immutable snapshot.
The marginal update is a heuristic, not conditional-product maximum likelihood.
"""
from __future__ import annotations
import numpy as np
from scipy.special import logsumexp
from acrd.conditioned_proposals import CountConditionedMixture


def component_log_prob(proposal, states):
    x = np.asarray(states, dtype=int)
    valid = proposal.feasible(x)
    out = np.full((len(x), proposal.components), -np.inf)
    if valid.any():
        y = x[valid]
        lp = np.zeros((len(y), proposal.components))
        for i in range(proposal.n):
            lp += proposal.logp[:, i, y[:, i]].T
        out[valid] = lp - proposal.logz
    return out


def nondominated(objectives):
    r = np.asarray(objectives, dtype=float)
    if r.ndim != 2 or not np.isfinite(r).all():
        raise ValueError('Finite objective matrix required')
    return np.array([not np.any(np.all(r <= v, axis=1) & np.any(r < v, axis=1)) for v in r])


def cover_centers(states, objectives, limit=16):
    """Prefer the empirical frontier, retaining distinct sequence modes too.

    This only selects proposal centres; dominated states remain in full support.
    Returns indices in the input. No claim of minimum Pareto covering number.
    """
    x = np.asarray(states, dtype=int)
    r = np.asarray(objectives, dtype=float)
    if x.ndim != 2 or len(x) != len(r) or not len(x) or limit < 1:
        raise ValueError('Nonempty aligned states/objectives required')
    _, unique = np.unique(x, axis=0, return_index=True)
    unique = np.sort(unique)
    x, r = x[unique], r[unique]
    front = nondominated(r)
    span = np.maximum(np.ptp(r, axis=0), 1e-12)
    scaled = (r-r.min(0))/span
    selected = []
    for j in range(r.shape[1]):
        k = int(np.argmin(r[:, j]))
        if k not in selected and len(selected) < limit:
            selected.append(k)
    while len(selected) < min(limit, len(x)):
        remaining = np.array([j for j in range(len(x)) if j not in selected])
        frontier_remaining = remaining[front[remaining]]
        candidates = frontier_remaining if len(frontier_remaining) else remaining
        distances = []
        for j in candidates:
            objective_distance = np.linalg.norm(scaled[j]-scaled[selected], axis=1)/np.sqrt(r.shape[1])
            sequence_distance = np.mean(x[j] != x[selected], axis=1)
            distances.append(float(np.min(.5*objective_distance+.5*sequence_distance)))
        selected.append(int(candidates[np.argmax(distances)]))
    return unique[selected]


def center_portfolio(base, centers, contributions, target, boosts=(.25, .65), base_weight=.15):
    base = np.asarray(base, dtype=float)
    centers = np.asarray(centers, dtype=int)
    if centers.ndim != 2 or centers.shape[1:] != base.shape[:1]:
        raise ValueError('Invalid centre dimensions')
    if (centers < 0).any() or (centers >= base.shape[1]).any():
        raise ValueError('Invalid amino-acid index')
    if not 0 < base_weight <= 1 or any(not 0 <= b < 1 for b in boosts):
        raise ValueError('Invalid mixture parameters')
    products = [base.copy()]
    if base_weight < 1:
        for b in boosts:
            for c in centers:
                p = (1-b)*base.copy()
                p[np.arange(len(base)), c] += b
                products.append(p)
    weights = np.ones(len(products))
    if len(weights) > 1:
        weights[0] = base_weight
        weights[1:] = (1-base_weight)/(len(weights)-1)
    return CountConditionedMixture(np.array(products), weights, contributions, target)


def fit_prewarm(proposal, states, log_target, log_sampling_density, base,
                shrinkage=.1, defensive_weight=.15, iterations=40):
    """Importance-weighted marginal refinement, then exact mixture-weight EM.

    Use only prewarm states. Each supplied density is that of its actual draw.
    Both target-normalizer-free importance weights and estimates are finite-sample.
    Positive shrinkage keeps every feasible state supported. The defensive base
    component and its floor are retained. Returned factors/weights are frozen.
    """
    x = np.asarray(states, dtype=int)
    lt = np.asarray(log_target, dtype=float)
    lq = np.asarray(log_sampling_density, dtype=float)
    base = np.asarray(base, dtype=float)
    if not 0 < shrinkage <= 1 or not 0 < defensive_weight < 1:
        raise ValueError('Positive smoothing and defensive weight required')
    if lt.shape != (len(x),) or lq.shape != lt.shape or not np.isfinite(lt-lq).all():
        raise ValueError('Invalid importance scores')
    if not proposal.feasible(x).all():
        raise ValueError('Prewarm states violate constraints')
    lw = lt-lq
    w = np.exp(lw-logsumexp(lw))
    component_lp = component_log_prob(proposal, x)
    resp = np.exp(component_lp + np.log(proposal.weights)[None, :]
                  - logsumexp(component_lp+np.log(proposal.weights)[None, :], axis=1)[:, None])
    mass = (w[:, None]*resp).sum(0)
    factors = proposal.p.copy()
    # Keep the generator-calibration defensive component exactly unchanged.
    for k in range(1, proposal.components):
        wk = w*resp[:, k]
        if mass[k] < 1e-10:
            continue
        marginal = np.stack([np.bincount(x[:, i], weights=wk, minlength=proposal.k)/mass[k]
                             for i in range(proposal.n)])
        factors[k] = (1-shrinkage)*marginal+shrinkage*base
    candidate = CountConditionedMixture(factors, proposal.weights, proposal.values, proposal.target)
    lp = component_log_prob(candidate, x)
    weights = candidate.weights.copy()
    before = float(w@logsumexp(lp+np.log(weights)[None, :], axis=1))
    for _ in range(iterations):
        rr = np.exp(lp+np.log(weights)[None, :]
                    - logsumexp(lp+np.log(weights)[None, :], axis=1)[:, None])
        raw = np.maximum((w[:, None]*rr).sum(0), 1e-12)
        raw /= raw.sum()
        # Constrained M-step for the lower bound on the defensive component.
        if raw[0] < defensive_weight:
            raw[1:] *= (1-defensive_weight)/raw[1:].sum()
            raw[0] = defensive_weight
        weights = raw
    fitted = CountConditionedMixture(factors, weights, proposal.values, proposal.target)
    after = float(w@fitted.log_prob(x))
    return fitted, {'importance_ess':float(1/(w@w)),
                    'largest_importance_weight':float(w.max()),
                    'weight_fit_log_density_before':before,
                    'weight_fit_log_density_after':after,
                    'defensive_weight':float(weights[0]),
                    'component_weight_ess':float(1/(weights@weights))}


==> anc/protocol_sources/manifest.json <==
[
  {
    "file": "repair_diffab_antibody_qubo_outputs.py",
    "source": "AAAI27_anonymous_reproducibility_code/code/repair_diffab_antibody_qubo_outputs.py",
    "sha256": "2933a9dc6effd3977a760b7f61b37357cb10eb9ceca7e34444791f87deb21e70"
  },
  {
    "file": "repair_diffab_rotamer_qubo_v2.py",
    "source": "AAAI27_anonymous_reproducibility_code/code/repair_diffab_rotamer_qubo_v2.py",
    "sha256": "00b4a9799929db7a65161b74d7fae3c8598bfd0bb665740dad6a4c936f34a306"
  },
  {
    "file": "rotamer_geometry.py",
    "source": "AAAI27_anonymous_reproducibility_code/code/rotamer_geometry.py",
    "sha256": "7c3aa513fd85e5de77fd3e9e5f3b42244f5d966b27108c1231b11eb783333f6c"
  },
  {
    "file": "validate_diffab_physical_metrics.py",
    "source": "AAAI27_anonymous_reproducibility_code/code/validate_diffab_physical_metrics.py",
    "sha256": "04d99fdfe16f1c3946a8017d9537a44813fe7bf537ba21623b24d1890a8d6eea"
  },
  {
    "file": "rna_full.py",
    "source": "acrd/experiments/benchmark_v37/scripts/rna_full.py",
    "sha256": "50306dc2bf718b9964be1bac0fca67a647fbbba1a2e6cfc68aa2fb96eff3bac6"
  },
  {
    "file": "rna_pilot.py",
    "source": "acrd/experiments/rna_v33/scripts/rna_pilot.py",
    "sha256": "e555731ca24b063771f47a111ea5d121ab29dc582496c1428087ab19df7e3b28"
  },
  {
    "file": "frontier_proposals.py",
    "source": "acrd/src/acrd/frontier_proposals.py",
    "sha256": "0ea0a0729046250830bfddfcf319910ebd1b8a45eb3a7f14a46f5c90ee2de122"
  },
  {
    "file": "conditioned_proposals.py",
    "source": "acrd/src/acrd/conditioned_proposals.py",
    "sha256": "86dc03e6e26a5830f325800d4643e79dd5f1228d8f96d0bade470319fd42889a"
  },
  {
    "file": "online.py",
    "source": "acrd/experiments/protein_frontier_v44/online.py",
    "sha256": "c877d74b528d3eb2b2e6af27f3a122f38c0aeeac92de0b20556369b93d113ee2"
  },
  {
    "file": "analyze_labels.py",
    "source": "acrd/experiments/protein_frontier_v44/analyze_labels.py",
    "sha256": "d692b52c3fcafee3aa9419b174d9c73ada08966a3083087b8db63f45a3099ab5"
  },
  {
    "file": "run_diffab_fixed_sequence_rotamer_control.py",
    "source": "AAAI27_anonymous_reproducibility_code/code/run_diffab_fixed_sequence_rotamer_control.py",
    "sha256": "543c2aa69c998b58c9004040928a83c1cc584acf1636fc3ca74d4b209dd074ae"
  }
]


==> anc/protocol_sources/online.py <==
"""Fresh, cold-cost, fixed-wall-budget protein MH arms. No oracle reads."""
from common import *
import argparse,traceback

class Deadline(Exception):pass

class WorkCounter:
 def __init__(self,m):
  self.counts={};self.handles=[]
  for kind,layers in [('encoder',m.model.encoder_layers),('decoder',m.model.decoder_layers)]:
   for layer in layers:self.handles.append(layer.register_forward_pre_hook(self.hook(kind)))
 def hook(self,kind):
  def record(module,args):
   x=args[0]
   for k,v in [(kind+'_layer_calls',1),(kind+'_node_layer_evaluations',int(np.prod(x.shape[:-1])))]:self.counts[k]=self.counts.get(k,0)+v
  return record
 def close(self):
  for h in self.handles:h.remove()


def run(m,case,rep,mode,arm,preparation_seconds):
 out=ROOT/'online'/case/f'{mode}_r{rep}_{arm}';out.mkdir(parents=True,exist_ok=True)
 if (out/'result.json').exists():raise RuntimeError('Refuse overwrite '+str(out))
 seed=int(P['seed']+100000*P['cases'].index(case)+10000*rep+1000*list(P['online_modes']).index(mode)+100*P['online_arms'].index(arm))
 rng=np.random.default_rng(seed+1);accept_rng=np.random.default_rng(seed+2);weights=np.array(P['online_modes'][mode]);C=P['chains'];target=np.array([0,2]);counter=WorkCounter(m)
 tick=time.perf_counter();limit=max(P['total_time_checkpoints_seconds']);events=[];trace=[];trace_lp=[];trace_time=[]
 pxs=[];plps=[];plqs=[];uniforms=[];accepted=0;moves=0;attempts=0;native_draws=0;teacher_scores=0;draw_call=0
 warm_records=[];bank_record=None;native_error=None;initial=None;init_lp=None;proposal=None;status='completed';error=None;cal=None;cal_lp=None
 stages={};last=time.perf_counter()
 def elapsed():return time.perf_counter()-tick
 def mark(phase,**kwargs):
  nonlocal last
  t=time.perf_counter();stages[phase]=stages.get(phase,0.)+t-last;last=t
  events.append(dict(phase=phase,elapsed=t-tick,native_draws=native_draws,teacher_forced_scores=teacher_scores,work=dict(counter.counts),retained_steps=len(trace),attempts=attempts,**kwargs))
  if t-tick>limit:raise Deadline()
 def ns(count):
  nonlocal native_draws,draw_call
  x,lp=native_samples(m,count,seed+10000000+draw_call);draw_call+=1;native_draws+=len(x);return x,lp
 def sc(x):
  nonlocal teacher_scores
  lp=score(m,x);teacher_scores+=len(x);return lp
 try:
  # Every arm pays its own 128 ancestral draws, no cached V42 marginal estimates.
  cal,cal_lp=ns(P['calibration_native_draws']);mark('calibration_generation')
  ncheck=min(16,len(cal));check=sc(cal[:ncheck]);native_error=float(np.max(np.abs(check-cal_lp[:ncheck])));assert native_error<2e-4
  mark('calibration_probability_check')
  base=np.stack([(np.bincount(cal[:,i],minlength=20)+.1)/(len(cal)+2) for i in range(len(m.sites))])
  if arm=='native_mh':
   candidates=cal[feasible(cal)];lps=cal_lp[feasible(cal)]
   while not len(candidates):
    xx,ll=ns(P['native_batch']);candidates=xx[feasible(xx)];lps=ll[feasible(xx)];mark('native_initialization_search')
   # Repetition if fewer than four; this does not use a separate proposal law.
   ids=np.arange(C)%len(candidates);current=candidates[ids].copy();clp=lps[ids].copy();clq=clp.copy()
   mark('initialization')
  else:
   base_q=make_count_mixture(base,np.empty((0,len(m.sites)),int),VALUES,target)
   if arm=='product_mh':
    proposal=CountConditionedMixture(np.stack([base,base]),[P['defensive_weight'],1-P['defensive_weight']],VALUES,target)
   else:
    # fit_tables queries only anchor/single/double perturbations: 171 actual scores.
    reps,constant,unary,pairs,fit=v41.v40.fit_tables(m,base,cal,out);teacher_scores+=int(fit['query_count']);mark('quadratic_fit')
    pool=base_q.sample(rng,64);classes=v41.v40.CLASSES
    aa_class=np.array([next(k for k,c in enumerate(classes) if letter in c) for letter in v41.ALPHABET[:20]])
    repclass=aa_class[reps]
    warm=np.array([[np.flatnonzero(repclass[i]==aa_class[s[i]])[0] for i in range(len(s))] for s in pool])
    uu,pp,cc=v41.guided_tables(unary,pairs,constant,reps,{'A':0,'P':0},{'A':1,'P':1},weights)
    center_states,solver=v41.v40.solve_centers(uu,pp,cc,reps,target,warm,seconds=P['centre_solver_time_limit'],reads=P['centre_count'])
    aa_centers=reps[np.arange(len(reps))[None,:],center_states]
    # Save exact quadratic formulation; origin labels distinguish solver reads/fallback.
    from acrd.physical_redecoding import from_pair_tables,IntegerEquality
    equalities=tuple(IntegerEquality(name,{(i,k):int(tab[reps[i,k]]) for i in range(len(reps)) for k in range(6)},int(rhs)) for name,tab,rhs in zip(['charge','hydrophobic'],[v41.CHARGE,v41.HYDRO],target))
    problem=from_pair_tables([6]*len(reps),(0,)*len(reps),uu,pp,constant=cc,equalities=equalities);matrix,offset=problem.to_qubo()
    qerr=[]
    for s in center_states:
     binary=np.eye(6)[s].reshape(-1);qerr.append(abs(float(binary@matrix@binary+offset)-v41.v40.categorical_energy(uu,pp,s[None],cc)[0]))
    assert max(qerr,default=0)<2e-6
    np.savez_compressed(out/'qubo.npz',matrix=matrix,offset=offset,representatives=reps,center_states=center_states,aa_centers=aa_centers)
    # Shared supplemental base samples are explicit, not relabelled QUBO centres.
    bank=np.unique(np.concatenate([aa_centers,pool]),axis=0);banklp=sc(bank);energy=-banklp+losses(bank)@weights
    selected=old.ordinary_centers(bank,energy,P['centre_count']);selected_states=bank[selected]
    true_solver=set(map(tuple,aa_centers[:len(solver['records'])]));all_solver=set(map(tuple,aa_centers))
    origin=['qubo_solver' if tuple(s) in true_solver else 'solver_warm_fallback' if tuple(s) in all_solver else 'conditioned_base_supplement' for s in selected_states]
    bank_record=dict(fit=fit,solver=solver,bank_size=len(bank),selected_origins=origin,qubo_energy_max_error=max(qerr,default=0))
    np.savez_compressed(out/'bank.npz',states=bank,logp=banklp,selected=selected,origins=np.array(origin),base=base)
    proposal=center_portfolio(base,selected_states,VALUES,target,boosts=P['centre_boosts'],base_weight=P['defensive_weight'])
    mark('centre_construction')
   for wr in range(P['warm_rounds']):
    xx=proposal.sample(rng,P['warm_per_round']);lq=proposal.log_prob(xx);lp=sc(xx)
    proposal,rec=fit_prewarm(proposal,xx,lp-losses(xx)@weights,lq,base,shrinkage=.1,defensive_weight=P['defensive_weight'],iterations=40)
    warm_records.append(rec);mark('prewarm_'+str(wr))
   current=proposal.sample(rng,C);clp=sc(current);clq=proposal.log_prob(current);mark('initialization')
  initial=current.copy();init_lp=clp.copy();clt=clp-losses(current)@weights
  if proposal is not None:np.savez_compressed(out/'proposal.npz',probabilities=proposal.p,weights=proposal.weights,contributions=VALUES,target=target)
  while elapsed()<limit:
   if arm=='native_mh':xx,lp=ns(P['native_batch']);lq=lp.copy()
   else:xx=proposal.sample(rng,P['proposal_chunk']);lq=proposal.log_prob(xx);lp=sc(xx)
   lt=lp-losses(xx)@weights;lt[~feasible(xx)]=-np.inf
   # Process entire completed proposal batch; checkpoint inclusion uses batch end.
   batch_trace=[];batch_lp=[];batch_u=[];batch_accepted=0;batch_moves=0
   nc=current.copy();nlp=clp.copy();nlq=clq.copy();nlt=clt.copy()
   for start in range(0,len(xx),C):
    sl=slice(start,start+C);u=np.log(accept_rng.random(C));ok=u<independence_log_accept(nlt,lt[sl],nlq,lq[sl])
    batch_accepted+=int(ok.sum());batch_moves+=int((ok&np.any(nc!=xx[sl],axis=1)).sum())
    nc=np.where(ok[:,None],xx[sl],nc);nlp=np.where(ok,lp[sl],nlp);nlq=np.where(ok,lq[sl],nlq);nlt=np.where(ok,lt[sl],nlt)
    batch_trace.append(nc.astype(np.int8).copy());batch_lp.append(nlp.copy());batch_u.append(u)
   finished=elapsed()
   if finished<=limit:
    current,clp,clq,clt=nc,nlp,nlq,nlt;accepted+=batch_accepted;moves+=batch_moves;attempts+=len(xx)
    trace.extend(batch_trace);trace_lp.extend(batch_lp);trace_time.extend([finished]*len(batch_trace))
    pxs.append(xx.astype(np.int8));plps.append(lp);plqs.append(lq);uniforms.extend(batch_u)
    mark('production')
   else:
    events.append(dict(phase='inflight_overrun',elapsed=finished,native_draws=native_draws,teacher_forced_scores=teacher_scores,work=dict(counter.counts),retained_steps=len(trace),discarded_proposals=len(xx),attempts=attempts));break
 except Deadline:status='budget_exhausted_during_setup'
 except Exception as exc:status='failed';error=repr(exc);traceback.print_exc()
 elapsed_total=elapsed();counter.close()
 tr=np.asarray(trace,dtype=np.int8).reshape(-1,C,len(m.sites));assert feasible(tr).all() if tr.size else True
 np.savez_compressed(out/'samples.npz',trace=tr,logp=np.asarray(trace_lp).reshape(-1,C),elapsed=np.array(trace_time),initial=np.empty((0,len(m.sites)),int) if initial is None else initial,initial_logp=[] if init_lp is None else init_lp,proposal_states=np.concatenate(pxs) if pxs else np.empty((0,len(m.sites)),np.int8),proposal_logp=np.concatenate(plps) if plps else [],proposal_logq=np.concatenate(plqs) if plqs else [],log_uniforms=np.array(uniforms).reshape(-1,C),sites=m.sites,native=m.native,calibration=np.empty((0,len(m.sites)),int) if cal is None else cal,calibration_logp=[] if cal_lp is None else cal_lp)
 checkpoints=[]
 for budget in P['total_time_checkpoints_seconds']:
  done=[x for x in events if x['elapsed']<=budget];steps=int(np.sum(np.asarray(trace_time)<=budget));lastdone=done[-1] if done else None
  checkpoints.append(dict(seconds=budget,retained_steps=steps,produced=steps>0,last_completed_event=lastdone))
 dump(out/'result.json',dict(case=case,replicate=rep,mode=mode,arm=arm,seed=seed,status=status,error=error,online_seconds=elapsed_total,artifact_write_seconds=elapsed()-elapsed_total,preparation_seconds=preparation_seconds,checkpoints=checkpoints,events=events,native_draws=native_draws,teacher_forced_scores=teacher_scores,work=counter.counts,accepted=accepted,moves=moves,attempts=attempts,retained_steps=len(trace),hard_valid=True,native_forward_error=native_error,warm_records=warm_records,bank=bank_record,stages_seconds=stages,protocol_sha256=sha(HERE/'protocol.json'),runner_sha256=sha(__file__),common_sha256=sha(HERE/'common.py'),cuda_visible_devices=os.environ.get('CUDA_VISIBLE_DEVICES'),note='Checkpoints include only fully completed batches; final in-flight compute charged separately. Artifact serialization recorded after online budget. Model preparation separately measured. No oracle access.'))
 print('DONE',case,rep,mode,arm,status,'steps',len(trace),'seconds',round(elapsed_total,2),flush=True)

if __name__=='__main__':
 ap=argparse.ArgumentParser();ap.add_argument('--case',required=True);ap.add_argument('--only-arm');ap.add_argument('--only-mode');ap.add_argument('--only-rep',type=int);a=ap.parse_args()
 start=time.perf_counter();model=load_model(a.case);model.torch.cuda.synchronize();prep=time.perf_counter()-start
 jobs=[(r,m,arm) for r in range(P['online_replicates']) for m in P['online_modes'] for arm in P['online_arms']]
 # Deterministic within-case order prevents all methods occupying one load phase.
 np.random.default_rng(P['seed']+P['cases'].index(a.case)).shuffle(jobs)
 for rep,mode,arm in jobs:
  if a.only_arm and arm!=a.only_arm or a.only_mode and mode!=a.only_mode or a.only_rep is not None and rep!=a.only_rep:continue
  path=ROOT/'online'/a.case/f'{mode}_r{rep}_{arm}'/'result.json'
  if path.exists():continue
  run(model,a.case,rep,mode,arm,prep)


==> anc/protocol_sources/repair_diffab_antibody_qubo_outputs.py <==
"""Antibody-oriented QUBO repair for DiffAb sequence outputs.

This script expects NPZ files exported by the patched DiffAb runners. It uses
DiffAb's x0 sequence distribution as the model likelihood, then repairs CDR
choices with antibody/developability/contact terms.  ``diffab_sample`` denotes
the actual trajectory sample exported in ``aa_argmax_patch``; the historical
``argmax`` method is retained as the denoiser-distribution argmax.
"""

from __future__ import annotations

import argparse
import csv
from pathlib import Path

import numpy as np


AA = "ACDEFGHIKLMNPQRSTVWY"
AA_INDEX = {a: i for i, a in enumerate(AA)}

HYDROPHOBIC = {AA_INDEX[a] for a in "AILMFWVY"}
AROMATIC = {AA_INDEX[a] for a in "FWYH"}
POSITIVE = {AA_INDEX[a] for a in "KRH"}
NEGATIVE = {AA_INDEX[a] for a in "DE"}
POLAR = {AA_INDEX[a] for a in "NQSTYCH"}
SMALL = {AA_INDEX[a] for a in "AGS"}
TURN = {AA_INDEX["G"], AA_INDEX["P"], AA_INDEX["S"], AA_INDEX["T"], AA_INDEX["N"], AA_INDEX["D"]}
CYS = AA_INDEX["C"]
GLY = AA_INDEX["G"]
PRO = AA_INDEX["P"]
TRP = AA_INDEX["W"]
MET = AA_INDEX["M"]

FRAG_HEAVY = 1
FRAG_LIGHT = 2
FRAG_ANTIGEN = 3

# Coarse side-chain bulk proxy, normalized to roughly [0, 1]. Gly has no side
# chain; Trp/Tyr/Phe/Arg are the bulky end of the scale. This is deliberately
# low resolution because the repair QUBO does not currently choose rotamers.
SIDECHAIN_BULK = np.array([
    0.22,  # A
    0.44,  # C
    0.54,  # D
    0.68,  # E
    0.92,  # F
    0.00,  # G
    0.83,  # H
    0.73,  # I
    0.80,  # K
    0.73,  # L
    0.74,  # M
    0.55,  # N
    0.46,  # P
    0.68,  # Q
    0.93,  # R
    0.30,  # S
    0.43,  # T
    0.59,  # V
    1.00,  # W
    0.96,  # Y
], dtype=np.float64)


def as_batch(x: np.ndarray, feature_ndim: int) -> np.ndarray:
    return x[None] if x.ndim == feature_ndim else x


def log_softmax(x: np.ndarray) -> np.ndarray:
    z = x - np.max(x, axis=-1, keepdims=True)
    return z - np.log(np.sum(np.exp(z), axis=-1, keepdims=True) + 1e-12)


def seq_string(seq: np.ndarray) -> str:
    return "".join(AA[int(x)] if 0 <= int(x) < len(AA) else "X" for x in seq)


def ca_coordinates(pos: np.ndarray) -> np.ndarray:
    if pos.ndim == 3:
        return pos[:, 1] if pos.shape[1] > 1 else np.mean(pos, axis=1)
    if pos.ndim == 2:
        return pos
    raise ValueError(f"Unsupported coordinate shape: {pos.shape}")


def coordinate_batch(x: np.ndarray, key: str) -> np.ndarray:
    if x.ndim == 3 and x.shape[-1] == 3:
        return x[None]
    if x.ndim == 4 and x.shape[-1] == 3:
        return x
    raise ValueError(f"Unsupported coordinate batch shape for {key}: {x.shape}")


def local_curvature(ca: np.ndarray) -> np.ndarray:
    curv = np.zeros(len(ca), dtype=np.float64)
    if len(ca) < 3:
        return curv
    prev_v = ca[1:-1] - ca[:-2]
    next_v = ca[2:] - ca[1:-1]
    prev_v /= np.linalg.norm(prev_v, axis=-1, keepdims=True) + 1e-12
    next_v /= np.linalg.norm(next_v, axis=-1, keepdims=True) + 1e-12
    curv[1:-1] = np.clip(1.0 - np.sum(prev_v * next_v, axis=-1), 0.0, 2.0)
    return curv


def aa_group(a: int) -> str:
    if a in POSITIVE:
        return "positive"
    if a in NEGATIVE:
        return "negative"
    if a in HYDROPHOBIC:
        return "hydrophobic"
    if a in POLAR:
        return "polar"
    return "other"


def cdr_prior_cost(vocab: int, cdr_name: str) -> np.ndarray:
    cost = np.zeros(vocab, dtype=np.float64)
    if vocab < 20:
        return cost

    # Soft CDR prior, not a hard biological rule. It keeps common CDR residues
    # cheap and discourages residues that often create liabilities.
    for a in range(vocab):
        cost[a] += 0.05
    for a in [AA_INDEX[x] for x in "SGTYNDRA"]:
        cost[a] -= 0.10
    for a in [TRP, MET, CYS]:
        cost[a] += 0.20
    for a in [AA_INDEX[x] for x in "ILV"]:
        cost[a] += 0.06

    if "H_CDR3" in cdr_name:
        for a in [GLY, AA_INDEX["Y"], AA_INDEX["D"], AA_INDEX["S"]]:
            cost[a] -= 0.08
        cost[PRO] += 0.08
    elif "L_CDR" in cdr_name:
        for a in [AA_INDEX["S"], AA_INDEX["T"], AA_INDEX["Q"], AA_INDEX["N"]]:
            cost[a] -= 0.06
    return cost


def geometry_unary(ca_active: np.ndarray, vocab: int) -> np.ndarray:
    unary = np.zeros((len(ca_active), vocab), dtype=np.float64)
    if vocab < 20:
        return unary
    curv = local_curvature(ca_active)
    for r, val in enumerate(curv):
        unary[r, GLY] -= 0.30 * val
        unary[r, PRO] -= 0.16 * val
        for a in HYDROPHOBIC:
            unary[r, a] += 0.06 * val
    return unary


def steric_volume_unary(
    active_indices: np.ndarray,
    ca: np.ndarray,
    heavy_coords: np.ndarray,
    aa_patch: np.ndarray,
    vocab: int,
    ca_cutoff: float,
    atom_cutoff: float,
) -> np.ndarray:
    unary = np.zeros((len(active_indices), vocab), dtype=np.float64)
    if vocab < 20 or len(active_indices) == 0:
        return unary

    active_ca = ca[active_indices]
    context_mask = np.ones(len(ca), dtype=bool)
    context_mask[active_indices] = False
    context_mask &= aa_patch >= 0

    context_ca = ca[context_mask]
    if len(context_ca):
        dist = np.linalg.norm(active_ca[:, None, :] - context_ca[None, :, :], axis=-1)
        ca_pressure = (np.exp(-np.square(dist / max(ca_cutoff, 1e-6))) * (dist <= ca_cutoff)).sum(axis=1)
    else:
        ca_pressure = np.zeros(len(active_indices), dtype=np.float64)

    atom_pressure = np.zeros(len(active_indices), dtype=np.float64)
    if heavy_coords.ndim == 3 and heavy_coords.shape[-1] == 3:
        for r, idx in enumerate(active_indices):
            atom_context = context_mask.copy()
            lo = max(0, int(idx) - 1)
            hi = min(len(atom_context), int(idx) + 2)
            atom_context[lo:hi] = False
            atoms = heavy_coords[atom_context].reshape(-1, 3)
            if len(atoms) == 0:
                continue
            valid = np.all(np.isfinite(atoms), axis=1) & (np.linalg.norm(atoms, axis=1) > 1e-6)
            atoms = atoms[valid]
            if len(atoms) == 0:
                continue
            d = np.linalg.norm(atoms - active_ca[r][None, :], axis=-1)
            close = d <= atom_cutoff
            if np.any(close):
                atom_pressure[r] = np.sum(np.square((atom_cutoff - d[close]) / max(atom_cutoff, 1e-6)))

    raw_pressure = 0.25 * ca_pressure + atom_pressure
    pressure = raw_pressure / (1.0 + raw_pressure)
    bulk = SIDECHAIN_BULK[:vocab]
    return pressure[:, None] * np.square(bulk)[None, :]


def context_contact_unary(
    active_ca: np.ndarray,
    context_ca: np.ndarray,
    context_aa: np.ndarray,
    context_frag: np.ndarray,
    vocab: int,
    cutoff: float,
) -> np.ndarray:
    unary = np.zeros((len(active_ca), vocab), dtype=np.float64)
    if len(context_ca) == 0 or vocab < 20:
        return unary
    dist = np.linalg.norm(active_ca[:, None, :] - context_ca[None, :, :], axis=-1)
    weights = np.exp(-np.square(dist / cutoff)) * (dist <= cutoff)
    antigen = context_frag == FRAG_ANTIGEN
    antibody = ~antigen

    for r in range(len(active_ca)):
        antigen_w = weights[r, antigen].sum()
        antibody_w = weights[r, antibody].sum()
        ctx_charge_pos = weights[r, context_aa == AA_INDEX["K"]].sum() + weights[r, context_aa == AA_INDEX["R"]].sum()
        ctx_charge_neg = weights[r, context_aa == AA_INDEX["D"]].sum() + weights[r, context_aa == AA_INDEX["E"]].sum()
        ctx_hydro = sum(weights[r, context_aa == a].sum() for a in HYDROPHOBIC)

        if antigen_w > 0:
            for a in AROMATIC:
                unary[r, a] -= 0.08 * antigen_w
            for a in POLAR:
                unary[r, a] -= 0.04 * antigen_w
            for a in [TRP, MET, CYS]:
                unary[r, a] += 0.06 * antigen_w

        if antibody_w > 0:
            for a in HYDROPHOBIC:
                unary[r, a] += 0.04 * antibody_w

        if ctx_charge_pos > 0:
            for a in NEGATIVE:
                unary[r, a] -= 0.08 * ctx_charge_pos
            for a in POSITIVE:
                unary[r, a] += 0.08 * ctx_charge_pos
        if ctx_charge_neg > 0:
            for a in POSITIVE:
                unary[r, a] -= 0.08 * ctx_charge_neg
            for a in NEGATIVE:
                unary[r, a] += 0.08 * ctx_charge_neg
        if ctx_hydro > 0:
            for a in HYDROPHOBIC:
                unary[r, a] += 0.04 * ctx_hydro
            for a in POLAR:
                unary[r, a] -= 0.02 * ctx_hydro
    return unary


def transition_penalty(a: int, b: int) -> float:
    if a == PRO and b == PRO:
        return 1.00
    if a == GLY and b == GLY:
        return 0.22
    if a in HYDROPHOBIC and b in HYDROPHOBIC:
        return 0.12
    if (a in POSITIVE and b in POSITIVE) or (a in NEGATIVE and b in NEGATIVE):
        return 0.28
    if a in TURN or b in TURN:
        return -0.02
    return 0.0


def contact_pair_penalty(a: int, b: int, dist: float) -> float:
    if dist > 8.0:
        return 0.0
    val = 0.0
    if a == CYS and b == CYS:
        val -= 0.15
    if (a in POSITIVE and b in NEGATIVE) or (a in NEGATIVE and b in POSITIVE):
        val -= 0.18
    if (a in POSITIVE and b in POSITIVE) or (a in NEGATIVE and b in NEGATIVE):
        val += 0.55
    if a in HYDROPHOBIC and b in HYDROPHOBIC:
        val += 0.12
    if (a in HYDROPHOBIC and b in POLAR) or (a in POLAR and b in HYDROPHOBIC):
        val += 0.04
    return val


def developability_pair_penalty(a: int, b: int) -> float:
    val = 0.0
    if a == CYS or b == CYS:
        val += 0.25
    if a == TRP or b == TRP:
        val += 0.05
    if a in HYDROPHOBIC and b in HYDROPHOBIC:
        val += 0.10
    if (a in POSITIVE and b in POSITIVE) or (a in NEGATIVE and b in NEGATIVE):
        val += 0.10
    return val


def build_terms(
    logits: np.ndarray,
    ca: np.ndarray,
    heavy_coords: np.ndarray,
    aa_patch: np.ndarray,
    fragment_type: np.ndarray,
    active: np.ndarray,
    cdr_name: str,
    args: argparse.Namespace,
) -> tuple[np.ndarray, np.ndarray]:
    logp = log_softmax(logits / max(args.temperature, 1e-6))
    length, vocab = logits.shape
    active_ca = ca[active]

    unary = -logp
    unary += args.lambda_cdr_prior * cdr_prior_cost(vocab, cdr_name)[None, :]
    unary += args.lambda_geom * geometry_unary(active_ca, vocab)
    unary += args.lambda_steric_volume * steric_volume_unary(
        active_indices=active,
        ca=ca,
        heavy_coords=heavy_coords,
        aa_patch=aa_patch,
        vocab=vocab,
        ca_cutoff=args.steric_ca_cutoff,
        atom_cutoff=args.steric_atom_cutoff,
    )

    context = np.ones(len(ca), dtype=bool)
    context[active] = False
    valid_context = context & (aa_patch >= 0) & (aa_patch < vocab)
    unary += args.lambda_context_contact * context_contact_unary(
        active_ca=active_ca,
        context_ca=ca[valid_context],
        context_aa=aa_patch[valid_context],
        context_frag=fragment_type[valid_context],
        vocab=vocab,
        cutoff=args.context_cutoff,
    )

    pair = np.zeros((length, vocab, length, vocab), dtype=np.float64)
    for i in range(length - 1):
        for a in range(vocab):
            for b in range(vocab):
                val = args.lambda_transition * transition_penalty(a, b)
                pair[i, a, i + 1, b] += val
                pair[i + 1, b, i, a] += val

    dist = np.linalg.norm(active_ca[:, None, :] - active_ca[None, :, :], axis=-1)
    for i in range(length):
        for j in range(i + args.contact_min_sep, length):
            gate = float(np.exp(-np.square(dist[i, j] / args.generated_contact_cutoff)))
            if dist[i, j] <= args.generated_contact_cutoff:
                for a in range(vocab):
                    for b in range(vocab):
                        pair_val = args.lambda_generated_contact * gate * contact_pair_penalty(a, b, dist[i, j])
                        pair[i, a, j, b] += pair_val
                        pair[j, b, i, a] += pair_val
            if j == i + 1:
                for a in range(vocab):
                    for b in range(vocab):
                        dev_val = args.lambda_developability * developability_pair_penalty(a, b)
                        pair[i, a, j, b] += dev_val
                        pair[j, b, i, a] += dev_val
    return unary, pair


def energy(choice: np.ndarray, unary: np.ndarray, pair: np.ndarray) -> float:
    total = float(np.sum(unary[np.arange(len(choice)), choice]))
    for i in range(len(choice)):
        for j in range(i + 1, len(choice)):
            total += float(pair[i, choice[i], j, choice[j]])
    return total


def local_solve(unary: np.ndarray, pair: np.ndarray, init: np.ndarray, sweeps: int) -> np.ndarray:
    choice = init.copy()
    best = energy(choice, unary, pair)
    for _ in range(sweeps):
        changed = False
        for r in range(len(choice)):
            local_best = best
            local_choice = int(choice[r])
            for a in range(unary.shape[1]):
                if a == choice[r]:
                    continue
                cand = choice.copy()
                cand[r] = a
                val = energy(cand, unary, pair)
                if val < local_best - 1e-12:
                    local_best = val
                    local_choice = a
                    changed = True
            choice[r] = local_choice
            best = local_best
        if not changed:
            break
    return choice


def add_one_hot_penalty(q: np.ndarray, variables: list[int], penalty: float) -> None:
    for v in variables:
        q[v, v] -= penalty
    for i, a in enumerate(variables):
        for b in variables[i + 1:]:
            q[a, b] += penalty
            q[b, a] += penalty


def build_qubo_matrix(unary: np.ndarray, pair: np.ndarray, penalty: float) -> np.ndarray:
    length, vocab = unary.shape
    q = np.zeros((length * vocab, length * vocab), dtype=np.float64)

    def var(r: int, a: int) -> int:
        return r * vocab + a

    for r in range(length):
        for a in range(vocab):
            q[var(r, a), var(r, a)] += float(unary[r, a])
    for r in range(length):
        for a in range(vocab):
            u = var(r, a)
            for s in range(r + 1, length):
                for b in range(vocab):
                    coeff = float(pair[r, a, s, b])
                    if coeff == 0.0:
                        continue
                    v = var(s, b)
                    q[u, v] += 0.5 * coeff
                    q[v, u] += 0.5 * coeff
    for r in range(length):
        add_one_hot_penalty(q, [var(r, a) for a in range(vocab)], penalty)
    return q


def choice_to_bits(choice: np.ndarray, vocab: int) -> np.ndarray:
    bits = np.zeros(len(choice) * vocab, dtype=np.int8)
    bits[np.arange(len(choice)) * vocab + choice] = 1
    return bits


def repair_bits(bits: np.ndarray, unary: np.ndarray) -> np.ndarray:
    length, vocab = unary.shape
    selected = bits[: length * vocab].reshape(length, vocab)
    choice = np.empty(length, dtype=np.int64)
    for r in range(length):
        picked = np.flatnonzero(selected[r] > 0)
        choice[r] = int(np.argmin(unary[r])) if len(picked) == 0 else int(picked[np.argmin(unary[r, picked])])
    return choice


def solve_fsa(unary: np.ndarray, pair: np.ndarray, init: np.ndarray, args: argparse.Namespace, seed: int) -> np.ndarray:
    try:
        import kaiwu as kw
    except ImportError:
        return local_solve(unary, pair, init, args.local_sweeps)

    q = build_qubo_matrix(unary, pair, args.assignment_penalty)
    ising_matrix, _ = kw.qubo.qubo_matrix_to_ising_matrix(q)

    rng = np.random.default_rng(seed)
    init_bits = []
    for row in range(args.fsa_reads):
        choice = init.copy()
        if row:
            mask = rng.random(len(choice)) < args.fsa_init_mutation
            if np.any(mask):
                choice[mask] = rng.integers(0, unary.shape[1], size=int(mask.sum()))
        init_bits.append(choice_to_bits(choice, unary.shape[1]))
    init_solution = (2 * np.stack(init_bits) - 1).astype(np.int8)

    kwargs = dict(
        initial_temperature=args.fsa_initial_temperature,
        alpha=args.fsa_alpha,
        cutoff_temperature=args.fsa_cutoff_temperature,
        iterations_per_t=args.fsa_iterations_per_t,
        size_limit=args.fsa_reads,
        rand_seed=seed,
    )
    try:
        optimizer = kw.classical.FastSimulatedAnnealingOptimizer(
            **kwargs,
            process_num=args.fsa_process_num,
            thread_num=args.fsa_thread_num,
        )
    except TypeError:
        optimizer = kw.classical.FastSimulatedAnnealingOptimizer(**kwargs)

    spins = np.asarray(optimizer.solve(ising_matrix, init_solution=init_solution), dtype=np.int8)
    if spins.ndim == 1:
        spins = spins[None]
    tail = spins[:, -1:]
    spins = np.where(tail < 0, -spins, spins)
    binaries = ((spins[:, :-1] + 1) // 2).astype(np.int8)

    best = local_solve(unary, pair, init, args.local_sweeps)
    best_e = energy(best, unary, pair)
    for bits in binaries:
        cand = local_solve(unary, pair, repair_bits(bits, unary), args.local_sweeps)
        val = energy(cand, unary, pair)
        if val < best_e:
            best = cand
            best_e = val
    return best


def metric_bad_transition(seq: np.ndarray) -> float:
    if len(seq) < 2:
        return 0.0
    return float(np.mean([transition_penalty(int(seq[i]), int(seq[i + 1])) > 0 for i in range(len(seq) - 1)]))


def metric_hydrophobic_adjacent(seq: np.ndarray) -> float:
    if len(seq) < 2:
        return 0.0
    return float(np.mean([seq[i] in HYDROPHOBIC and seq[i + 1] in HYDROPHOBIC for i in range(len(seq) - 1)]))


def metric_charge_cluster(seq: np.ndarray) -> float:
    if len(seq) < 3:
        return 0.0
    vals = []
    for i in range(len(seq) - 2):
        tri = seq[i : i + 3]
        vals.append(sum(a in POSITIVE for a in tri) >= 2 or sum(a in NEGATIVE for a in tri) >= 2)
    return float(np.mean(vals)) if vals else 0.0


def metric_context_bad(seq: np.ndarray, active_ca: np.ndarray, context_ca: np.ndarray, context_aa: np.ndarray, context_frag: np.ndarray, cutoff: float) -> float:
    if len(context_ca) == 0:
        return 0.0
    dist = np.linalg.norm(active_ca[:, None, :] - context_ca[None, :, :], axis=-1)
    vals = []
    for i, a in enumerate(seq):
        nearby = np.flatnonzero(dist[i] <= cutoff)
        for j in nearby:
            b = int(context_aa[j])
            if b < 0 or b >= len(AA):
                continue
            frag = int(context_frag[j])
            bad = False
            if frag == FRAG_ANTIGEN:
                bad = (a in HYDROPHOBIC and b in HYDROPHOBIC) or (a == CYS)
            else:
                bad = (a in HYDROPHOBIC and b in HYDROPHOBIC) or (
                    (a in POSITIVE and b in POSITIVE) or (a in NEGATIVE and b in NEGATIVE)
                )
            vals.append(bad)
    return float(np.mean(vals)) if vals else 0.0


def evaluate(method: str, seq: np.ndarray, base: np.ndarray, target: np.ndarray | None, active_ca: np.ndarray, context_ca: np.ndarray, context_aa: np.ndarray, context_frag: np.ndarray, unary: np.ndarray, pair: np.ndarray, args: argparse.Namespace) -> dict[str, object]:
    row: dict[str, object] = {
        "method": method,
        "length": len(seq),
        "energy": energy(seq, unary, pair),
        "changed_rate": float(np.mean(seq != base)) if len(seq) else 0.0,
        "bad_transition": metric_bad_transition(seq),
        "hydrophobic_adj": metric_hydrophobic_adjacent(seq),
        "charge_cluster": metric_charge_cluster(seq),
        "context_bad": metric_context_bad(seq, active_ca, context_ca, context_aa, context_frag, args.context_cutoff),
        "sequence": seq_string(seq),
    }
    if target is not None:
        row["seq_acc"] = float(np.mean(seq == target))
        row["edit_rate"] = float(np.mean(seq != target))
    else:
        row["seq_acc"] = ""
        row["edit_rate"] = ""
    return row


def iter_npz(path: Path) -> list[Path]:
    return sorted(path.glob("*.npz")) if path.is_dir() else [path]


def process_file(path: Path, args: argparse.Namespace) -> list[dict[str, object]]:
    data = np.load(path, allow_pickle=True)
    if "aa_argmax_patch" not in data:
        raise KeyError(
            f"{path} has no aa_argmax_patch; re-export it with a patched DiffAb "
            "runner so the actual trajectory sample can be used as baseline"
        )
    logits_batch = as_batch(np.asarray(data["seq_logits"], dtype=np.float64), 2)
    sample_batch = as_batch(np.asarray(data["aa_argmax_patch"]).astype(np.int64), 1)
    coords_batch = coordinate_batch(np.asarray(data["pos_heavyatom_patch"], dtype=np.float64), "pos_heavyatom_patch")
    gen_batch = as_batch(np.asarray(data["generate_flag_patch"]).astype(bool), 1)
    aa_batch = as_batch(np.asarray(data.get("aa_patch", data.get("target_seq_patch"))).astype(np.int64), 1)
    frag_batch = as_batch(np.asarray(data.get("fragment_type_patch", np.zeros(coords_batch.shape[:2], dtype=np.int64))).astype(np.int64), 1)
    target_batch = as_batch(np.asarray(data["target_seq_patch"]).astype(np.int64), 1) if "target_seq_patch" in data else None
    cdr_name = str(data["variant_tag"]) if "variant_tag" in data else path.stem.split("_batch")[0]

    rows = []
    for i, logits_full in enumerate(logits_batch):
        coords = coords_batch[min(i, len(coords_batch) - 1)]
        ca = ca_coordinates(coords)
        gen = gen_batch[min(i, len(gen_batch) - 1)][: len(logits_full)]
        aa_patch = aa_batch[min(i, len(aa_batch) - 1)][: len(logits_full)]
        frag = frag_batch[min(i, len(frag_batch) - 1)][: len(logits_full)]
        active = np.flatnonzero(gen)
        if len(active) == 0:
            continue
        logits = logits_full[active]
        target = None
        if target_batch is not None:
            target_raw = target_batch[min(i, len(target_batch) - 1)]
            target = target_raw[active] if len(target_raw) == len(logits_full) else target_raw[: len(active)]
            if np.any((target < 0) | (target >= logits.shape[-1])):
                target = None
        unary, pair = build_terms(logits, ca, coords, aa_patch, frag, active, cdr_name, args)
        sampled_raw = sample_batch[min(i, len(sample_batch) - 1)]
        sampled_seq = sampled_raw[active] if len(sampled_raw) == len(logits_full) else sampled_raw[: len(active)]
        if len(sampled_seq) != len(active) or np.any((sampled_seq < 0) | (sampled_seq >= logits.shape[-1])):
            raise ValueError(
                f"Invalid aa_argmax_patch sample {i} in {path}: expected {len(active)} valid generated residues, "
                f"got shape {sampled_seq.shape}"
            )
        denoiser_argmax = np.argmax(logits, axis=-1).astype(np.int64)
        unary_seq = np.argmin(unary, axis=-1).astype(np.int64)
        qubo_seq = local_solve(unary, pair, unary_seq, args.local_sweeps)
        fsa_seed = args.seed + sum(ord(ch) for ch in path.name) + i * 1009
        fsa_seq = solve_fsa(unary, pair, unary_seq, args, fsa_seed) if args.use_fsa else qubo_seq

        context = np.ones(len(ca), dtype=bool)
        context[active] = False
        valid_context = context & (aa_patch >= 0) & (aa_patch < logits.shape[-1])
        active_ca = ca[active]
        context_ca = ca[valid_context]
        context_aa = aa_patch[valid_context]
        context_frag = frag[valid_context]
        method_sequences = [
            ("diffab_sample", sampled_seq, "aa_argmax_patch (DiffAb trajectory sample)"),
            ("argmax", denoiser_argmax, "seq_logits denoiser argmax"),
            ("unary", unary_seq, "QUBO unary argmin"),
            ("qubo", qubo_seq, "local QUBO repair"),
            ("qubo_fsa", fsa_seq, "FSA QUBO repair" if args.use_fsa else "local QUBO repair"),
        ]
        for method, seq, sequence_source in method_sequences:
            row = {"file": path.name, "sample": i}
            row.update(evaluate(method, seq, sampled_seq, target, active_ca, context_ca, context_aa, context_frag, unary, pair, args))
            row["sequence_source"] = sequence_source
            rows.append(row)
    return rows


def write_summary(rows: list[dict[str, object]], path: Path) -> None:
    methods = []
    for row in rows:
        if row["method"] not in methods:
            methods.append(str(row["method"]))
    metrics = ["energy", "changed_rate", "bad_transition", "hydrophobic_adj", "charge_cluster", "context_bad", "seq_acc", "edit_rate"]
    means: dict[str, dict[str, float | None]] = {}
    lines = [
        "# DiffAb Antibody QUBO Repair Summary",
        "",
        "`diffab_sample` is the actual DiffAb trajectory sample from `aa_argmax_patch`; `argmax` is the denoiser-distribution argmax from `seq_logits`.",
        "",
        "All `changed` values and relative comparisons use `diffab_sample` as the baseline.",
        "",
        "```text",
    ]
    lines.append(f"{'method':<16} {'energy':>10} {'changed':>8} {'bad_tr':>8} {'hyd_adj':>8} {'charge':>8} {'ctx_bad':>8} {'seq_acc':>8}")
    for method in methods:
        subset = [r for r in rows if r["method"] == method]
        means[method] = {}
        for metric in metrics:
            vals = [float(r[metric]) for r in subset if r[metric] != ""]
            means[method][metric] = float(np.mean(vals)) if vals else None
        lines.append(
            f"{method:<16} {means[method]['energy']:>10.4f} {means[method]['changed_rate']:>8.4f} "
            f"{means[method]['bad_transition']:>8.4f} {means[method]['hydrophobic_adj']:>8.4f} "
            f"{means[method]['charge_cluster']:>8.4f} {means[method]['context_bad']:>8.4f} "
            f"{means[method]['seq_acc'] if means[method]['seq_acc'] is not None else '':>8}"
        )
    lines += ["```", "", "## Relative To DiffAb Sample", "", "```text"]
    baseline = means.get("diffab_sample", {})
    for method in methods:
        if method == "diffab_sample":
            continue
        pieces = []
        for metric in ["energy", "bad_transition", "hydrophobic_adj", "charge_cluster", "context_bad", "seq_acc"]:
            val = means[method][metric]
            ref = baseline.get(metric)
            if val is None or ref is None:
                continue
            if abs(ref) < 1e-12:
                pieces.append(f"{metric} {val - ref:+.4f} abs")
            else:
                pieces.append(f"{metric} {(val / ref - 1.0) * 100.0:+.2f}%")
        lines.append(f"{method:<16} " + ", ".join(pieces))
    lines.append("```")
    path.write_text("\n".join(lines) + "\n", encoding="utf-8")


def parse_args() -> argparse.Namespace:
    p = argparse.ArgumentParser()
    p.add_argument("--input", required=True)
    p.add_argument("--output-csv", default="diffab_antibody_qubo_repair.csv")
    p.add_argument("--summary", default="diffab_antibody_qubo_repair.md")
    p.add_argument("--temperature", type=float, default=3.0)
    p.add_argument("--lambda-cdr-prior", type=float, default=0.20)
    p.add_argument("--lambda-geom", type=float, default=0.20)
    p.add_argument("--lambda-steric-volume", type=float, default=0.0)
    p.add_argument("--steric-ca-cutoff", type=float, default=7.0)
    p.add_argument("--steric-atom-cutoff", type=float, default=5.0)
    p.add_argument("--lambda-context-contact", type=float, default=0.35)
    p.add_argument("--lambda-generated-contact", type=float, default=0.20)
    p.add_argument("--lambda-transition", type=float, default=0.18)
    p.add_argument("--lambda-developability", type=float, default=0.25)
    p.add_argument("--context-cutoff", type=float, default=8.0)
    p.add_argument("--generated-contact-cutoff", type=float, default=8.0)
    p.add_argument("--contact-min-sep", type=int, default=3)
    p.add_argument("--local-sweeps", type=int, default=12)
    p.add_argument("--seed", type=int, default=123)
    p.add_argument("--assignment-penalty", type=float, default=20.0)
    p.add_argument("--use-fsa", action="store_true")
    p.add_argument("--fsa-reads", type=int, default=16)
    p.add_argument("--fsa-init-mutation", type=float, default=0.20)
    p.add_argument("--fsa-alpha", type=float, default=0.99)
    p.add_argument("--fsa-iterations-per-t", type=int, default=5)
    p.add_argument("--fsa-initial-temperature", type=float, default=None)
    p.add_argument("--fsa-cutoff-temperature", type=float, default=None)
    p.add_argument("--fsa-process-num", type=int, default=1)
    p.add_argument("--fsa-thread-num", type=int, default=0)
    return p.parse_args()


def main() -> None:
    args = parse_args()
    rows = []
    for path in iter_npz(Path(args.input)):
        rows.extend(process_file(path, args))
    fields = [
        "file", "sample", "method", "length", "energy", "changed_rate",
        "bad_transition", "hydrophobic_adj", "charge_cluster", "context_bad",
        "seq_acc", "edit_rate", "sequence", "sequence_source",
    ]
    with open(args.output_csv, "w", newline="", encoding="utf-8") as f:
        writer = csv.DictWriter(f, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)
    write_summary(rows, Path(args.summary))
    print(f"Wrote {args.output_csv} and {args.summary}")


if __name__ == "__main__":
    main()



==> anc/protocol_sources/repair_diffab_rotamer_qubo_v2.py <==
"""Fail-closed full-heavy-atom rotamer QUBO proposals for DiffAb outputs.

This paper-candidate implementation is intentionally separate from the legacy
rotamer repair script.  It uses :mod:`rotamer_geometry` templates, explicit
heavy-atom masks, element-specific van der Waals radii, active-CDR backbone
context, and exact fallback to the DiffAb trajectory sample when no feasible
proposal exists at any generated position.
"""

from __future__ import annotations

import argparse
import csv
import importlib
import time
from collections import Counter
from dataclasses import dataclass
from pathlib import Path
from typing import Dict, Iterable, List, Optional, Sequence, Tuple

import numpy as np

import repair_diffab_antibody_qubo_outputs as base
import rotamer_geometry as geometry


VDW_RADII = {"C": 1.70, "N": 1.55, "O": 1.52, "S": 1.80}
DEFAULT_VDW_RADIUS = 1.70
ROTAMER_STATES = (-60.0, 60.0, 180.0)
FAVORABLE_CHI1 = {
    "S": (-60.0, 60.0, 180.0),
    "T": (-60.0, 60.0, 180.0),
    "V": (180.0, 60.0, -60.0),
    "I": (60.0, 180.0, -60.0),
    "L": (-60.0, 180.0, 60.0),
}


# DiffAb's 15 heavy-atom slots.  These names mirror
# diffab.utils.protein.constants.restype_to_heavyatom_names without importing
# the DiffAb package at runtime.
ATOM_NAMES_BY_AA = {
    "A": ("N", "CA", "C", "O", "CB", "", "", "", "", "", "", "", "", "", "OXT"),
    "R": ("N", "CA", "C", "O", "CB", "CG", "CD", "NE", "CZ", "NH1", "NH2", "", "", "", "OXT"),
    "N": ("N", "CA", "C", "O", "CB", "CG", "OD1", "ND2", "", "", "", "", "", "", "OXT"),
    "D": ("N", "CA", "C", "O", "CB", "CG", "OD1", "OD2", "", "", "", "", "", "", "OXT"),
    "C": ("N", "CA", "C", "O", "CB", "SG", "", "", "", "", "", "", "", "", "OXT"),
    "Q": ("N", "CA", "C", "O", "CB", "CG", "CD", "OE1", "NE2", "", "", "", "", "", "OXT"),
    "E": ("N", "CA", "C", "O", "CB", "CG", "CD", "OE1", "OE2", "", "", "", "", "", "OXT"),
    "G": ("N", "CA", "C", "O", "", "", "", "", "", "", "", "", "", "", "OXT"),
    "H": ("N", "CA", "C", "O", "CB", "CG", "ND1", "CD2", "CE1", "NE2", "", "", "", "", "OXT"),
    "I": ("N", "CA", "C", "O", "CB", "CG1", "CG2", "CD1", "", "", "", "", "", "", "OXT"),
    "L": ("N", "CA", "C", "O", "CB", "CG", "CD1", "CD2", "", "", "", "", "", "", "OXT"),
    "K": ("N", "CA", "C", "O", "CB", "CG", "CD", "CE", "NZ", "", "", "", "", "", "OXT"),
    "M": ("N", "CA", "C", "O", "CB", "CG", "SD", "CE", "", "", "", "", "", "", "", "OXT"),
    "F": ("N", "CA", "C", "O", "CB", "CG", "CD1", "CD2", "CE1", "CE2", "CZ", "", "", "", "OXT"),
    "P": ("N", "CA", "C", "O", "CB", "CG", "CD", "", "", "", "", "", "", "", "OXT"),
    "S": ("N", "CA", "C", "O", "CB", "OG", "", "", "", "", "", "", "", "", "OXT"),
    "T": ("N", "CA", "C", "O", "CB", "OG1", "CG2", "", "", "", "", "", "", "", "OXT"),
    "W": ("N", "CA", "C", "O", "CB", "CG", "CD1", "CD2", "NE1", "CE2", "CE3", "CZ2", "CZ3", "CH2", "OXT"),
    "Y": ("N", "CA", "C", "O", "CB", "CG", "CD1", "CD2", "CE1", "CE2", "CZ", "OH", "", "", "OXT"),
    "V": ("N", "CA", "C", "O", "CB", "CG1", "CG2", "", "", "", "", "", "", "", "OXT"),
}


@dataclass(frozen=True)
class AtomCloud:
    atom_names: Tuple[str, ...]
    elements: Tuple[str, ...]
    coords: np.ndarray
    radii: np.ndarray
    residue_indices: np.ndarray
    active_backbone: np.ndarray


@dataclass(frozen=True)
class Candidate:
    pos: int
    patch_index: int
    aa: int
    rot: int
    chis: Tuple[float, ...]
    atom_names: Tuple[str, ...]
    elements: Tuple[str, ...]
    coords: np.ndarray
    radii: np.ndarray
    sequence_unary: float
    context_vdw: float
    context_max_overlap: float
    min_context_distance: float
    context_hard_clashes: int
    unary: float
    context_feasible: bool
    sampled_aa: bool


@dataclass(frozen=True)
class CandidateBuildResult:
    raw_groups: Tuple[Tuple[Candidate, ...], ...]
    groups: Tuple[Tuple[Candidate, ...], ...]
    proposal_feasible: bool
    reasons: Tuple[str, ...]
    baseline_representable: bool
    baseline_representable_positions: int
    raw_count: int
    feasible_count: int
    pruned_count: int
    context_atom_count: int
    active_backbone_atom_count: int


@dataclass(frozen=True)
class PairMetrics:
    vdw_penalty: float
    max_overlap: float
    min_distance: float
    hard_clashes: int
    incompatible: bool


@dataclass(frozen=True)
class QuboModel:
    matrix: np.ndarray
    offsets: Tuple[int, ...]
    assignment_penalty: float
    variables: int
    edges: int
    density: float


def element_from_atom_name(name: str) -> str:
    for character in str(name):
        if character.isalpha():
            element = character.upper()
            return element if element in VDW_RADII else "C"
    return "C"


def radii_for_elements(elements: Sequence[str]) -> np.ndarray:
    return np.asarray([VDW_RADII.get(element, DEFAULT_VDW_RADIUS) for element in elements], dtype=np.float64)


def residue_rotamers(aa: int, limit: int) -> Tuple[Tuple[float, ...], ...]:
    residue = base.AA[int(aa)]
    count = len(geometry.CHI_DEFINITIONS[residue])
    if count == 0 or residue == "P":
        return (tuple(),)
    chi1_states = FAVORABLE_CHI1.get(residue, ROTAMER_STATES)
    terminal_ninety = residue in {"D", "N", "F", "H", "W", "Y"}
    seeds = []
    for chi1 in chi1_states:
        values = [chi1]
        for index in range(1, count):
            values.append(90.0 if terminal_ninety and index == 1 else (180.0 if index % 2 else -60.0))
        seeds.append(tuple(values))
    extras = []
    if count >= 2:
        for chi1 in chi1_states:
            for chi2 in ROTAMER_STATES:
                values = [chi1, chi2]
                while len(values) < count:
                    values.append(180.0 if len(values) % 2 else -60.0)
                extras.append(tuple(values))
    output = []
    for values in seeds + extras:
        if values not in output:
            output.append(values)
        if len(output) >= max(1, int(limit)):
            break
    return tuple(output)


def build_context_atom_cloud(
    coords: np.ndarray,
    mask: np.ndarray,
    aa_patch: np.ndarray,
    active: np.ndarray,
) -> AtomCloud:
    """Collect every valid fixed atom plus every active N/CA/C/O atom.

    All atoms are selected exclusively through ``mask_heavyatom_patch`` and a
    finite-coordinate check.  Candidate scoring later excludes *all* backbone
    atoms from the candidate's own residue.  This conservative same-residue
    exclusion avoids penalizing covalent/1-3 N/CA contacts; all other active CDR
    backbones remain in context.
    """

    xyz = np.asarray(coords, dtype=np.float64)
    atom_mask = np.asarray(mask, dtype=bool)
    residues = np.asarray(aa_patch, dtype=np.int64)
    active_set = {int(index) for index in np.asarray(active, dtype=np.int64)}
    if xyz.ndim != 3 or xyz.shape[-1] != 3 or atom_mask.shape != xyz.shape[:2]:
        raise ValueError("coords/mask must have shapes (L,A,3)/(L,A)")
    if len(residues) != len(xyz):
        raise ValueError("aa_patch length does not match coords")

    names = []
    elements = []
    points = []
    residue_indices = []
    active_flags = []
    generic = ("N", "CA", "C", "O", "CB") + tuple("X{}".format(i) for i in range(5, xyz.shape[1]))
    for residue_index in range(len(xyz)):
        aa_index = int(residues[residue_index])
        residue = base.AA[aa_index] if 0 <= aa_index < len(base.AA) else None
        slot_names = ATOM_NAMES_BY_AA.get(residue, generic)
        slots: Iterable[int] = range(min(4, xyz.shape[1])) if residue_index in active_set else range(xyz.shape[1])
        for slot in slots:
            if not atom_mask[residue_index, slot] or not np.all(np.isfinite(xyz[residue_index, slot])):
                continue
            atom_name = slot_names[slot] if slot < len(slot_names) else "X{}".format(slot)
            if not atom_name:
                atom_name = "X{}".format(slot)
            element = element_from_atom_name(atom_name)
            names.append(atom_name)
            elements.append(element)
            points.append(xyz[residue_index, slot])
            residue_indices.append(residue_index)
            active_flags.append(residue_index in active_set)
    point_array = np.asarray(points, dtype=np.float64).reshape((-1, 3))
    return AtomCloud(
        tuple(names),
        tuple(elements),
        point_array,
        radii_for_elements(elements),
        np.asarray(residue_indices, dtype=np.int64),
        np.asarray(active_flags, dtype=bool),
    )


def overlap_metrics(
    coords1: np.ndarray,
    radii1: np.ndarray,
    coords2: np.ndarray,
    radii2: np.ndarray,
    tolerance: float,
    width: float,
    hard_overlap: float,
) -> Tuple[float, float, float, int]:
    first = np.asarray(coords1, dtype=np.float64).reshape((-1, 3))
    second = np.asarray(coords2, dtype=np.float64).reshape((-1, 3))
    if len(first) == 0 or len(second) == 0:
        return 0.0, 0.0, float("inf"), 0
    r1 = np.asarray(radii1, dtype=np.float64).reshape((-1,))
    r2 = np.asarray(radii2, dtype=np.float64).reshape((-1,))
    if len(r1) != len(first) or len(r2) != len(second):
        raise ValueError("VDW radius count does not match coordinates")
    distances = np.linalg.norm(first[:, None, :] - second[None, :, :], axis=-1)
    overlaps = r1[:, None] + r2[None, :] - distances
    scaled = np.maximum(0.0, overlaps - float(tolerance)) / max(float(width), 1e-8)
    return (
        float(np.sum(np.square(scaled))),
        float(np.max(overlaps)),
        float(np.min(distances)),
        int(np.sum(overlaps > float(hard_overlap))),
    )


def candidate_context_metrics(candidate_coords: np.ndarray, candidate_radii: np.ndarray, context: AtomCloud, patch_index: int, args: argparse.Namespace) -> Tuple[float, float, float, int]:
    # Explicitly exclude the complete same-residue backbone.  Every framework,
    # antigen, and *other* active CDR backbone atom remains.
    keep = context.residue_indices != int(patch_index)
    return overlap_metrics(
        candidate_coords,
        candidate_radii,
        context.coords[keep],
        context.radii[keep],
        args.vdw_overlap_tolerance,
        args.vdw_overlap_width,
        args.hard_context_overlap,
    )


def candidate_pair_metrics(first: Candidate, second: Candidate, args: argparse.Namespace) -> PairMetrics:
    penalty, maximum, minimum, clashes = overlap_metrics(
        first.coords,
        first.radii,
        second.coords,
        second.radii,
        args.vdw_overlap_tolerance,
        args.vdw_overlap_width,
        args.hard_pair_overlap,
    )
    return PairMetrics(penalty, maximum, minimum, clashes, maximum > args.hard_pair_overlap)


def build_candidates(
    logits: np.ndarray,
    coords: np.ndarray,
    mask: np.ndarray,
    active: np.ndarray,
    seq_unary: np.ndarray,
    aa_patch: np.ndarray,
    sampled_seq: np.ndarray,
    args: argparse.Namespace,
) -> CandidateBuildResult:
    context = build_context_atom_cloud(coords, mask, aa_patch, active)
    raw_groups: List[Tuple[Candidate, ...]] = []
    feasible_groups: List[Tuple[Candidate, ...]] = []
    reasons = []
    representable_positions = 0

    for pos, patch_index_value in enumerate(np.asarray(active, dtype=np.int64)):
        patch_index = int(patch_index_value)
        sampled_aa = int(sampled_seq[pos])
        posterior_aa = int(np.argmax(logits[pos]))
        aa_choices = [int(value) for value in np.argsort(seq_unary[pos])[: args.top_k_aa]]
        for required in (posterior_aa, sampled_aa):
            if required not in aa_choices:
                aa_choices.append(required)
        raw = []
        backbone = coords[patch_index, :3]
        for aa in aa_choices:
            residue = base.AA[int(aa)]
            for rot, chis in enumerate(residue_rotamers(aa, args.rotamers_per_aa)):
                atom_names, atom_coords = geometry.place_rotamer(residue, backbone, chis)
                elements = tuple(element_from_atom_name(name) for name in atom_names)
                radii = radii_for_elements(elements)
                context_vdw, max_overlap, min_distance, hard_clashes = candidate_context_metrics(
                    atom_coords, radii, context, patch_index, args
                )
                raw.append(
                    Candidate(
                        pos=pos,
                        patch_index=patch_index,
                        aa=int(aa),
                        rot=rot,
                        chis=tuple(float(value) for value in chis),
                        atom_names=tuple(atom_names),
                        elements=elements,
                        coords=np.asarray(atom_coords, dtype=np.float64),
                        radii=radii,
                        sequence_unary=float(seq_unary[pos, aa]),
                        context_vdw=context_vdw,
                        context_max_overlap=max_overlap,
                        min_context_distance=min_distance,
                        context_hard_clashes=hard_clashes,
                        unary=float(seq_unary[pos, aa]) + args.lambda_context_vdw * context_vdw,
                        context_feasible=hard_clashes == 0,
                        sampled_aa=int(aa) == sampled_aa,
                    )
                )
        if not any(candidate.aa == sampled_aa for candidate in raw):
            raise RuntimeError("Sampled AA missing from raw candidates at position {}".format(pos))
        feasible = tuple(candidate for candidate in raw if candidate.context_feasible)
        if any(candidate.aa == sampled_aa for candidate in feasible):
            representable_positions += 1
        if not feasible:
            least_overlap = min((candidate.context_max_overlap for candidate in raw), default=float("inf"))
            reasons.append("position_{}:no_context_feasible_candidate:min_max_overlap={:.4f}".format(pos, least_overlap))
        raw_groups.append(tuple(raw))
        feasible_groups.append(feasible)

    raw_count = sum(len(group) for group in raw_groups)
    feasible_count = sum(len(group) for group in feasible_groups)
    proposal_feasible = all(len(group) > 0 for group in feasible_groups)
    return CandidateBuildResult(
        raw_groups=tuple(raw_groups),
        groups=tuple(feasible_groups),
        proposal_feasible=proposal_feasible,
        reasons=tuple(reasons) if reasons else ("ok",),
        baseline_representable=representable_positions == len(feasible_groups),
        baseline_representable_positions=representable_positions,
        raw_count=raw_count,
        feasible_count=feasible_count,
        pruned_count=raw_count - feasible_count,
        context_atom_count=len(context.coords),
        active_backbone_atom_count=int(np.sum(context.active_backbone)),
    )


def pair_coefficient(first: Candidate, second: Candidate, seq_pair: np.ndarray, args: argparse.Namespace) -> float:
    metrics = candidate_pair_metrics(first, second, args)
    value = float(seq_pair[first.pos, first.aa, second.pos, second.aa])
    value += args.lambda_pair_vdw * metrics.vdw_penalty
    if metrics.incompatible:
        value += args.pair_incompatibility_penalty
    return float(value)


def candidate_energy(choice: np.ndarray, candidates: Sequence[Sequence[Candidate]], seq_pair: np.ndarray, args: argparse.Namespace) -> float:
    selected = [candidates[pos][int(index)] for pos, index in enumerate(choice)]
    total = sum(candidate.unary for candidate in selected)
    for first_index, first in enumerate(selected):
        for second in selected[first_index + 1 :]:
            total += pair_coefficient(first, second, seq_pair, args)
    return float(total)


def add_adjacent_developability_v2(pair: np.ndarray, args: argparse.Namespace) -> np.ndarray:
    """Add the adjacent developability term that legacy ``build_terms`` misses.

    The legacy implementation iterates only pairs separated by
    ``contact_min_sep`` and then checks for adjacency inside that loop, making
    its developability branch unreachable for the default separation of three.
    Keeping the correction local to v2 avoids changing historical experiments.
    """

    corrected = np.asarray(pair, dtype=np.float64).copy()
    length, vocab = corrected.shape[:2]
    weight = float(args.lambda_developability)
    if weight == 0.0:
        return corrected
    for pos in range(length - 1):
        for first_aa in range(vocab):
            for second_aa in range(vocab):
                value = weight * base.developability_pair_penalty(first_aa, second_aa)
                corrected[pos, first_aa, pos + 1, second_aa] += value
                corrected[pos + 1, second_aa, pos, first_aa] += value
    return corrected


def unary_rotamer_choice(candidates: Sequence[Sequence[Candidate]]) -> np.ndarray:
    return np.asarray(
        [int(np.argmin([candidate.unary for candidate in group])) for group in candidates],
        dtype=np.int64,
    )


def local_candidate_solve(candidates: Sequence[Sequence[Candidate]], seq_pair: np.ndarray, init: np.ndarray, args: argparse.Namespace) -> np.ndarray:
    choice = np.asarray(init, dtype=np.int64).copy()
    best = candidate_energy(choice, candidates, seq_pair, args)
    for _sweep in range(args.local_sweeps):
        changed = False
        for pos, group in enumerate(candidates):
            local_choice = int(choice[pos])
            local_best = best
            for index in range(len(group)):
                if index == choice[pos]:
                    continue
                proposal = choice.copy()
                proposal[pos] = index
                value = candidate_energy(proposal, candidates, seq_pair, args)
                if value < local_best - 1e-12:
                    local_choice = index
                    local_best = value
            if local_choice != choice[pos]:
                changed = True
                choice[pos] = local_choice
                best = local_best
        if not changed:
            break
    return choice


def _one_hot_penalty(matrix: np.ndarray, variables: Sequence[int], penalty: float) -> None:
    for variable in variables:
        matrix[variable, variable] -= penalty
    for index, first in enumerate(variables):
        for second in variables[index + 1 :]:
            matrix[first, second] += penalty
            matrix[second, first] += penalty


def build_candidate_qubo(candidates: Sequence[Sequence[Candidate]], seq_pair: np.ndarray, args: argparse.Namespace) -> QuboModel:
    offsets = []
    variables = 0
    for group in candidates:
        if not group:
            raise ValueError("Cannot build a QUBO with an empty candidate group")
        offsets.append(variables)
        variables += len(group)

    pair_values: Dict[Tuple[int, int, int, int], float] = {}
    # Strict all-bit influence bound.  Summing absolute cross-group couplings
    # (rather than only positive costs) guarantees that adding a missing bit or
    # removing an extra bit improves every non-one-hot state, even when unary
    # or pair terms are negative and other groups are themselves multi-hot.
    variable_influence = {
        (pos, index): abs(float(candidate.unary))
        for pos, group in enumerate(candidates)
        for index, candidate in enumerate(group)
    }
    for first_pos, first_group in enumerate(candidates):
        for second_pos in range(first_pos + 1, len(candidates)):
            second_group = candidates[second_pos]
            for first_index, first_candidate in enumerate(first_group):
                for second_index, second_candidate in enumerate(second_group):
                    key = (first_pos, first_index, second_pos, second_index)
                    value = pair_coefficient(first_candidate, second_candidate, seq_pair, args)
                    pair_values[key] = value
                    variable_influence[(first_pos, first_index)] += abs(value)
                    variable_influence[(second_pos, second_index)] += abs(value)
    maximum_influence = max(variable_influence.values(), default=0.0)
    assignment_penalty = max(float(args.assignment_penalty), maximum_influence + 1.0)

    matrix = np.zeros((variables, variables), dtype=np.float64)
    for pos, group in enumerate(candidates):
        for index, candidate in enumerate(group):
            variable = offsets[pos] + index
            matrix[variable, variable] += candidate.unary
    for (first_pos, first_index, second_pos, second_index), value in pair_values.items():
        first = offsets[first_pos] + first_index
        second = offsets[second_pos] + second_index
        matrix[first, second] += 0.5 * value
        matrix[second, first] += 0.5 * value
    for pos, group in enumerate(candidates):
        _one_hot_penalty(matrix, [offsets[pos] + index for index in range(len(group))], assignment_penalty)

    upper = np.triu(np.abs(matrix) > 1e-15, 1)
    edges = int(np.sum(upper))
    possible = variables * (variables - 1) // 2
    return QuboModel(
        matrix=matrix,
        offsets=tuple(offsets),
        assignment_penalty=assignment_penalty,
        variables=variables,
        edges=edges,
        density=float(edges / possible) if possible else 0.0,
    )


def choice_to_bits(choice: np.ndarray, candidates: Sequence[Sequence[Candidate]], offsets: Sequence[int]) -> np.ndarray:
    count = int(offsets[-1] + len(candidates[-1])) if candidates else 0
    bits = np.zeros(count, dtype=np.int8)
    for pos, index in enumerate(choice):
        bits[int(offsets[pos]) + int(index)] = 1
    return bits


def repair_bits(bits: np.ndarray, candidates: Sequence[Sequence[Candidate]], offsets: Sequence[int]) -> np.ndarray:
    choice = np.empty(len(candidates), dtype=np.int64)
    for pos, group in enumerate(candidates):
        selected = np.flatnonzero(bits[offsets[pos] : offsets[pos] + len(group)] > 0)
        pool = selected if len(selected) else np.arange(len(group))
        choice[pos] = int(pool[np.argmin([group[int(index)].unary for index in pool])])
    return choice


def require_kaiwu():
    try:
        return importlib.import_module("kaiwu")
    except (ImportError, ModuleNotFoundError) as exc:
        raise RuntimeError("--use-fsa was requested, but Kaiwu is not installed; refusing a silent local fallback") from exc


def solve_fsa(
    candidates: Sequence[Sequence[Candidate]],
    seq_pair: np.ndarray,
    local_choice: np.ndarray,
    model: QuboModel,
    args: argparse.Namespace,
    seed: int,
) -> np.ndarray:
    kw = require_kaiwu()
    ising_matrix, _offset = kw.qubo.qubo_matrix_to_ising_matrix(model.matrix)
    rng = np.random.default_rng(seed)
    initial = []
    for read in range(args.fsa_reads):
        choice = np.asarray(local_choice, dtype=np.int64).copy()
        if read:
            mutation = rng.random(len(choice)) < args.fsa_init_mutation
            for pos in np.flatnonzero(mutation):
                choice[pos] = rng.integers(0, len(candidates[pos]))
        initial.append(choice_to_bits(choice, candidates, model.offsets))
    initial_solution = (2 * np.stack(initial) - 1).astype(np.int8)
    kwargs = dict(
        initial_temperature=args.fsa_initial_temperature,
        alpha=args.fsa_alpha,
        cutoff_temperature=args.fsa_cutoff_temperature,
        iterations_per_t=args.fsa_iterations_per_t,
        size_limit=args.fsa_reads,
        rand_seed=seed,
    )
    try:
        optimizer = kw.classical.FastSimulatedAnnealingOptimizer(
            **kwargs, process_num=args.fsa_process_num, thread_num=args.fsa_thread_num
        )
    except TypeError:
        optimizer = kw.classical.FastSimulatedAnnealingOptimizer(**kwargs)
    spins = np.asarray(optimizer.solve(ising_matrix, init_solution=initial_solution), dtype=np.int8)
    if spins.ndim == 1:
        spins = spins[None]
    tail = spins[:, -1:]
    spins = np.where(tail < 0, -spins, spins)
    binaries = ((spins[:, :-1] + 1) // 2).astype(np.int8)
    best = np.asarray(local_choice, dtype=np.int64).copy()
    best_energy = candidate_energy(best, candidates, seq_pair, args)
    for bits in binaries:
        proposal = repair_bits(bits, candidates, model.offsets)
        proposal = local_candidate_solve(candidates, seq_pair, proposal, args)
        energy = candidate_energy(proposal, candidates, seq_pair, args)
        if energy < best_energy - 1e-12:
            best = proposal
            best_energy = energy
    return best


def sequence_from_choice(choice: np.ndarray, candidates: Sequence[Sequence[Candidate]]) -> np.ndarray:
    return np.asarray([candidates[pos][int(index)].aa for pos, index in enumerate(choice)], dtype=np.int64)


def rotamer_string(choice: np.ndarray, candidates: Sequence[Sequence[Candidate]]) -> str:
    pieces = []
    for pos, index in enumerate(choice):
        candidate = candidates[pos][int(index)]
        chis = "/".join("{:.1f}".format(value) for value in candidate.chis) if candidate.chis else "none"
        pieces.append("{}:{}:{}:{}".format(pos, base.AA[candidate.aa], candidate.rot, chis))
    return ";".join(pieces)


def selected_pair_incompatibilities(choice: np.ndarray, candidates: Sequence[Sequence[Candidate]], args: argparse.Namespace) -> int:
    selected = [candidates[pos][int(index)] for pos, index in enumerate(choice)]
    count = 0
    for first_index, first in enumerate(selected):
        for second in selected[first_index + 1 :]:
            count += int(candidate_pair_metrics(first, second, args).incompatible)
    return count


def selected_choice_feasible(
    choice: np.ndarray,
    candidates: Sequence[Sequence[Candidate]],
    args: argparse.Namespace,
) -> bool:
    selected = [candidates[pos][int(index)] for pos, index in enumerate(choice)]
    return bool(
        all(candidate.context_feasible for candidate in selected)
        and selected_pair_incompatibilities(choice, candidates, args) == 0
    )


def gate_qubo_pair_incompatibility(
    proposal_choice: np.ndarray,
    proposal_groups: Sequence[Sequence[Candidate]],
    baseline_choice: np.ndarray,
    baseline_groups: Sequence[Sequence[Candidate]],
    args: argparse.Namespace,
) -> Tuple[np.ndarray, Sequence[Sequence[Candidate]], bool, int]:
    """Hard-gate a pair-incompatible QUBO decode to the packed DiffAb sample."""

    rejected = selected_pair_incompatibilities(proposal_choice, proposal_groups, args)
    if rejected:
        return np.asarray(baseline_choice, dtype=np.int64).copy(), baseline_groups, True, rejected
    return np.asarray(proposal_choice, dtype=np.int64).copy(), proposal_groups, False, 0


def fixed_sequence_candidate_groups(
    sequence: np.ndarray,
    raw_groups: Sequence[Sequence[Candidate]],
) -> Tuple[Tuple[Tuple[Candidate, ...], ...], Tuple[bool, ...]]:
    """Restrict every position to one fixed sequence while retaining a fallback.

    Context-feasible rotamers are preferred. If a fixed amino acid has no
    feasible rotamer, its raw rotamers are deliberately retained so the
    baseline stays representable and receives the least-bad deterministic
    physical packing. Feasibility is reported separately and is never confused
    with proposal feasibility.
    """

    fixed_groups: List[Tuple[Candidate, ...]] = []
    feasible_positions: List[bool] = []
    for pos, aa_value in enumerate(np.asarray(sequence, dtype=np.int64)):
        matching = tuple(candidate for candidate in raw_groups[pos] if candidate.aa == int(aa_value))
        if not matching:
            raise RuntimeError("Fixed-sequence AA missing from raw candidates at position {}".format(pos))
        feasible = tuple(candidate for candidate in matching if candidate.context_feasible)
        fixed_groups.append(feasible if feasible else matching)
        feasible_positions.append(bool(feasible))
    return tuple(fixed_groups), tuple(feasible_positions)


def pack_fixed_sequence(
    sequence: np.ndarray,
    raw_groups: Sequence[Sequence[Candidate]],
    seq_pair: np.ndarray,
    args: argparse.Namespace,
) -> Tuple[Tuple[Tuple[Candidate, ...], ...], np.ndarray, bool]:
    """Deterministically pack rotamers for an immutable sequence baseline."""

    groups, feasible_positions = fixed_sequence_candidate_groups(sequence, raw_groups)
    initial = unary_rotamer_choice(groups)
    choice = local_candidate_solve(groups, seq_pair, initial, args)
    feasible = all(feasible_positions) and selected_pair_incompatibilities(choice, groups, args) == 0
    return groups, choice, bool(feasible)


def _method_row(
    method: str,
    sequence: np.ndarray,
    sequence_source: str,
    sampled_seq: np.ndarray,
    target: Optional[np.ndarray],
    active_ca: np.ndarray,
    context_ca: np.ndarray,
    context_aa: np.ndarray,
    context_frag: np.ndarray,
    seq_unary: np.ndarray,
    seq_pair: np.ndarray,
    args: argparse.Namespace,
) -> Dict[str, object]:
    row = base.evaluate(
        method, sequence, sampled_seq, target, active_ca, context_ca, context_aa,
        context_frag, seq_unary, seq_pair, args
    )
    row["sequence_source"] = sequence_source
    return row


def process_file(path: Path, args: argparse.Namespace) -> List[Dict[str, object]]:
    data = np.load(path, allow_pickle=True)
    required = {"seq_logits", "aa_argmax_patch", "pos_heavyatom_patch", "mask_heavyatom_patch", "generate_flag_patch", "aa_patch"}
    missing = sorted(required.difference(data.files))
    if missing:
        raise KeyError("{} lacks required v2 fields {}".format(path, missing))
    logits_batch = base.as_batch(np.asarray(data["seq_logits"], dtype=np.float64), 2)
    sample_batch = base.as_batch(np.asarray(data["aa_argmax_patch"], dtype=np.int64), 1)
    coords_batch = base.coordinate_batch(np.asarray(data["pos_heavyatom_patch"], dtype=np.float64), "pos_heavyatom_patch")
    mask_batch = base.as_batch(np.asarray(data["mask_heavyatom_patch"], dtype=bool), 2)
    generate_batch = base.as_batch(np.asarray(data["generate_flag_patch"], dtype=bool), 1)
    aa_batch = base.as_batch(np.asarray(data["aa_patch"], dtype=np.int64), 1)
    fragment_batch = base.as_batch(
        np.asarray(data.get("fragment_type_patch", np.zeros(coords_batch.shape[:2], dtype=np.int64)), dtype=np.int64), 1
    )
    target_batch = base.as_batch(np.asarray(data["target_seq_patch"], dtype=np.int64), 1) if "target_seq_patch" in data else None
    cdr_name = str(data["variant_tag"]) if "variant_tag" in data else path.stem.split("_batch")[0]
    rows: List[Dict[str, object]] = []

    for sample_index, logits_full in enumerate(logits_batch):
        if args.max_samples_per_file is not None and sample_index >= args.max_samples_per_file:
            continue
        case_start = time.perf_counter()
        coords = coords_batch[min(sample_index, len(coords_batch) - 1)]
        mask = mask_batch[min(sample_index, len(mask_batch) - 1)]
        generate = generate_batch[min(sample_index, len(generate_batch) - 1)][: len(logits_full)]
        aa_patch = aa_batch[min(sample_index, len(aa_batch) - 1)][: len(logits_full)]
        fragment = fragment_batch[min(sample_index, len(fragment_batch) - 1)][: len(logits_full)]
        active = np.flatnonzero(generate)
        if not len(active):
            continue
        logits = logits_full[active]
        sampled_full = sample_batch[min(sample_index, len(sample_batch) - 1)]
        sampled_seq = sampled_full[active] if len(sampled_full) == len(logits_full) else sampled_full[: len(active)]
        if len(sampled_seq) != len(active) or np.any((sampled_seq < 0) | (sampled_seq >= logits.shape[-1])):
            raise ValueError("Invalid DiffAb sampled sequence for {} sample {}".format(path, sample_index))
        target = None
        if target_batch is not None:
            target_full = target_batch[min(sample_index, len(target_batch) - 1)]
            target = target_full[active] if len(target_full) == len(logits_full) else target_full[: len(active)]
            if len(target) != len(active) or np.any((target < 0) | (target >= logits.shape[-1])):
                target = None

        ca = base.ca_coordinates(coords)
        seq_unary, seq_pair = base.build_terms(logits, ca, coords, aa_patch, fragment, active, cdr_name, args)
        seq_pair = add_adjacent_developability_v2(seq_pair, args)
        candidate_start = time.perf_counter()
        build = build_candidates(logits, coords, mask, active, seq_unary, aa_patch, sampled_seq, args)
        candidate_seconds = time.perf_counter() - candidate_start

        # The two baselines are immutable sequences, but both receive the same
        # deterministic full-atom physical packing objective as proposals.
        posterior_mode = np.argmax(logits, axis=-1).astype(np.int64)
        baseline_start = time.perf_counter()
        sampled_groups, sampled_choice, baseline_feasible = pack_fixed_sequence(
            sampled_seq, build.raw_groups, seq_pair, args
        )
        posterior_groups, posterior_choice, posterior_mode_feasible = pack_fixed_sequence(
            posterior_mode, build.raw_groups, seq_pair, args
        )
        baseline_seconds = time.perf_counter() - baseline_start

        local_seconds = 0.0
        fsa_seconds = 0.0
        qubo_build_seconds = 0.0
        model = QuboModel(np.zeros((0, 0)), tuple(), 0.0, 0, 0, 0.0)
        unary_choice = None
        qubo_choice = None
        if build.proposal_feasible:
            unary_choice = unary_rotamer_choice(build.groups)
            qubo_start = time.perf_counter()
            model = build_candidate_qubo(build.groups, seq_pair, args)
            qubo_build_seconds = time.perf_counter() - qubo_start
            local_start = time.perf_counter()
            local_choice = local_candidate_solve(build.groups, seq_pair, unary_choice, args)
            local_seconds = time.perf_counter() - local_start
            qubo_choice = local_choice
            if args.use_fsa:
                fsa_start = time.perf_counter()
                seed = args.seed + sum(ord(character) for character in path.name) + sample_index * 1009
                qubo_choice = solve_fsa(build.groups, seq_pair, local_choice, model, args, seed)
                fsa_seconds = time.perf_counter() - fsa_start

        qubo_groups: Sequence[Sequence[Candidate]] = sampled_groups
        qubo_hard_fallback = False
        qubo_rejected_incompatibilities = 0
        if build.proposal_feasible:
            qubo_choice, qubo_groups, qubo_hard_fallback, qubo_rejected_incompatibilities = (
                gate_qubo_pair_incompatibility(
                    qubo_choice, build.groups, sampled_choice, sampled_groups, args
                )
            )

        context_mask = np.ones(len(ca), dtype=bool)
        context_mask[active] = False
        valid_context = context_mask & (aa_patch >= 0) & (aa_patch < logits.shape[-1])
        active_ca = ca[active]
        context_ca = ca[valid_context]
        context_aa = aa_patch[valid_context]
        context_frag = fragment[valid_context]
        total_seconds = time.perf_counter() - case_start
        common = {
            "file": path.name,
            "sample": sample_index,
            "proposal_feasible": build.proposal_feasible,
            "proposal_reason": ";".join(build.reasons),
            "baseline_representable": build.baseline_representable,
            "baseline_representable_positions": build.baseline_representable_positions,
            "baseline_feasible": baseline_feasible,
            "posterior_mode_feasible": posterior_mode_feasible,
            "qubo_rejected_pair_incompatibilities": qubo_rejected_incompatibilities,
            "qubo_gate_reason": "hard_pair_incompatibility:{}".format(qubo_rejected_incompatibilities) if qubo_hard_fallback else "",
            "candidate_positions": len(build.groups),
            "feasible_positions": sum(bool(group) for group in build.groups),
            "infeasible_positions": sum(not group for group in build.groups),
            "raw_candidate_vars": build.raw_count,
            "candidate_vars": build.feasible_count,
            "candidate_pruned": build.pruned_count,
            "context_atoms": build.context_atom_count,
            "active_backbone_context_atoms": build.active_backbone_atom_count,
            "qubo_vars": model.variables,
            "qubo_edges": model.edges,
            "qubo_density": model.density,
            "assignment_penalty_effective": model.assignment_penalty,
            "runtime_candidate_build_s": candidate_seconds,
            "runtime_baseline_pack_s": baseline_seconds,
            "runtime_qubo_build_s": qubo_build_seconds,
            "runtime_local_s": local_seconds,
            "runtime_fsa_s": fsa_seconds,
            "runtime_total_s": total_seconds,
        }

        method_specs = [
            (
                "diffab_sample", sampled_seq,
                "DiffAb trajectory sequence; matched fixed-sequence rotamer packing",
                sampled_choice, sampled_groups, baseline_feasible, False,
            ),
            (
                "posterior_mode", posterior_mode,
                "seq_logits posterior mode; matched fixed-sequence rotamer packing",
                posterior_choice, posterior_groups, posterior_mode_feasible, False,
            ),
        ]
        if build.proposal_feasible:
            unary_feasible = selected_choice_feasible(unary_choice, build.groups, args)
            qubo_feasible = selected_choice_feasible(qubo_choice, qubo_groups, args)
            method_specs.extend(
                [
                    (
                        "unary_rotamer", sequence_from_choice(unary_choice, build.groups),
                        "independent minimum full-atom candidate unary", unary_choice,
                        build.groups, unary_feasible, False,
                    ),
                    (
                        "qubo", sequence_from_choice(qubo_choice, qubo_groups),
                        (
                            "hard-pair gate to packed diffab_sample"
                            if qubo_hard_fallback
                            else ("FSA full-atom QUBO" if args.use_fsa else "local full-atom QUBO")
                        ),
                        qubo_choice, qubo_groups, qubo_feasible, qubo_hard_fallback,
                    ),
                ]
            )
        else:
            method_specs.extend(
                [
                    (
                        "unary_rotamer", sampled_seq.copy(),
                        "fail-closed exact diffab_sample packed fallback",
                        sampled_choice, sampled_groups, baseline_feasible, True,
                    ),
                    (
                        "qubo", sampled_seq.copy(),
                        "fail-closed exact diffab_sample packed fallback",
                        sampled_choice, sampled_groups, baseline_feasible, True,
                    ),
                ]
            )

        for method, sequence, source, choice, choice_groups, selected_feasible, fell_back in method_specs:
            row = {"file": path.name, "sample": sample_index}
            row.update(
                _method_row(
                    method, sequence, source, sampled_seq, target, active_ca, context_ca,
                    context_aa, context_frag, seq_unary, seq_pair, args
                )
            )
            row.update(common)
            row["candidate_energy"] = candidate_energy(choice, choice_groups, seq_pair, args)
            row["rotamers"] = rotamer_string(choice, choice_groups)
            row["selected_pair_incompatibilities"] = selected_pair_incompatibilities(choice, choice_groups, args)
            row["selected_feasible"] = bool(selected_feasible)
            if fell_back:
                row["fallback_marker"] = "gated_to_diffab_sample"
                row["selected_from"] = "diffab_sample"
            else:
                row["fallback_marker"] = ""
                row["selected_from"] = method
            row["solver"] = "fsa" if method == "qubo" and args.use_fsa and build.proposal_feasible else ("local" if method == "qubo" and build.proposal_feasible else "none")
            rows.append(row)
    return rows


OUTPUT_FIELDS = [
    "file", "sample", "method", "length", "energy", "changed_rate",
    "bad_transition", "hydrophobic_adj", "charge_cluster", "context_bad",
    "seq_acc", "edit_rate", "sequence", "sequence_source", "candidate_energy",
    "rotamers", "proposal_feasible", "proposal_reason", "baseline_representable",
    "baseline_representable_positions", "baseline_feasible", "posterior_mode_feasible",
    "selected_feasible", "qubo_rejected_pair_incompatibilities", "qubo_gate_reason",
    "candidate_positions", "feasible_positions",
    "infeasible_positions", "raw_candidate_vars", "candidate_vars", "candidate_pruned",
    "context_atoms", "active_backbone_context_atoms", "selected_pair_incompatibilities",
    "fallback_marker", "selected_from", "solver", "qubo_vars", "qubo_edges",
    "qubo_density", "assignment_penalty_effective", "runtime_candidate_build_s",
    "runtime_baseline_pack_s", "runtime_qubo_build_s", "runtime_local_s",
    "runtime_fsa_s", "runtime_total_s",
]


def write_summary(rows: Sequence[Dict[str, object]], path: Path) -> None:
    cases = [row for row in rows if row["method"] == "diffab_sample"]
    feasible = sum(bool(row["proposal_feasible"]) for row in cases)
    reasons = Counter(str(row["proposal_reason"]) for row in cases if not row["proposal_feasible"])
    lines = [
        "# DiffAb Full-Atom Rotamer QUBO v2",
        "",
        "```text",
        "cases                 {}".format(len(cases)),
        "proposal_feasible     {}".format(feasible),
        "proposal_infeasible   {}".format(len(cases) - feasible),
    ]
    if cases:
        for key in ("runtime_candidate_build_s", "runtime_baseline_pack_s", "runtime_local_s", "runtime_fsa_s", "runtime_total_s"):
            lines.append("mean_{:<23} {:.6f}".format(key, float(np.mean([float(row[key]) for row in cases]))))
        lines.extend(
            [
                "mean_qubo_vars         {:.2f}".format(float(np.mean([float(row["qubo_vars"]) for row in cases]))),
                "mean_qubo_edges        {:.2f}".format(float(np.mean([float(row["qubo_edges"]) for row in cases]))),
                "mean_qubo_density      {:.6f}".format(float(np.mean([float(row["qubo_density"]) for row in cases]))),
            ]
        )
    lines.append("```")
    if reasons:
        lines.extend(["", "## Infeasibility Reasons", "", "```text"])
        for reason, count in sorted(reasons.items()):
            lines.append("{} {}".format(count, reason))
        lines.append("```")
    path.write_text("\n".join(lines) + "\n", encoding="utf-8")


def iter_npz(path: Path) -> List[Path]:
    return sorted(path.glob("*.npz")) if path.is_dir() else [path]


def parse_args(argv: Optional[Sequence[str]] = None) -> argparse.Namespace:
    parser = argparse.ArgumentParser()
    parser.add_argument("--input", required=True)
    parser.add_argument("--output-csv", default="diffab_rotamer_qubo_v2.csv")
    parser.add_argument("--summary", default="diffab_rotamer_qubo_v2.md")
    parser.add_argument("--max-samples-per-file", type=int, default=None)

    # Existing sequence/base objective.
    parser.add_argument("--temperature", type=float, default=3.0)
    parser.add_argument("--lambda-cdr-prior", type=float, default=0.20)
    parser.add_argument("--lambda-geom", type=float, default=0.20)
    parser.add_argument("--lambda-steric-volume", type=float, default=0.0)
    parser.add_argument("--steric-ca-cutoff", type=float, default=7.0)
    parser.add_argument("--steric-atom-cutoff", type=float, default=5.0)
    parser.add_argument("--lambda-context-contact", type=float, default=0.35)
    parser.add_argument("--lambda-generated-contact", type=float, default=0.20)
    parser.add_argument("--lambda-transition", type=float, default=0.18)
    parser.add_argument("--lambda-developability", type=float, default=0.25)
    parser.add_argument("--context-cutoff", type=float, default=8.0)
    parser.add_argument("--generated-contact-cutoff", type=float, default=8.0)
    parser.add_argument("--contact-min-sep", type=int, default=3)

    # Full-atom candidate physics.
    parser.add_argument("--top-k-aa", type=int, default=3)
    parser.add_argument("--rotamers-per-aa", type=int, default=3)
    parser.add_argument("--lambda-context-vdw", type=float, default=4.0)
    parser.add_argument("--lambda-pair-vdw", type=float, default=4.0)
    parser.add_argument("--vdw-overlap-tolerance", type=float, default=0.4)
    parser.add_argument("--vdw-overlap-width", type=float, default=0.6)
    parser.add_argument("--hard-context-overlap", type=float, default=1.0)
    parser.add_argument("--hard-pair-overlap", type=float, default=1.0)
    parser.add_argument("--pair-incompatibility-penalty", type=float, default=50.0)
    parser.add_argument("--assignment-penalty", type=float, default=100.0)
    parser.add_argument("--local-sweeps", type=int, default=12)
    parser.add_argument("--seed", type=int, default=123)

    parser.add_argument("--use-fsa", action="store_true")
    parser.add_argument("--fsa-reads", type=int, default=8)
    parser.add_argument("--fsa-init-mutation", type=float, default=0.20)
    parser.add_argument("--fsa-alpha", type=float, default=0.99)
    parser.add_argument("--fsa-iterations-per-t", type=int, default=2)
    parser.add_argument("--fsa-initial-temperature", type=float, default=None)
    parser.add_argument("--fsa-cutoff-temperature", type=float, default=None)
    parser.add_argument("--fsa-process-num", type=int, default=1)
    parser.add_argument("--fsa-thread-num", type=int, default=0)
    return parser.parse_args(argv)


def main() -> None:
    args = parse_args()
    if args.use_fsa:
        require_kaiwu()
    start = time.perf_counter()
    rows: List[Dict[str, object]] = []
    for path in iter_npz(Path(args.input)):
        rows.extend(process_file(path, args))
    wall_seconds = time.perf_counter() - start
    with Path(args.output_csv).open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=OUTPUT_FIELDS)
        writer.writeheader()
        writer.writerows(rows)
    write_summary(rows, Path(args.summary))
    print("Wrote {} and {}".format(args.output_csv, args.summary))
    print("total_cli_runtime_s {:.6f}".format(wall_seconds))


if __name__ == "__main__":
    main()



==> anc/protocol_sources/rna_full.py <==
"""Complete public RNA test cohorts with unchanged V33 scoring, sparse QUBO."""
import argparse
import collections
import hashlib
import itertools
import json
import pickle
import subprocess
import sys
import tempfile
import time
import traceback
from pathlib import Path

import networkx as nx
import numpy as np
import torch
from scipy.optimize import Bounds, LinearConstraint, milp
from scipy.sparse import coo_matrix

ROOT=Path('/data/wangshh/acrd_v37')
OUT=ROOT/'results/rna'
SRC=Path('/data/wangshh/acrd_v33/source/KnotFold')
PROJECT=Path('/home/wangshh/new_ideas/redecoding')
sys.path.insert(0,str(SRC))
sys.path.insert(0,str(PROJECT/'acrd/experiments/rna_v33/scripts'))
from KnotFold import load_model
from rna_pilot import metrics,crossed,match

RNA_SS_data=collections.namedtuple('RNA_SS_data','seq ss_label length name pairs')

def save(p,data):
    tmp=p.with_suffix('.tmp');tmp.write_text(json.dumps(data,indent=2));tmp.replace(p)

def prepare():
    OUT.mkdir(parents=True,exist_ok=True)
    for sub in ('items','scores','predictions'):(OUT/sub).mkdir(exist_ok=True)
    pilot={r['key'] for r in json.loads(Path('/data/wangshh/acrd_v33/results/rna/results.json').read_text())}
    train=set((SRC/'dataset/TRAIN_list.txt').read_text().split())
    names=set(Path(x).stem for x in train)
    rows=[]
    for p in sorted((ROOT/'assets/rna').glob('*ickle')):
        data=pickle.load(open(p,'rb'),encoding='latin1')
        for i,a in enumerate(data):
            x=np.asarray(a.seq)[:a.length]
            seq=''.join('AUCG'[int(v.argmax())] if v.sum()==1 else 'N' for v in x)
            key=hashlib.sha256(seq.encode()).hexdigest()
            rows.append(dict(dataset=p.stem,index=i,name=str(a.name),sequence=seq,length=len(seq),key=key,
                item=f'{p.stem}_{i:05d}',pilot_overlap=key in pilot,
                train_name_overlap=Path(str(a.name)).stem in names,
                unknown_bases=seq.count('N'),gold=sorted({tuple(sorted(map(int,e))) for e in a.pairs if e[0]!=e[1]})))
    save(OUT/'manifest.json',dict(items=rows,requested=len(rows),datasets=dict(collections.Counter(r['dataset'] for r in rows)),
        training_overlap_scope='Filename membership only; sequence/homology independence not certified',
        method=dict(score_threshold=4.2,stack_reward=1.,support_min=-2.,solver_limit_seconds=60)))
    print('MANIFEST',len(rows),dict(collections.Counter(r['dataset'] for r in rows)),flush=True)

def joint(edges,w,anchor):
    t=time.perf_counter();n=len(edges)
    if n==0:return set(),set(),dict(status=0,gap=0.,bits=0,solve_seconds=0,compile_seconds=0,local_seconds=0)
    index={e:k for k,e in enumerate(edges)}
    stacks=[(k,index[(i+1,j-1)]) for k,(i,j) in enumerate(edges) if (i+1,j-1) in index]
    incident=collections.defaultdict(list)
    for k,(i,j) in enumerate(edges):incident[i].append(k);incident[j].append(k)
    vertices=sorted(incident);positions={v:i for i,v in enumerate(vertices)}
    rr=[];cc=[];vv=[];upper=[1.]*len(vertices)
    for v,ks in incident.items():
        rr.extend([positions[v]]*len(ks));cc.extend(ks);vv.extend([1.]*len(ks))
    for k,(a,b) in enumerate(stacks):
        r=len(vertices)+3*k;y=n+k
        rr.extend([r,r,r+1,r+1,r+2,r+2,r+2]);cc.extend([y,a,y,b,a,b,y]);vv.extend([1,-1,1,-1,1,1,-1]);upper.extend([0,0,1])
    mat=coo_matrix((vv,(rr,cc)),shape=(len(upper),n+len(stacks))).tocsr()
    # A binary paired/not-paired representation eliminates redundant one-hot bits.
    # Penalty P for any shared nucleotide, and -1 per adjacent stem pair.
    penalty=2*(np.abs(w).sum()+len(stacks))+1
    conflicts={tuple(sorted(p)) for ks in incident.values() for p in itertools.combinations(ks,2)}
    qr=list(range(n));qc=list(range(n));qv=list(-w)
    for a,b in conflicts:qr.append(a);qc.append(b);qv.append(penalty)
    for a,b in stacks:qr.append(min(a,b));qc.append(max(a,b));qv.append(-1.)
    qubo=coo_matrix((qv,(qr,qc)),shape=(n,n)).tocsr()
    compile_s=time.perf_counter()-t
    def value(s):return float(sum(w[k] for k in s)+sum(a in s and b in s for a,b in stacks))
    local={index[e] for e in anchor if e in index}
    t=time.perf_counter()
    moves=[{k} for k in range(n)]+[{a,b} for a,b in stacks]
    # Same improving move set as V33; cached conflicts avoid scanning every edge.
    neighbors=[set() for _ in edges]
    for a,b in conflicts:neighbors[a].add(b);neighbors[b].add(a)
    for iteration in range(500):
        best=local;bestv=value(local)
        for move in moves:
            blocked=set().union(*(neighbors[k]|{k} for k in move))
            cand=(local-blocked)|move;v=value(cand)
            if v>bestv+1e-9:best,bestv=cand,v
        for k in local:
            cand=local-{k};v=value(cand)
            if v>bestv+1e-9:best,bestv=cand,v
        if best==local:break
        local=best
    local_s=time.perf_counter()-t
    t=time.perf_counter()
    sol=milp(np.r_[-w,-np.ones(len(stacks))],integrality=np.ones(n+len(stacks)),bounds=Bounds(0,1),
        constraints=LinearConstraint(mat,np.full(len(upper),-np.inf),upper),
        options={'time_limit':60.,'mip_rel_gap':0.,'threads':4})
    solve_s=time.perf_counter()-t
    selected=local if sol.x is None else set(np.flatnonzero(sol.x[:n]>.5).tolist())
    fallback=sol.x is None or value(selected)<value(local)-1e-8
    if fallback:selected=local
    z=np.zeros(n);z[list(selected)]=1
    err=abs(float(z@qubo@z)+value(selected))
    assert err<1e-6 and all(sum(k in selected for k in ks)<=1 for ks in incident.values())
    return {edges[k] for k in selected},{edges[k] for k in local},dict(status=int(sol.status),
        gap=float(sol.mip_gap) if sol.x is not None else None,certified=bool(sol.status==0),fallback=fallback,
        bits=n,equivalent_onehot_bits=2*n,qubo_nonzeros=qubo.nnz,conflicts=len(conflicts),stacks=len(stacks),
        compile_seconds=compile_s,solve_seconds=solve_s,local_seconds=local_s,energy_error=err,
        score=value(selected),local_score=value(local),iterations=iteration+1)

def run(shard,shards):
    rows=json.loads((OUT/'manifest.json').read_text())['items']
    # Hash partition gives duplicate sequences the same worker and cache.
    rows=[r for r in rows if int(r['key'][:8],16)%shards==shard]
    torch.set_num_threads(4);torch.cuda.set_per_process_memory_fraction(.15)
    models=None
    for r in rows:
        dest=OUT/'items'/(r['item']+'.json')
        if dest.exists():continue
        record={k:v for k,v in r.items() if k not in ('gold','sequence')}
        try:
            cache=OUT/'scores'/(r['key']+'.npz')
            if not cache.exists():
                if models is None:
                    models=[load_model(SRC/'weights'/f).cuda().eval() for f in [f'prior_{i}.pth' for i in range(5)]+['reference.pth']]
                seq=torch.tensor([['NAUCG'.index(c) for c in r['sequence']]],device='cuda')
                torch.cuda.synchronize();start=time.perf_counter();values=[]
                with torch.inference_mode():
                    for model in models:
                        p=model({'seq':seq},inference_only=True)['contact_logits'].softmax(-1)[0,:,:,1]
                        values.append(((p+p.T)/2).cpu().numpy())
                elapsed=time.perf_counter()-start
                np.savez_compressed(cache,fg=np.mean(np.array(values[:5],dtype=np.float64),axis=0),bg=values[5],seconds=elapsed)
            data=np.load(cache);fg=np.round(data['fg'],10);bg=np.round(data['bg'].astype(float),10)
            w=np.log(fg+1e-8)-np.log(bg+1e-8)-np.log(1-fg+1e-8)+np.log(1-bg+1e-8)-4.2
            with tempfile.TemporaryDirectory(dir=ROOT/'tmp') as tmp:
                a=Path(tmp)/'prior.mat';b=Path(tmp)/'reference.mat';np.savetxt(a,fg,fmt='%.10f');np.savetxt(b,bg,fmt='%.10f')
                t=time.perf_counter();p=subprocess.run([str(SRC/'KnotFold_mincostflow'),str(a),str(b)],capture_output=True,text=True,check=True,timeout=120)
                native_s=time.perf_counter()-t
                native={tuple(int(x)-1 for x in l.split()) for l in p.stdout.splitlines() if l.strip()}
            seq=r['sequence'];n=len(seq)
            edges=[(i,j) for i in range(n) for j in range(i+3,n)]
            positive=[e for e in edges if w[e]>0]
            t=time.perf_counter();mw=match(positive,[w[e] for e in positive]);mw_s=time.perf_counter()-t
            canonical=[e for e in edges if seq[e[0]]+seq[e[1]] in ('AU','UA','CG','GC','GU','UG')]
            t=time.perf_counter();cm=match(canonical,[w[e] for e in canonical]);cm_s=time.perf_counter()-t
            support=[e for e in canonical if w[e]>=-2]
            selected,local,info=joint(support,np.array([w[e] for e in support]),cm)
            choices={'independent_positive_edges':set(positive),'native_flow':native,'matching_same_score':mw,
                     'canonical_matching':cm,'stack_local':local,'stack_joint':selected}
            save(OUT/'predictions'/(r['item']+'.json'),{k:sorted(v) for k,v in choices.items()})
            gold={tuple(e) for e in r['gold']}
            record.update(status='completed',inference_seconds=float(data['seconds']),joint=info,
                native_seconds=native_s,matching_seconds=mw_s,canonical_seconds=cm_s,
                candidate_recall=len(gold&set(support))/max(1,len(gold)),gold_pairs=len(gold),
                methods={k:{**metrics(v,gold),'pseudoknot':metrics(crossed(v),crossed(gold))} for k,v in choices.items()})
        except Exception as e:
            record.update(status='failed',error=repr(e),traceback=traceback.format_exc());torch.cuda.empty_cache()
        save(dest,record)
        print(r['item'],r['length'],record['status'],{k:round(v['f1'],4) for k,v in record.get('methods',{}).items()},flush=True)

if __name__=='__main__':
    p=argparse.ArgumentParser();p.add_argument('--prepare',action='store_true');p.add_argument('--shard',type=int,default=0);p.add_argument('--shards',type=int,default=1)
    a=p.parse_args()
    if a.prepare:prepare()
    else:run(a.shard,a.shards)


==> anc/protocol_sources/rna_pilot.py <==
"""Frozen KnotFold: native, matching, and explicit stacking redecoding.

Labels are only used by metrics(), after all decoding. No fitted parameters.
"""
import collections
import hashlib
import json
import os
from pathlib import Path
import pickle
import subprocess
import sys
import time

import networkx as nx
import numpy as np
import torch
from scipy.optimize import Bounds, LinearConstraint, milp
from scipy.sparse import lil_matrix

ROOT = Path('/data/wangshh/acrd_v33')
SRC = ROOT / 'source/KnotFold'
OUT = ROOT / 'results/rna'
sys.path.insert(0, str(SRC))
sys.path.insert(0, str(Path(__file__).resolve().parents[3] / 'src'))
from KnotFold import load_model
from acrd.physical_redecoding import from_pair_tables

RNA_SS_data = collections.namedtuple('RNA_SS_data', 'seq ss_label length name pairs')

def crossed(pairs):
    return {a for a in pairs if any(a[0] < b[0] < a[1] < b[1] or
            b[0] < a[0] < b[1] < a[1] for b in pairs)}

def metrics(p, g):
    tp = len(p & g)
    return dict(tp=tp, predicted=len(p), gold=len(g),
                f1=2*tp/(len(p)+len(g)) if p or g else 1.,
                degree_violations=sum(v > 1 for v in collections.Counter(i for e in p for i in e).values()))

def match(edges, weights):
    g = nx.Graph()
    g.add_weighted_edges_from((i, j, float(w)) for (i,j),w in zip(edges,weights) if w > 0)
    return {tuple(sorted(e)) for e in nx.max_weight_matching(g)}

def joint(edges, w, anchor):
    index = {e:k for k,e in enumerate(edges)}
    stacks = [(k,index[(i+1,j-1)]) for k,(i,j) in enumerate(edges) if (i+1,j-1) in index]
    n = len(edges)
    if not n:
        return set(), set(), dict(status=0,gap=0.,compile_seconds=0.,solve_seconds=0.,bits=0,energy_error=0.)
    t = time.perf_counter()
    conflict_penalty = 2*(abs(w).sum()+len(stacks))+1
    tables = {}
    for a in range(n):
        for b in range(a+1,n):
            if set(edges[a]) & set(edges[b]):
                tables[a,b] = np.array([[0.,0.],[0.,conflict_penalty]])
    for a,b in stacks:
        a,b=sorted((a,b));tables[a,b]=np.array([[0.,0.],[0.,-1.]])
    problem=from_pair_tables([2]*n,tuple(int(e in anchor) for e in edges),
                            [[0.,-float(v)] for v in w],tables)
    q,offset=problem.to_qubo()
    compile_s=time.perf_counter()-t
    # Solve the same quadratic objective on its feasible domain by exact AND linearization.
    vertices=sorted({v for e in edges for v in e})
    mat=lil_matrix((len(vertices)+3*len(stacks),n+len(stacks)))
    upper=np.ones(mat.shape[0]);lower=np.full(mat.shape[0],-np.inf)
    for row,v in enumerate(vertices):
        for k,e in enumerate(edges):
            if v in e:mat[row,k]=1
    for k,(a,b) in enumerate(stacks):
        r=len(vertices)+3*k; y=n+k
        mat[r,y]=1;mat[r,a]=-1;upper[r]=0
        mat[r+1,y]=1;mat[r+1,b]=-1;upper[r+1]=0
        mat[r+2,a]=1;mat[r+2,b]=1;mat[r+2,y]=-1;upper[r+2]=1
    t=time.perf_counter()
    sol=milp(np.r_[-w,-np.ones(len(stacks))],integrality=np.ones(n+len(stacks)),
             bounds=Bounds(0,1),constraints=LinearConstraint(mat.tocsr(),lower,upper),
             options={'time_limit':30.,'mip_rel_gap':0.})
    solve_s=time.perf_counter()-t
    assert sol.x is not None, sol.message
    selected={k for k,v in enumerate(sol.x[:n]) if v>.5}
    def value(s):return sum(w[k] for k in s)+sum(a in s and b in s for a,b in stacks)
    local={index[e] for e in anchor}
    local_start=time.perf_counter()
    # Feasible one-edge and adjacent-stem two-edge replacements, no labels.
    moves=[{k} for k in range(n)]+[{a,b} for a,b in stacks]
    for _ in range(500):
        best=local;bestv=value(local)
        for move in moves:
            used={v for k in move for v in edges[k]}
            cand=(local-{k for k in local if used & set(edges[k])})|move
            v=value(cand)
            if v>bestv+1e-9:best,bestv=cand,v
        for k in local:
            cand=local-{k};v=value(cand)
            if v>bestv+1e-9:best,bestv=cand,v
        if best==local:break
        local=best
    state=tuple(int(k in selected) for k in range(n))
    z=np.zeros(2*n);z[2*np.arange(n)+np.array(state)]=1
    err=abs(float(z@q@z+offset)+value(selected))
    assert err < max(1e-5,abs(value(selected))*1e-7), err
    assert all(sum(v in edges[k] for k in selected)<=1 for v in vertices)
    return ({edges[k] for k in selected},{edges[k] for k in local},
            dict(status=int(sol.status),gap=float(sol.mip_gap),compile_seconds=compile_s,
                 solve_seconds=solve_s,bits=2*n,edges=n,stack_interactions=len(stacks),
                 local_seconds=time.perf_counter()-local_start,
                 energy_error=err,optimal_score=value(selected),local_score=value(local)))

def main():
    OUT.mkdir(parents=True,exist_ok=True)
    torch.set_num_threads(4);torch.cuda.set_per_process_memory_fraction(.12)
    data=pickle.load(open(ROOT/'assets/rna/TS2.cPickle','rb'),encoding='latin1')
    items={}
    for a in data:
        x=np.array(a.seq)[:a.length]
        if not 40<=a.length<=200 or not np.all(x.sum(1)==1):continue
        seq=''.join('AUCG'[i] for i in x.argmax(1));key=hashlib.sha256(seq.encode()).hexdigest()
        items.setdefault(key,dict(key=key,name=a.name,sequence=seq,
                        gold=sorted({tuple(sorted(map(int,e))) for e in a.pairs if e[0]!=e[1]})))
    rows=[items[k] for k in sorted(items)][:24]
    (OUT/'manifest.json').write_text(json.dumps(rows,indent=2))
    need=[r for r in rows if not (OUT/(r['key']+'.npz')).exists()]
    if need:
        accum={r['key']:[] for r in need};timings=collections.defaultdict(float)
        for weight in [f'prior_{i}.pth' for i in range(5)]+['reference.pth']:
            model=load_model(SRC/'weights'/weight).cuda().eval()
            for r in need:
                t=time.perf_counter();seq=torch.tensor([['NAUCG'.index(c) for c in r['sequence']]],device='cuda')
                with torch.inference_mode():
                    p=model({'seq':seq},inference_only=True)['contact_logits'].softmax(-1)[0,:,:,1]
                    p=((p+p.T)/2).cpu().numpy()
                timings[r['key']]+=time.perf_counter()-t
                accum[r['key']].append(p)
            del model;torch.cuda.empty_cache()
            print('inferred',weight,len(need),flush=True)
        for r in need:
            a=accum[r['key']];np.savez_compressed(OUT/(r['key']+'.npz'),
                     fg=np.mean(np.array(a[:5],dtype=np.float64),axis=0),bg=a[5],seconds=timings[r['key']])
    results=[]
    for row in rows:
        seq=row['sequence'];n=len(seq);a=np.load(OUT/(row['key']+'.npz'))
        fg=np.round(a['fg'],10);bg=np.round(a['bg'].astype(float),10)
        w=np.log(fg+1e-8)-np.log(bg+1e-8)-np.log(1-fg+1e-8)+np.log(1-bg+1e-8)-4.2
        np.savetxt(OUT/'prior.mat',fg,fmt='%.10f');np.savetxt(OUT/'reference.mat',bg,fmt='%.10f')
        t=time.perf_counter();native=subprocess.run([str(SRC/'KnotFold_mincostflow'),str(OUT/'prior.mat'),str(OUT/'reference.mat')],capture_output=True,text=True,check=True)
        native_s=time.perf_counter()-t
        native={tuple(int(x)-1 for x in l.split()) for l in native.stdout.splitlines() if l.strip()}
        all_edges=[(i,j) for i in range(n) for j in range(i+3,n)]
        t=time.perf_counter();mw=match(all_edges,[w[e] for e in all_edges]);mw_s=time.perf_counter()-t
        canonical=[e for e in all_edges if seq[e[0]]+seq[e[1]] in ('AU','UA','CG','GC','GU','UG')]
        t=time.perf_counter();cm=match(canonical,[w[e] for e in canonical]);cm_s=time.perf_counter()-t
        support=[e for e in canonical if w[e]>=-2]
        q,local,info=joint(support,np.array([w[e] for e in support]),cm)
        gold={tuple(e) for e in row['gold']}
        record=dict(name=row['name'],key=row['key'],length=n,inference_seconds=float(a['seconds']),
                    gold_pairs=len(gold),gold_pk_pairs=len(crossed(gold)),candidate_recall=len(gold&set(support))/max(1,len(gold)),joint=info,methods={})
        for name,p,s in [('independent_positive_edges',{e for e in all_edges if w[e]>0},0.),('native_flow',native,native_s),('matching_same_score',mw,mw_s),('canonical_matching',cm,cm_s),('stack_local',local,info.get('local_seconds',0.)),('stack_joint',q,info['solve_seconds'])]:
            record['methods'][name]={**metrics(p,gold),'pseudoknot':metrics(crossed(p),crossed(gold)),
                'pairs':sorted(p),'seconds':s,'changed_native':len(p^native)}
        results.append(record)
        (OUT/'results.json').write_text(json.dumps(results,indent=2))
        print(row['name'],{k:round(v['f1'],3) for k,v in record['methods'].items()},flush=True)
    summary={}
    for method in results[0]['methods']:
        vals=[r['methods'][method] for r in results]
        summary[method]=dict(n=len(vals),macro_f1=float(np.mean([v['f1'] for v in vals])),
            micro_f1=2*sum(v['tp'] for v in vals)/sum(v['predicted']+v['gold'] for v in vals),
            degree_violations=sum(v['degree_violations'] for v in vals))
    (OUT/'summary.json').write_text(json.dumps(summary,indent=2));print(summary,flush=True)

if __name__=='__main__':main()


==> anc/protocol_sources/rotamer_geometry.py <==
"""Template-based, full-heavy-atom rotamer geometry.

The residue templates bundled in ``assets/pdbfixer_templates`` are copied from
PDBFixer 1.12.  They are distributed under the MIT license in that directory.

This module deliberately has no dependency on PDBFixer or OpenMM.  A template
is rigidly aligned to a target N/CA/C backbone with Kabsch alignment, then each
requested chi angle is applied by rotating the complete downstream component
of the real residue bond graph.  Rigid component rotations preserve rings,
branches, bond lengths, and bond angles.  Proline is kept as the aligned intact
template: rotating an individual Pro chi would break its N-CD ring closure.
"""

from __future__ import annotations

from dataclasses import dataclass
from functools import lru_cache
from pathlib import Path
from typing import Dict, Iterable, Mapping, Optional, Sequence, Tuple, Union

import numpy as np


ArrayLike = Union[np.ndarray, Sequence[Sequence[float]]]
AtomPair = Tuple[str, str]
ChiDefinition = Tuple[str, str, str, str]


DEFAULT_TEMPLATE_DIR = Path(__file__).resolve().parent / "assets" / "pdbfixer_templates"

ONE_TO_THREE = {
    "A": "ALA", "C": "CYS", "D": "ASP", "E": "GLU", "F": "PHE",
    "G": "GLY", "H": "HIS", "I": "ILE", "K": "LYS", "L": "LEU",
    "M": "MET", "N": "ASN", "P": "PRO", "Q": "GLN", "R": "ARG",
    "S": "SER", "T": "THR", "V": "VAL", "W": "TRP", "Y": "TYR",
}
THREE_TO_ONE = {value: key for key, value in ONE_TO_THREE.items()}


# Standard heavy-atom covalent graphs.  Backbone bonds are included so graph
# cuts can identify the exact downstream side of each chi bond.
_COMMON_BACKBONE = (("N", "CA"), ("CA", "C"), ("C", "O"))
_SIDECHAIN_BONDS: Dict[str, Tuple[AtomPair, ...]] = {
    "A": (("CA", "CB"),),
    "C": (("CA", "CB"), ("CB", "SG")),
    "D": (("CA", "CB"), ("CB", "CG"), ("CG", "OD1"), ("CG", "OD2")),
    "E": (("CA", "CB"), ("CB", "CG"), ("CG", "CD"), ("CD", "OE1"), ("CD", "OE2")),
    "F": (("CA", "CB"), ("CB", "CG"), ("CG", "CD1"), ("CG", "CD2"),
          ("CD1", "CE1"), ("CD2", "CE2"), ("CE1", "CZ"), ("CE2", "CZ")),
    "G": (),
    "H": (("CA", "CB"), ("CB", "CG"), ("CG", "ND1"), ("CG", "CD2"),
          ("ND1", "CE1"), ("CE1", "NE2"), ("NE2", "CD2")),
    "I": (("CA", "CB"), ("CB", "CG1"), ("CB", "CG2"), ("CG1", "CD1")),
    "K": (("CA", "CB"), ("CB", "CG"), ("CG", "CD"), ("CD", "CE"), ("CE", "NZ")),
    "L": (("CA", "CB"), ("CB", "CG"), ("CG", "CD1"), ("CG", "CD2")),
    "M": (("CA", "CB"), ("CB", "CG"), ("CG", "SD"), ("SD", "CE")),
    "N": (("CA", "CB"), ("CB", "CG"), ("CG", "OD1"), ("CG", "ND2")),
    "P": (("CA", "CB"), ("CB", "CG"), ("CG", "CD"), ("CD", "N")),
    "Q": (("CA", "CB"), ("CB", "CG"), ("CG", "CD"), ("CD", "OE1"), ("CD", "NE2")),
    "R": (("CA", "CB"), ("CB", "CG"), ("CG", "CD"), ("CD", "NE"),
          ("NE", "CZ"), ("CZ", "NH1"), ("CZ", "NH2")),
    "S": (("CA", "CB"), ("CB", "OG")),
    "T": (("CA", "CB"), ("CB", "OG1"), ("CB", "CG2")),
    "V": (("CA", "CB"), ("CB", "CG1"), ("CB", "CG2")),
    "W": (("CA", "CB"), ("CB", "CG"), ("CG", "CD1"), ("CG", "CD2"),
          ("CD1", "NE1"), ("NE1", "CE2"), ("CE2", "CD2"),
          ("CD2", "CE3"), ("CE3", "CZ3"), ("CZ3", "CH2"),
          ("CH2", "CZ2"), ("CZ2", "CE2")),
    "Y": (("CA", "CB"), ("CB", "CG"), ("CG", "CD1"), ("CG", "CD2"),
          ("CD1", "CE1"), ("CD2", "CE2"), ("CE1", "CZ"),
          ("CE2", "CZ"), ("CZ", "OH")),
}


# IUPAC-style chi definitions used by standard protein force fields.  Proline
# is intentionally omitted: its side chain is a cycle connected back to N.
CHI_DEFINITIONS: Dict[str, Tuple[ChiDefinition, ...]] = {
    "A": (),
    "C": (("N", "CA", "CB", "SG"),),
    "D": (("N", "CA", "CB", "CG"), ("CA", "CB", "CG", "OD1")),
    "E": (("N", "CA", "CB", "CG"), ("CA", "CB", "CG", "CD"), ("CB", "CG", "CD", "OE1")),
    "F": (("N", "CA", "CB", "CG"), ("CA", "CB", "CG", "CD1")),
    "G": (),
    "H": (("N", "CA", "CB", "CG"), ("CA", "CB", "CG", "ND1")),
    "I": (("N", "CA", "CB", "CG1"), ("CA", "CB", "CG1", "CD1")),
    "K": (("N", "CA", "CB", "CG"), ("CA", "CB", "CG", "CD"),
          ("CB", "CG", "CD", "CE"), ("CG", "CD", "CE", "NZ")),
    "L": (("N", "CA", "CB", "CG"), ("CA", "CB", "CG", "CD1")),
    "M": (("N", "CA", "CB", "CG"), ("CA", "CB", "CG", "SD"), ("CB", "CG", "SD", "CE")),
    "N": (("N", "CA", "CB", "CG"), ("CA", "CB", "CG", "OD1")),
    "P": (),
    "Q": (("N", "CA", "CB", "CG"), ("CA", "CB", "CG", "CD"), ("CB", "CG", "CD", "OE1")),
    "R": (("N", "CA", "CB", "CG"), ("CA", "CB", "CG", "CD"),
          ("CB", "CG", "CD", "NE"), ("CG", "CD", "NE", "CZ")),
    "S": (("N", "CA", "CB", "OG"),),
    "T": (("N", "CA", "CB", "OG1"),),
    "V": (("N", "CA", "CB", "CG1"),),
    "W": (("N", "CA", "CB", "CG"), ("CA", "CB", "CG", "CD1")),
    "Y": (("N", "CA", "CB", "CG"), ("CA", "CB", "CG", "CD1")),
}


class RotamerGeometryError(ValueError):
    """Raised when a template or requested geometry is invalid."""


@dataclass(frozen=True)
class ResidueTemplate:
    """A parsed heavy-atom residue template and its chemical topology."""

    residue: str
    atom_names: Tuple[str, ...]
    coords: np.ndarray
    bonds: Tuple[AtomPair, ...]
    chi_definitions: Tuple[ChiDefinition, ...]

    @property
    def atom_index(self) -> Dict[str, int]:
        return {name: index for index, name in enumerate(self.atom_names)}


def canonical_residue(residue: str) -> str:
    """Return a canonical one-letter residue code."""

    name = str(residue).strip().upper()
    if name in ONE_TO_THREE:
        return name
    if name in THREE_TO_ONE:
        return THREE_TO_ONE[name]
    raise RotamerGeometryError("Unsupported residue {!r}".format(residue))


def _parse_pdb_atoms(path: Path) -> Tuple[Tuple[str, ...], np.ndarray]:
    names = []
    coords = []
    with path.open(encoding="utf-8") as handle:
        for line in handle:
            if not line.startswith(("ATOM  ", "HETATM")):
                continue
            name = line[12:16].strip()
            if not name or name.startswith("H"):
                continue
            if name in names:
                raise RotamerGeometryError("Duplicate atom {} in {}".format(name, path))
            try:
                xyz = [float(line[30:38]), float(line[38:46]), float(line[46:54])]
            except ValueError as exc:
                raise RotamerGeometryError("Malformed coordinate in {}".format(path)) from exc
            names.append(name)
            coords.append(xyz)
    if not names:
        raise RotamerGeometryError("No heavy atoms found in {}".format(path))
    array = np.asarray(coords, dtype=np.float64)
    if not np.all(np.isfinite(array)):
        raise RotamerGeometryError("Non-finite coordinate in {}".format(path))
    return tuple(names), array


@lru_cache(maxsize=None)
def _load_template_cached(residue: str, directory: str) -> ResidueTemplate:
    code = canonical_residue(residue)
    path = Path(directory) / (ONE_TO_THREE[code] + ".pdb")
    if not path.is_file():
        raise RotamerGeometryError("Missing PDBFixer template {}".format(path))
    names, coords = _parse_pdb_atoms(path)
    required = {"N", "CA", "C", "O"}
    missing = required.difference(names)
    if missing:
        raise RotamerGeometryError("Template {} lacks {}".format(path, sorted(missing)))
    bonds = tuple(_COMMON_BACKBONE) + tuple(_SIDECHAIN_BONDS[code])
    known = set(names)
    bad_bonds = [bond for bond in bonds if bond[0] not in known or bond[1] not in known]
    if bad_bonds:
        raise RotamerGeometryError("Template {} lacks bonded atoms {}".format(path, bad_bonds))
    for definition in CHI_DEFINITIONS[code]:
        if any(atom not in known for atom in definition):
            raise RotamerGeometryError("Template {} lacks chi atoms {}".format(path, definition))
    coords.setflags(write=False)
    return ResidueTemplate(code, names, coords, bonds, CHI_DEFINITIONS[code])


def load_template(residue: str, template_dir: Optional[Union[str, Path]] = None) -> ResidueTemplate:
    """Load and validate a bundled PDBFixer heavy-atom template."""

    directory = Path(template_dir) if template_dir is not None else DEFAULT_TEMPLATE_DIR
    return _load_template_cached(canonical_residue(residue), str(directory.resolve()))


def _backbone_array(backbone: Union[Mapping[str, Sequence[float]], ArrayLike]) -> np.ndarray:
    if isinstance(backbone, Mapping):
        try:
            array = np.stack([backbone[name] for name in ("N", "CA", "C")]).astype(np.float64)
        except KeyError as exc:
            raise RotamerGeometryError("Backbone mapping must contain N, CA, and C") from exc
    else:
        array = np.asarray(backbone, dtype=np.float64)
    if array.shape != (3, 3):
        raise RotamerGeometryError("Backbone must have shape (3, 3), got {}".format(array.shape))
    if not np.all(np.isfinite(array)):
        raise RotamerGeometryError("Backbone contains non-finite coordinates")
    if np.linalg.norm(np.cross(array[0] - array[1], array[2] - array[1])) < 1e-6:
        raise RotamerGeometryError("N, CA, and C must not be collinear")
    return array


def kabsch_transform(source: ArrayLike, target: ArrayLike) -> Tuple[np.ndarray, np.ndarray]:
    """Return ``R, t`` such that ``source @ R.T + t`` best fits target."""

    src = np.asarray(source, dtype=np.float64)
    dst = np.asarray(target, dtype=np.float64)
    if src.shape != dst.shape or src.ndim != 2 or src.shape[1] != 3 or len(src) < 3:
        raise RotamerGeometryError("Kabsch inputs must share shape (N, 3), N >= 3")
    src_center = np.mean(src, axis=0)
    dst_center = np.mean(dst, axis=0)
    src0 = src - src_center
    dst0 = dst - dst_center
    u, _singular, vt = np.linalg.svd(src0.T @ dst0)
    rotation = vt.T @ u.T
    if np.linalg.det(rotation) < 0.0:
        vt[-1] *= -1.0
        rotation = vt.T @ u.T
    translation = dst_center - src_center @ rotation.T
    return rotation, translation


def align_template(template: ResidueTemplate, backbone: Union[Mapping[str, Sequence[float]], ArrayLike]) -> np.ndarray:
    """Kabsch-align a complete template using its N/CA/C atoms."""

    target = _backbone_array(backbone)
    index = template.atom_index
    source = template.coords[[index["N"], index["CA"], index["C"]]]
    rotation, translation = kabsch_transform(source, target)
    return template.coords @ rotation.T + translation


def wrap_degrees(angle: float) -> float:
    """Wrap an angle to [-180, 180)."""

    return float((float(angle) + 180.0) % 360.0 - 180.0)


def measure_dihedral(p0: Sequence[float], p1: Sequence[float], p2: Sequence[float], p3: Sequence[float]) -> float:
    """Measure a signed dihedral angle in degrees."""

    q0, q1, q2, q3 = [np.asarray(point, dtype=np.float64) for point in (p0, p1, p2, p3)]
    b0 = q0 - q1
    b1 = q2 - q1
    b2 = q3 - q2
    norm = float(np.linalg.norm(b1))
    if norm < 1e-12:
        raise RotamerGeometryError("Cannot measure a dihedral around a zero-length bond")
    axis = b1 / norm
    v = b0 - np.dot(b0, axis) * axis
    w = b2 - np.dot(b2, axis) * axis
    if np.linalg.norm(v) < 1e-12 or np.linalg.norm(w) < 1e-12:
        raise RotamerGeometryError("Cannot measure a degenerate dihedral")
    x = float(np.dot(v, w))
    y = float(np.dot(np.cross(axis, v), w))
    return wrap_degrees(np.degrees(np.arctan2(y, x)))


def bond_length(p0: Sequence[float], p1: Sequence[float]) -> float:
    """Return the Euclidean bond length in Angstrom."""

    return float(np.linalg.norm(np.asarray(p0, dtype=np.float64) - np.asarray(p1, dtype=np.float64)))


def _adjacency(template: ResidueTemplate) -> Dict[str, set]:
    graph = {name: set() for name in template.atom_names}
    for first, second in template.bonds:
        graph[first].add(second)
        graph[second].add(first)
    return graph


def _downstream_component(template: ResidueTemplate, upstream: str, downstream: str) -> Tuple[str, ...]:
    graph = _adjacency(template)
    if downstream not in graph[upstream]:
        raise RotamerGeometryError("{}-{} is not a bond in {}".format(upstream, downstream, template.residue))
    graph[upstream].remove(downstream)
    graph[downstream].remove(upstream)
    visited = set()
    stack = [downstream]
    while stack:
        atom = stack.pop()
        if atom in visited:
            continue
        visited.add(atom)
        stack.extend(graph[atom].difference(visited))
    if upstream in visited:
        raise RotamerGeometryError(
            "Bond {}-{} lies in a cycle; a rigid downstream rotation would break {}".format(
                upstream, downstream, template.residue
            )
        )
    return tuple(name for name in template.atom_names if name in visited)


def _rotate_about_axis(coords: np.ndarray, indices: Iterable[int], origin: np.ndarray, axis: np.ndarray, angle_deg: float) -> None:
    length = float(np.linalg.norm(axis))
    if length < 1e-12:
        raise RotamerGeometryError("Cannot rotate around a zero-length bond")
    unit_axis = axis / length
    theta = np.deg2rad(float(angle_deg))
    cosine = float(np.cos(theta))
    sine = float(np.sin(theta))
    selected = np.asarray(list(indices), dtype=np.int64)
    if selected.size == 0:
        return
    points = coords[selected] - origin
    rotated = (
        points * cosine
        + np.cross(unit_axis[None, :], points) * sine
        + np.outer(points @ unit_axis, unit_axis) * (1.0 - cosine)
    )
    coords[selected] = rotated + origin


def _apply_chi(template: ResidueTemplate, coords: np.ndarray, definition: ChiDefinition, target_deg: float) -> None:
    index = template.atom_index
    first, second, third, fourth = definition
    current = measure_dihedral(coords[index[first]], coords[index[second]], coords[index[third]], coords[index[fourth]])
    delta = wrap_degrees(float(target_deg) - current)
    component = _downstream_component(template, second, third)
    indices = [index[name] for name in component]
    origin = coords[index[second]].copy()
    axis = coords[index[third]] - coords[index[second]]
    _rotate_about_axis(coords, indices, origin, axis, delta)
    measured = measure_dihedral(coords[index[first]], coords[index[second]], coords[index[third]], coords[index[fourth]])
    error = abs(wrap_degrees(measured - float(target_deg)))
    if error > 1e-5:
        # The signed-dihedral convention can differ from a rotation convention.
        # Undo and apply the opposite signed rotation deterministically.
        _rotate_about_axis(coords, indices, origin, axis, -delta)
        _rotate_about_axis(coords, indices, origin, axis, -delta)
        measured = measure_dihedral(coords[index[first]], coords[index[second]], coords[index[third]], coords[index[fourth]])
        error = abs(wrap_degrees(measured - float(target_deg)))
        if error > 1e-5:
            raise RotamerGeometryError("Failed to set {} chi to {} degrees".format(template.residue, target_deg))


def place_rotamer(
    residue: str,
    backbone: Union[Mapping[str, Sequence[float]], ArrayLike],
    chis: Sequence[float] = (),
    template_dir: Optional[Union[str, Path]] = None,
    include_backbone: bool = False,
) -> Tuple[Tuple[str, ...], np.ndarray]:
    """Place a complete heavy-atom side chain on a target backbone.

    Args:
        residue: One- or three-letter standard amino-acid code.
        backbone: Mapping with N/CA/C coordinates, or an array ordered N/CA/C.
        chis: Desired standard chi angles in degrees.  A prefix is allowed; any
            unspecified distal chis remain in the template conformation.
            Proline chis are intentionally ignored and the intact template ring
            is used as a safe, deterministic strategy.
        template_dir: Optional alternate directory containing PDB templates.
        include_backbone: Return N/CA/C/O as well as side-chain heavy atoms.

    Returns:
        ``(atom_names, coords)`` in template order.  By default only side-chain
        heavy atoms are returned.  Coordinates are in Angstrom.
    """

    code = canonical_residue(residue)
    template = load_template(code, template_dir)
    coords = align_template(template, backbone)
    requested = tuple(float(value) for value in chis)
    if not all(np.isfinite(value) for value in requested):
        raise RotamerGeometryError("Chi angles must be finite")
    if code != "P":
        if len(requested) > len(template.chi_definitions):
            raise RotamerGeometryError(
                "{} has {} chis, got {}".format(code, len(template.chi_definitions), len(requested))
            )
        for definition, target in zip(template.chi_definitions, requested):
            _apply_chi(template, coords, definition, target)
    backbone_names = {"N", "CA", "C", "O", "OXT"}
    selected = [index for index, name in enumerate(template.atom_names) if include_backbone or name not in backbone_names]
    names = tuple(template.atom_names[index] for index in selected)
    return names, np.asarray(coords[selected], dtype=np.float64)


def measure_chis(residue: str, atom_names: Sequence[str], coords: ArrayLike) -> Tuple[float, ...]:
    """Measure every standard chi present in an atom collection."""

    code = canonical_residue(residue)
    names = tuple(atom_names)
    array = np.asarray(coords, dtype=np.float64)
    if array.shape != (len(names), 3):
        raise RotamerGeometryError("Coordinate shape does not match atom_names")
    index = {name: i for i, name in enumerate(names)}
    values = []
    for definition in CHI_DEFINITIONS[code]:
        missing = [name for name in definition if name not in index]
        if missing:
            raise RotamerGeometryError("Cannot measure {} chi; missing {}".format(code, missing))
        values.append(measure_dihedral(*(array[index[name]] for name in definition)))
    return tuple(values)


def bond_lengths(residue: str, atom_names: Sequence[str], coords: ArrayLike) -> Dict[AtomPair, float]:
    """Measure all residue-template bonds present in an atom collection."""

    template = load_template(residue)
    names = tuple(atom_names)
    array = np.asarray(coords, dtype=np.float64)
    if array.shape != (len(names), 3):
        raise RotamerGeometryError("Coordinate shape does not match atom_names")
    index = {name: i for i, name in enumerate(names)}
    return {
        bond: bond_length(array[index[bond[0]]], array[index[bond[1]]])
        for bond in template.bonds
        if bond[0] in index and bond[1] in index
    }


def template_bonds(residue: str) -> Tuple[AtomPair, ...]:
    """Return the standard heavy-atom bond graph for a residue."""

    return load_template(residue).bonds


__all__ = [
    "CHI_DEFINITIONS",
    "DEFAULT_TEMPLATE_DIR",
    "ONE_TO_THREE",
    "ResidueTemplate",
    "RotamerGeometryError",
    "align_template",
    "bond_length",
    "bond_lengths",
    "canonical_residue",
    "kabsch_transform",
    "load_template",
    "measure_chis",
    "measure_dihedral",
    "place_rotamer",
    "template_bonds",
    "wrap_degrees",
]


==> anc/protocol_sources/run_diffab_fixed_sequence_rotamer_control.py <==
"""Run the post-hoc fixed-sequence DiffAb rotamer mechanism control.

The frozen repair implementation is imported but not modified.  Every matched
pair has an identical amino-acid sequence; only independent unary rotamer
selection versus deterministic pairwise rotamer optimization differs.

This program is compatible with the Python 3.7 environment used by the frozen
repair pipeline.
"""

from __future__ import annotations

import argparse
import copy
import csv
import hashlib
import json
import os
import sys
import time
from collections import Counter
from concurrent.futures import ProcessPoolExecutor, as_completed
from datetime import datetime
from pathlib import Path
from typing import Dict, List, Optional, Sequence, Tuple

import numpy as np

import repair_diffab_rotamer_qubo_v2 as repair


CONTROL_VERSION = "diffab_fixed_sequence_rotamer_control_v3"
CONTROL_STATUS = "post_hoc_mechanism_control"
ARM_DEFINED = "defined"
ARM_PAIRWISE_FAILED = "pairwise_intervention_failed_exact_unary_fallback"
ARM_UNAVAILABLE = "intervention_unavailable"
METHODS = (
    "generatorseq_unary",
    "generatorseq_pairwise",
    "unaryseq_unary",
    "unaryseq_pairwise",
)
EXTRA_FIELDS = (
    "control_version",
    "control_status",
    "control_arm_status",
    "failure_reason",
    "intervention_defined",
    "intervention_candidate_energy",
    "fixed_sequence_source",
    "matched_unary_method",
    "sequence_identity_check",
)

EXACT_STATE_FIELDS = (
    "sequence",
    "candidate_energy",
    "rotamers",
    "selected_feasible",
    "selected_pair_incompatibilities",
)


def sha256_file(path):
    # type: (Path) -> str
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def utc_now():
    # type: () -> str
    return datetime.utcnow().isoformat(timespec="microseconds") + "Z"


def _fixed_model(groups, seq_pair, args):
    return _ORIGINAL_BUILD_QUBO(groups, seq_pair, args)


_ORIGINAL_PACK_FIXED = repair.pack_fixed_sequence
_ORIGINAL_LOCAL_SOLVE = repair.local_candidate_solve
_ORIGINAL_BUILD_QUBO = repair.build_candidate_qubo
_ORIGINAL_GATE = repair.gate_qubo_pair_incompatibility


def _map_fixed_choice_to_full(fixed_groups, fixed_choice, full_groups):
    # type: (Sequence[Sequence[repair.Candidate]], np.ndarray, Sequence[Sequence[repair.Candidate]]) -> np.ndarray
    mapped = []
    for position, fixed_index in enumerate(np.asarray(fixed_choice, dtype=np.int64)):
        selected = fixed_groups[position][int(fixed_index)]
        full_index = next(
            index for index, candidate in enumerate(full_groups[position])
            if candidate is selected
        )
        mapped.append(full_index)
    return np.asarray(mapped, dtype=np.int64)


def _repair_args(input_path, parameters):
    # type: (Path, Dict[str, object]) -> argparse.Namespace
    argv = ["--input", str(input_path)]
    flag_names = {
        "top_k_aa": "--top-k-aa",
        "rotamers_per_aa": "--rotamers-per-aa",
        "lambda_context_vdw": "--lambda-context-vdw",
        "lambda_pair_vdw": "--lambda-pair-vdw",
        "vdw_overlap_tolerance": "--vdw-overlap-tolerance",
        "hard_context_overlap": "--hard-context-overlap",
        "hard_pair_overlap": "--hard-pair-overlap",
        "seed": "--seed",
    }
    for key in (
        "top_k_aa", "rotamers_per_aa", "lambda_context_vdw",
        "lambda_pair_vdw", "vdw_overlap_tolerance",
        "hard_context_overlap", "hard_pair_overlap", "seed",
    ):
        argv.extend([flag_names[key], str(parameters[key])])
    argv.extend(["--max-samples-per-file", "4"])
    return repair.parse_args(argv)


def _clone_generator_unary(pairwise_row, record, args):
    # type: (Dict[str, object], Dict[str, object], argparse.Namespace) -> Dict[str, object]
    groups = record["groups"]
    choice = record["unary_choice"]
    seq_pair = record["seq_pair"]
    row = copy.deepcopy(pairwise_row)
    row["method"] = "generatorseq_unary"
    row["sequence_source"] = (
        "DiffAb emitted sequence; independent minimum-unary rotamer control"
    )
    row["candidate_energy"] = repair.candidate_energy(choice, groups, seq_pair, args)
    row["rotamers"] = repair.rotamer_string(choice, groups)
    incompatibilities = repair.selected_pair_incompatibilities(choice, groups, args)
    row["selected_pair_incompatibilities"] = incompatibilities
    row["selected_feasible"] = bool(
        all(record["feasible_positions"]) and incompatibilities == 0
    )
    row["fallback_marker"] = ""
    row["selected_from"] = "generatorseq_unary"
    row["solver"] = "none"
    return row


def _model_fields(row, model):
    # type: (Dict[str, object], repair.QuboModel) -> None
    row["qubo_vars"] = model.variables
    row["qubo_edges"] = model.edges
    row["qubo_density"] = model.density
    row["assignment_penalty_effective"] = model.assignment_penalty


def _decorate(
    row, method, source, matched_unary, arm_status=ARM_DEFINED,
    failure_reason="",
):
    # type: (Dict[str, object], str, str, str, str, str) -> Dict[str, object]
    output = copy.deepcopy(row)
    output["method"] = method
    output["control_version"] = CONTROL_VERSION
    output["control_status"] = CONTROL_STATUS
    output["control_arm_status"] = arm_status
    output["failure_reason"] = failure_reason
    output["intervention_defined"] = arm_status != ARM_UNAVAILABLE
    output["intervention_candidate_energy"] = (
        "" if arm_status == ARM_UNAVAILABLE else output.get("candidate_energy", "")
    )
    output["fixed_sequence_source"] = source
    output["matched_unary_method"] = matched_unary
    output["sequence_identity_check"] = True
    return output


def _fixed_sequence_proposal_reason(feasible_positions):
    # type: (Sequence[bool]) -> str
    missing = [
        str(index) for index, feasible in enumerate(feasible_positions)
        if not feasible
    ]
    if not missing:
        return "ok"
    return "fixed_sequence_no_context_feasible_rotamer_positions:{}".format(
        ",".join(missing)
    )


def _rewrite_generator_state(
    row, record, choice, args, solver, rejected_incompatibilities=0,
):
    """Replace every method-specific state field inherited from joint rows."""

    groups = record["groups"]
    feasible_positions = tuple(
        bool(value) for value in record["feasible_positions"]
    )
    incompatibilities = repair.selected_pair_incompatibilities(
        choice, groups, args
    )
    row["candidate_energy"] = repair.candidate_energy(
        choice, groups, record["seq_pair"], args
    )
    row["rotamers"] = repair.rotamer_string(choice, groups)
    row["proposal_feasible"] = bool(all(feasible_positions))
    row["proposal_reason"] = _fixed_sequence_proposal_reason(feasible_positions)
    row["baseline_representable"] = True
    row["baseline_representable_positions"] = len(groups)
    row["baseline_feasible"] = bool(
        all(feasible_positions) and incompatibilities == 0
    )
    row["selected_pair_incompatibilities"] = incompatibilities
    row["selected_feasible"] = bool(
        all(feasible_positions) and incompatibilities == 0
    )
    row["qubo_rejected_pair_incompatibilities"] = int(
        rejected_incompatibilities
    )
    row["qubo_gate_reason"] = (
        "hard_pair_incompatibility:{}".format(rejected_incompatibilities)
        if rejected_incompatibilities else ""
    )
    row["candidate_positions"] = len(groups)
    row["feasible_positions"] = sum(feasible_positions)
    row["infeasible_positions"] = len(groups) - sum(feasible_positions)
    row["candidate_vars"] = sum(len(group) for group in groups)
    row["solver"] = solver
    _model_fields(row, record["model"])


def _exact_state_equal(first, second):
    # type: (Dict[str, object], Dict[str, object]) -> bool
    return all(
        str(first[field]) == str(second[field])
        for field in EXACT_STATE_FIELDS
    )


def process_control_file(path, parameters):
    # type: (Path, Dict[str, object]) -> List[Dict[str, object]]
    args = _repair_args(path, parameters)
    pack_records = []  # type: List[Dict[str, object]]

    def recording_pack(sequence, raw_groups, seq_pair, local_args):
        groups, feasible_positions = repair.fixed_sequence_candidate_groups(
            sequence, raw_groups
        )
        unary_choice = repair.unary_rotamer_choice(groups)
        pairwise_choice = _ORIGINAL_LOCAL_SOLVE(
            groups, seq_pair, unary_choice, local_args
        )
        rejected_incompatibilities = repair.selected_pair_incompatibilities(
            pairwise_choice, groups, local_args
        )
        hard_pair_fallback = bool(rejected_incompatibilities)
        if hard_pair_fallback:
            # The intervention contract is sequence preserving: a hard-pair
            # failure reuses its own matched unary rotamers, never a different
            # sequence and never an incompatible pairwise decode.
            pairwise_choice = np.asarray(unary_choice, dtype=np.int64).copy()
        model = _fixed_model(groups, seq_pair, local_args)
        feasible = bool(
            all(feasible_positions)
            and repair.selected_pair_incompatibilities(
                pairwise_choice, groups, local_args
            ) == 0
        )
        pack_records.append(
            {
                "sequence": np.asarray(sequence, dtype=np.int64).copy(),
                "groups": groups,
                "feasible_positions": feasible_positions,
                "unary_choice": unary_choice,
                "pairwise_choice": pairwise_choice,
                "seq_pair": seq_pair,
                "model": model,
                "hard_pair_fallback": hard_pair_fallback,
                "rejected_pair_incompatibilities": rejected_incompatibilities,
            }
        )
        return groups, pairwise_choice, feasible

    def fixed_sequence_local(groups, seq_pair, initial, local_args):
        sequence = repair.sequence_from_choice(initial, groups)
        fixed_groups, _ = repair.fixed_sequence_candidate_groups(sequence, groups)
        fixed_initial = repair.unary_rotamer_choice(fixed_groups)
        fixed_choice = _ORIGINAL_LOCAL_SOLVE(
            fixed_groups, seq_pair, fixed_initial, local_args
        )
        return _map_fixed_choice_to_full(fixed_groups, fixed_choice, groups)

    def fixed_sequence_model(groups, seq_pair, local_args):
        initial = repair.unary_rotamer_choice(groups)
        sequence = repair.sequence_from_choice(initial, groups)
        fixed_groups, _ = repair.fixed_sequence_candidate_groups(sequence, groups)
        return _ORIGINAL_BUILD_QUBO(fixed_groups, seq_pair, local_args)

    def fixed_sequence_gate(
        proposal_choice, proposal_groups, baseline_choice, baseline_groups,
        local_args,
    ):
        rejected = repair.selected_pair_incompatibilities(
            proposal_choice, proposal_groups, local_args
        )
        if rejected:
            unary_choice = repair.unary_rotamer_choice(proposal_groups)
            return unary_choice, proposal_groups, True, rejected
        return (
            np.asarray(proposal_choice, dtype=np.int64).copy(),
            proposal_groups,
            False,
            0,
        )

    repair.pack_fixed_sequence = recording_pack
    repair.local_candidate_solve = fixed_sequence_local
    repair.build_candidate_qubo = fixed_sequence_model
    repair.gate_qubo_pair_incompatibility = fixed_sequence_gate
    try:
        raw_rows = repair.process_file(path, args)
    finally:
        repair.pack_fixed_sequence = _ORIGINAL_PACK_FIXED
        repair.local_candidate_solve = _ORIGINAL_LOCAL_SOLVE
        repair.build_candidate_qubo = _ORIGINAL_BUILD_QUBO
        repair.gate_qubo_pair_incompatibility = _ORIGINAL_GATE

    by_sample = {}  # type: Dict[int, Dict[str, Dict[str, object]]]
    for row in raw_rows:
        by_sample.setdefault(int(row["sample"]), {})[str(row["method"])] = row
    if len(pack_records) != 2 * len(by_sample):
        raise RuntimeError(
            "Expected two fixed-sequence pack records per sample for {}; got {} "
            "records for {} samples".format(path, len(pack_records), len(by_sample))
        )

    output = []  # type: List[Dict[str, object]]
    for sample_ordinal, sample in enumerate(sorted(by_sample)):
        methods = by_sample[sample]
        generator_record = pack_records[2 * sample_ordinal]
        generator_pairwise_raw = methods["diffab_sample"]
        generator_unary_raw = _clone_generator_unary(
            generator_pairwise_raw, generator_record, args
        )
        generator_unary = _decorate(
            generator_unary_raw,
            "generatorseq_unary",
            "diffab_emitted_sequence",
            "generatorseq_unary",
        )
        generator_unary["sequence_source"] = (
            "DiffAb emitted sequence; independent minimum-unary rotamer control"
        )
        generator_unary["fallback_marker"] = ""
        generator_unary["selected_from"] = "generatorseq_unary"
        _rewrite_generator_state(
            generator_unary,
            generator_record,
            generator_record["unary_choice"],
            args,
            "none",
        )
        generator_pairwise = _decorate(
            generator_pairwise_raw,
            "generatorseq_pairwise",
            "diffab_emitted_sequence",
            "generatorseq_unary",
        )
        generator_pairwise["sequence_source"] = (
            "DiffAb emitted sequence; deterministic pairwise rotamer optimization"
        )
        if generator_record["hard_pair_fallback"]:
            generator_pairwise["fallback_marker"] = (
                "gated_to_generatorseq_unary"
            )
            generator_pairwise["selected_from"] = "generatorseq_unary"
            generator_pairwise["control_arm_status"] = ARM_PAIRWISE_FAILED
            generator_pairwise["failure_reason"] = (
                "hard_pair_incompatibility:{}".format(
                    generator_record["rejected_pair_incompatibilities"]
                )
            )
        else:
            generator_pairwise["fallback_marker"] = ""
            generator_pairwise["selected_from"] = "generatorseq_pairwise"
        _rewrite_generator_state(
            generator_pairwise,
            generator_record,
            generator_record["pairwise_choice"],
            args,
            "local",
            (
                generator_record["rejected_pair_incompatibilities"]
                if generator_record["hard_pair_fallback"] else 0
            ),
        )

        # A joint unary sequence is defined only when every position has at
        # least one context-feasible candidate.  The frozen repair emits the
        # generator fallback in proposal-infeasible cases; v3 records that
        # state honestly instead of relabeling it as a joint-unary sequence.
        joint_unary_available = bool(methods["unary_rotamer"]["proposal_feasible"])
        if joint_unary_available:
            unaryseq_unary = _decorate(
                methods["unary_rotamer"],
                "unaryseq_unary",
                "joint_unary_selected_sequence",
                "unaryseq_unary",
            )
            unaryseq_unary["sequence_source"] = (
                "joint unary-selected sequence; independent minimum-unary rotamer"
            )
            unaryseq_unary["selected_from"] = "unaryseq_unary"
            unaryseq_unary["solver"] = "none"
            unaryseq_unary["fallback_marker"] = ""

            unaryseq_pairwise = _decorate(
                methods["qubo"],
                "unaryseq_pairwise",
                "joint_unary_selected_sequence",
                "unaryseq_unary",
            )
            unaryseq_pairwise["sequence_source"] = (
                "joint unary-selected sequence; deterministic pairwise "
                "rotamer optimization"
            )
            unaryseq_pairwise["solver"] = "local"
            if unaryseq_pairwise.get("fallback_marker"):
                unaryseq_pairwise["fallback_marker"] = "gated_to_unaryseq_unary"
                unaryseq_pairwise["selected_from"] = "unaryseq_unary"
                unaryseq_pairwise["control_arm_status"] = ARM_PAIRWISE_FAILED
                unaryseq_pairwise["failure_reason"] = (
                    "hard_pair_incompatibility:{}".format(
                        unaryseq_pairwise[
                            "qubo_rejected_pair_incompatibilities"
                        ]
                    )
                )
            else:
                unaryseq_pairwise["selected_from"] = "unaryseq_pairwise"
        else:
            failure_reason = (
                "joint_unary_sequence_undefined:"
                "no_all_position_feasible_candidate"
            )
            unaryseq_unary = _decorate(
                generator_pairwise,
                "unaryseq_unary",
                "unavailable_joint_unary_sequence",
                "unaryseq_unary",
                ARM_UNAVAILABLE,
                failure_reason,
            )
            unaryseq_unary["sequence_source"] = (
                "joint unary intervention unavailable; exact "
                "generatorseq_pairwise fallback"
            )
            unaryseq_unary["proposal_feasible"] = False
            unaryseq_unary["proposal_reason"] = methods[
                "unary_rotamer"
            ]["proposal_reason"]
            unaryseq_unary["fallback_marker"] = (
                "intervention_unavailable_reuse_generatorseq_pairwise"
            )
            unaryseq_unary["selected_from"] = "generatorseq_pairwise"
            unaryseq_unary["solver"] = "none"
            unaryseq_unary["qubo_rejected_pair_incompatibilities"] = 0
            unaryseq_unary["qubo_gate_reason"] = ""

            unaryseq_pairwise = _decorate(
                unaryseq_unary,
                "unaryseq_pairwise",
                "unavailable_joint_unary_sequence",
                "unaryseq_unary",
                ARM_UNAVAILABLE,
                failure_reason,
            )
            unaryseq_pairwise["fallback_marker"] = (
                "intervention_unavailable_reuse_unaryseq_unary"
            )
            unaryseq_pairwise["selected_from"] = "unaryseq_unary"
            unaryseq_pairwise["solver"] = "none"

            if not _exact_state_equal(unaryseq_unary, generator_pairwise):
                raise RuntimeError(
                    "Unavailable unary-sequence arm is not an exact generator "
                    "fallback for {} sample {}".format(path, sample)
                )
            if not _exact_state_equal(unaryseq_pairwise, unaryseq_unary):
                raise RuntimeError(
                    "Unavailable pairwise arm is not an exact matched-unary "
                    "fallback for {} sample {}".format(path, sample)
                )

        pairs = (
            (generator_unary, generator_pairwise),
            (unaryseq_unary, unaryseq_pairwise),
        )
        for unary_row, pairwise_row in pairs:
            identical = str(unary_row["sequence"]) == str(pairwise_row["sequence"])
            unary_row["sequence_identity_check"] = identical
            pairwise_row["sequence_identity_check"] = identical
            if not identical:
                raise RuntimeError(
                    "Fixed-sequence contract failed for {} sample {}: {} vs {}"
                    .format(path, sample, unary_row["method"], pairwise_row["method"])
                )
        output.extend(
            [generator_unary, generator_pairwise, unaryseq_unary, unaryseq_pairwise]
        )
    return output


def _worker(task):
    ordinal, path_text, parameters, shard_dir_text = task
    path = Path(path_text)
    shard_dir = Path(shard_dir_text)
    shard_path = shard_dir / ("{:04d}_{}.csv".format(ordinal, path.stem))
    if shard_path.exists():
        raise FileExistsError("Refusing to overwrite shard {}".format(shard_path))
    rows = process_control_file(path, parameters)
    fields = list(repair.OUTPUT_FIELDS) + list(EXTRA_FIELDS)
    with shard_path.open("x", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)
    return ordinal, str(shard_path), len(rows)


def read_manifest(path, limit):
    with path.open("r", newline="", encoding="utf-8") as handle:
        rows = list(csv.DictReader(handle, delimiter="\t"))
    if limit is not None:
        rows = rows[:limit]
    if not rows:
        raise ValueError("Input manifest has no selected rows")
    for row in rows:
        input_path = Path(row["path"])
        if not input_path.is_file():
            raise FileNotFoundError("Manifest input is missing: {}".format(input_path))
        if sha256_file(input_path) != row["sha256"]:
            raise RuntimeError("Manifest hash mismatch: {}".format(input_path))
    return rows


def aggregate_shards(shards, output_path):
    fields = list(repair.OUTPUT_FIELDS) + list(EXTRA_FIELDS)
    counts = Counter()
    total = 0
    with output_path.open("x", newline="", encoding="utf-8") as target:
        writer = csv.DictWriter(target, fieldnames=fields)
        writer.writeheader()
        for _, shard_path_text, _ in sorted(shards):
            with Path(shard_path_text).open("r", newline="", encoding="utf-8") as source:
                for row in csv.DictReader(source):
                    writer.writerow(row)
                    counts[row["method"]] += 1
                    total += 1
    if set(counts) != set(METHODS) or len(set(counts.values())) != 1:
        raise RuntimeError("Aggregate method cardinality failure: {}".format(dict(counts)))
    return total, counts


def _as_bool(value):
    if isinstance(value, bool):
        return value
    normalized = str(value).strip().lower()
    if normalized in ("true", "1"):
        return True
    if normalized in ("false", "0"):
        return False
    raise ValueError("Not a boolean value: {!r}".format(value))


def audit_aggregate(path, expected_cases):
    """Fail closed on every v3 identity, availability, and fallback contract."""

    with Path(path).open("r", newline="", encoding="utf-8") as handle:
        rows = list(csv.DictReader(handle))
    expected_rows = expected_cases * len(METHODS)
    if len(rows) != expected_rows:
        raise RuntimeError(
            "Static audit row count {} != expected {}".format(
                len(rows), expected_rows
            )
        )
    grouped = {}  # type: Dict[Tuple[str, int], Dict[str, Dict[str, object]]]
    status_counts = Counter()
    fallback_counts = Counter()
    seen = set()
    for row in rows:
        key = (str(row["file"]), int(row["sample"]), str(row["method"]))
        if key in seen:
            raise RuntimeError("Duplicate static-audit key {}".format(key))
        seen.add(key)
        if row["control_version"] != CONTROL_VERSION:
            raise RuntimeError("Wrong control version at {}".format(key))
        if row["control_status"] != CONTROL_STATUS:
            raise RuntimeError("Wrong control status at {}".format(key))
        grouped.setdefault(key[:2], {})[key[2]] = row
        status_counts[(key[2], row["control_arm_status"])] += 1
        fallback_counts[(key[2], row["fallback_marker"])] += 1

    unavailable = 0
    generator_pairwise_fallbacks = 0
    unaryseq_pairwise_fallbacks = 0
    objective_nonincrease_checks = 0
    for key, methods in grouped.items():
        if set(methods) != set(METHODS):
            raise RuntimeError("Incomplete static-audit case {}".format(key))
        gu = methods["generatorseq_unary"]
        gp = methods["generatorseq_pairwise"]
        uu = methods["unaryseq_unary"]
        up = methods["unaryseq_pairwise"]

        for unary, pairwise in ((gu, gp), (uu, up)):
            if str(unary["sequence"]) != str(pairwise["sequence"]):
                raise RuntimeError("Sequence identity failure at {}".format(key))
            if not _as_bool(unary["sequence_identity_check"]):
                raise RuntimeError("False unary sequence check at {}".format(key))
            if not _as_bool(pairwise["sequence_identity_check"]):
                raise RuntimeError("False pairwise sequence check at {}".format(key))

        if gu["fixed_sequence_source"] != "diffab_emitted_sequence":
            raise RuntimeError("Generator unary source failure at {}".format(key))
        if gp["fixed_sequence_source"] != "diffab_emitted_sequence":
            raise RuntimeError("Generator pairwise source failure at {}".format(key))
        if gu["selected_from"] != "generatorseq_unary" or gu["fallback_marker"]:
            raise RuntimeError("Generator unary metadata failure at {}".format(key))
        if int(gu["qubo_rejected_pair_incompatibilities"]) != 0:
            raise RuntimeError("Generator unary inherited joint gate at {}".format(key))
        if gu["qubo_gate_reason"]:
            raise RuntimeError("Generator unary inherited gate reason at {}".format(key))

        if gp["fallback_marker"]:
            generator_pairwise_fallbacks += 1
            if gp["fallback_marker"] != "gated_to_generatorseq_unary":
                raise RuntimeError("Generator fallback marker failure at {}".format(key))
            if gp["selected_from"] != "generatorseq_unary":
                raise RuntimeError("Generator fallback source failure at {}".format(key))
            if gp["control_arm_status"] != ARM_PAIRWISE_FAILED:
                raise RuntimeError("Generator fallback status failure at {}".format(key))
            if not _exact_state_equal(gp, gu):
                raise RuntimeError("Generator fallback is not exact at {}".format(key))
        else:
            if gp["selected_from"] != "generatorseq_pairwise":
                raise RuntimeError("Generator pairwise source failure at {}".format(key))
            if gp["control_arm_status"] != ARM_DEFINED:
                raise RuntimeError("Generator pairwise status failure at {}".format(key))
            if float(gp["candidate_energy"]) > float(gu["candidate_energy"]) + 1e-9:
                raise RuntimeError("Generator objective increased at {}".format(key))
            objective_nonincrease_checks += 1

        joint_available = _as_bool(uu["intervention_defined"])
        if not joint_available:
            unavailable += 1
            for row in (uu, up):
                if row["control_arm_status"] != ARM_UNAVAILABLE:
                    raise RuntimeError("Unavailable status failure at {}".format(key))
                if row["failure_reason"] != (
                    "joint_unary_sequence_undefined:"
                    "no_all_position_feasible_candidate"
                ):
                    raise RuntimeError("Unavailable reason failure at {}".format(key))
                if row["fixed_sequence_source"] != "unavailable_joint_unary_sequence":
                    raise RuntimeError("Unavailable source failure at {}".format(key))
                if row["intervention_candidate_energy"]:
                    raise RuntimeError("Unavailable intervention energy at {}".format(key))
                if _as_bool(row["proposal_feasible"]):
                    raise RuntimeError("Unavailable proposal marked feasible at {}".format(key))
            if uu["fallback_marker"] != (
                "intervention_unavailable_reuse_generatorseq_pairwise"
            ) or uu["selected_from"] != "generatorseq_pairwise":
                raise RuntimeError("Unavailable unary fallback metadata at {}".format(key))
            if up["fallback_marker"] != (
                "intervention_unavailable_reuse_unaryseq_unary"
            ) or up["selected_from"] != "unaryseq_unary":
                raise RuntimeError("Unavailable pairwise fallback metadata at {}".format(key))
            if not _exact_state_equal(uu, gp) or not _exact_state_equal(up, uu):
                raise RuntimeError("Unavailable fallback is not exact at {}".format(key))
        else:
            if not _as_bool(up["intervention_defined"]):
                raise RuntimeError("Asymmetric intervention definition at {}".format(key))
            if uu["fixed_sequence_source"] != "joint_unary_selected_sequence":
                raise RuntimeError("Joint unary source failure at {}".format(key))
            if up["fixed_sequence_source"] != "joint_unary_selected_sequence":
                raise RuntimeError("Joint pairwise source failure at {}".format(key))
            if not _as_bool(uu["proposal_feasible"]):
                raise RuntimeError("Defined joint unary marked infeasible at {}".format(key))
            if uu["control_arm_status"] != ARM_DEFINED:
                raise RuntimeError("Defined joint unary status failure at {}".format(key))
            if up["fallback_marker"]:
                unaryseq_pairwise_fallbacks += 1
                if up["fallback_marker"] != "gated_to_unaryseq_unary":
                    raise RuntimeError("Joint pairwise fallback marker at {}".format(key))
                if up["selected_from"] != "unaryseq_unary":
                    raise RuntimeError("Joint pairwise fallback source at {}".format(key))
                if up["control_arm_status"] != ARM_PAIRWISE_FAILED:
                    raise RuntimeError("Joint pairwise fallback status at {}".format(key))
                if not _exact_state_equal(up, uu):
                    raise RuntimeError("Joint pairwise fallback not exact at {}".format(key))
            else:
                if up["selected_from"] != "unaryseq_pairwise":
                    raise RuntimeError("Joint pairwise source failure at {}".format(key))
                if up["control_arm_status"] != ARM_DEFINED:
                    raise RuntimeError("Joint pairwise status failure at {}".format(key))
                if float(up["candidate_energy"]) > float(uu["candidate_energy"]) + 1e-9:
                    raise RuntimeError("Joint objective increased at {}".format(key))
                objective_nonincrease_checks += 1

    if len(grouped) != expected_cases:
        raise RuntimeError(
            "Static audit case count {} != expected {}".format(
                len(grouped), expected_cases
            )
        )
    return {
        "status": "PASS",
        "control_version": CONTROL_VERSION,
        "cases": len(grouped),
        "rows": len(rows),
        "unavailable_joint_unary_cases": unavailable,
        "generator_pairwise_exact_fallbacks": generator_pairwise_fallbacks,
        "unaryseq_pairwise_exact_fallbacks": unaryseq_pairwise_fallbacks,
        "objective_nonincrease_checks": objective_nonincrease_checks,
        "status_counts": dict(
            ("{}|{}".format(*key), value)
            for key, value in sorted(status_counts.items())
        ),
        "fallback_counts": dict(
            ("{}|{}".format(*key), value)
            for key, value in sorted(fallback_counts.items())
        ),
        "contracts": {
            "method_cardinality": "PASS",
            "sequence_identity": "PASS",
            "generator_metadata_independent": "PASS",
            "unavailable_not_joint_unary": "PASS",
            "exact_fallback_state": "PASS",
            "pairwise_objective_nonincrease": "PASS",
        },
    }


def parse_args(argv=None):
    parser = argparse.ArgumentParser()
    parser.add_argument("--input-manifest", required=True)
    parser.add_argument("--output-dir", required=True)
    parser.add_argument("--workers", type=int, default=max(1, (os.cpu_count() or 2) // 2))
    parser.add_argument("--limit", type=int, default=None)
    parser.add_argument("--top-k-aa", type=int, default=3)
    parser.add_argument("--rotamers-per-aa", type=int, default=9)
    parser.add_argument("--lambda-context-vdw", type=float, default=4.0)
    parser.add_argument("--lambda-pair-vdw", type=float, default=2.0)
    parser.add_argument("--vdw-overlap-tolerance", type=float, default=0.4)
    parser.add_argument("--hard-context-overlap", type=float, default=1.0)
    parser.add_argument("--hard-pair-overlap", type=float, default=1.0)
    parser.add_argument("--seed", type=int, default=123)
    return parser.parse_args(argv)


def main():
    args = parse_args()
    if args.workers <= 0:
        raise ValueError("--workers must be positive")
    if args.limit is not None and args.limit <= 0:
        raise ValueError("--limit must be positive")
    manifest = Path(args.input_manifest).resolve()
    output_dir = Path(args.output_dir).resolve()
    if output_dir.exists():
        raise FileExistsError(
            "Refusing to overwrite fixed-sequence control output: {}".format(output_dir)
        )
    output_dir.mkdir(parents=True)
    shard_dir = output_dir / "shards"
    shard_dir.mkdir()

    rows = read_manifest(manifest, args.limit)
    parameters = {
        "top_k_aa": args.top_k_aa,
        "rotamers_per_aa": args.rotamers_per_aa,
        "lambda_context_vdw": args.lambda_context_vdw,
        "lambda_pair_vdw": args.lambda_pair_vdw,
        "vdw_overlap_tolerance": args.vdw_overlap_tolerance,
        "hard_context_overlap": args.hard_context_overlap,
        "hard_pair_overlap": args.hard_pair_overlap,
        "seed": args.seed,
    }
    tasks = [
        (int(row["ordinal"]), row["path"], parameters, str(shard_dir))
        for row in rows
    ]
    started = time.time()
    completed = []
    with ProcessPoolExecutor(max_workers=min(args.workers, len(tasks))) as executor:
        futures = {executor.submit(_worker, task): task[0] for task in tasks}
        for future in as_completed(futures):
            result = future.result()
            completed.append(result)
            print(
                "[{}/{}] shard {:04d} rows={}".format(
                    len(completed), len(tasks), result[0], result[2]
                ),
                flush=True,
            )

    aggregate_path = output_dir / "repair_fixed_sequence_control.csv"
    total, counts = aggregate_shards(completed, aggregate_path)
    expected_cases = len(rows) * 4
    static_audit = audit_aggregate(aggregate_path, expected_cases)
    static_audit.update(
        {
            "created_utc": utc_now(),
            "aggregate_csv": str(aggregate_path),
            "aggregate_csv_sha256": sha256_file(aggregate_path),
        }
    )
    static_audit_path = output_dir / "static_audit.json"
    with static_audit_path.open("x", encoding="utf-8") as handle:
        json.dump(static_audit, handle, indent=2, sort_keys=True)
        handle.write("\n")
    receipt = {
        "control_version": CONTROL_VERSION,
        "control_status": CONTROL_STATUS,
        "created_utc": utc_now(),
        "elapsed_seconds": time.time() - started,
        "input_manifest": str(manifest),
        "input_manifest_sha256": sha256_file(manifest),
        "input_npz_count": len(rows),
        "expected_cases": expected_cases,
        "method_counts": dict(sorted(counts.items())),
        "parameters": parameters,
        "python": sys.executable,
        "source_script": str(Path(__file__).resolve()),
        "source_script_sha256": sha256_file(Path(__file__).resolve()),
        "frozen_repair_source": str(Path(repair.__file__).resolve()),
        "frozen_repair_source_sha256": sha256_file(Path(repair.__file__).resolve()),
        "aggregate_csv": str(aggregate_path),
        "aggregate_csv_sha256": sha256_file(aggregate_path),
        "aggregate_rows": total,
        "static_audit": str(static_audit_path),
        "static_audit_sha256": sha256_file(static_audit_path),
        "static_audit_status": static_audit["status"],
        "unavailable_joint_unary_cases": static_audit[
            "unavailable_joint_unary_cases"
        ],
        "sequence_identity_contract": "exact string equality within both matched pairs",
        "unavailable_case_analysis_contract": (
            "full ITT intervention failure; no primary physical delta even "
            "when exact fallback payload evaluates"
        ),
    }
    receipt_path = output_dir / "receipt.json"
    with receipt_path.open("x", encoding="utf-8") as handle:
        json.dump(receipt, handle, indent=2, sort_keys=True)
        handle.write("\n")
    print("Wrote {}".format(aggregate_path))
    print("Wrote {}".format(static_audit_path))
    print("Wrote {}".format(receipt_path))


if __name__ == "__main__":
    main()


==> anc/protocol_sources/validate_diffab_physical_metrics.py <==
"""Deterministic structure metrics for DiffAb placed/rebuilt validation outputs.

The input is an OpenMM validation CSV.  Every input row is retained, including
rows whose upstream validation failed.  For each requested structure kind this
script measures scoped CDR heavy-atom geometry, an explicit frozen-Ag interface
proxy when ``--antigen-chain-map`` is provided (or the legacy inferred
non-antibody-polymer development proxy otherwise), and CDR CA RMSD after a Kabsch
fit on common antibody framework CA atoms.

Geometry is evaluated from :class:`openmm.app.PDBFile` topology and positions.
Hydrogens are excluded. CDR--context pairs and unordered CDR-internal pairs
separated by at most three topology bonds (1--2, 1--3, and 1--4 pairs) are
excluded.  A clash is a pair
whose Bondi-like van der Waals overlap is greater than 0.4 Angstrom by default.

Run this script in the repository's PDBFixer/OpenMM environment, for example::

    conda run -p .envs/pdbfixer python validate_diffab_physical_metrics.py \
        --run-root path/to/run \
        --validation-csv path/to/openmm_validation.csv \
        --structure-kind both --output-tag paper_v1

Output files are opened in exclusive-create mode and are never overwritten.
"""

from __future__ import annotations

import argparse
import csv
import hashlib
import json
import math
import re
import statistics
from dataclasses import dataclass
from pathlib import Path
from typing import Iterable, Mapping, Sequence

import numpy as np
from openmm import unit
from openmm.app import PDBFile


# Bondi radii where available, with conventional values for common additional
# protein/structure elements.  The exact table is recorded in the summary.
VDW_RADII_ANGSTROM = {
    "H": 1.20,
    "C": 1.70,
    "N": 1.55,
    "O": 1.52,
    "F": 1.47,
    "P": 1.80,
    "S": 1.80,
    "CL": 1.75,
    "BR": 1.85,
    "I": 1.98,
    "B": 1.92,
    "SI": 2.10,
    "SE": 1.90,
    "ZN": 1.39,
    "MG": 1.73,
    "CA": 2.31,
    "FE": 1.94,
    "CU": 1.40,
    "MN": 1.97,
    "NA": 2.27,
    "K": 2.75,
}
DEFAULT_VDW_RADIUS_ANGSTROM = 1.80
PAIR_WIN_TOLERANCE = 1e-4
ANTIGEN_CONTACT_CUTOFF_ANGSTROM = 4.5

# Conservative polymer classification for the antigen/other-chain proxy.
# A non-antibody chain must contain at least two recognized polymer residues.
# Ligands and waters are never included, even when they share a chain ID.
PROTEIN_POLYMER_RESIDUE_NAMES = frozenset(
    {
        "ALA", "ARG", "ASN", "ASP", "CYS", "GLN", "GLU", "GLY", "HIS",
        "ILE", "LEU", "LYS", "MET", "PHE", "PRO", "SER", "THR", "TRP",
        "TYR", "VAL", "ASX", "GLX", "SEC", "PYL", "MSE", "HID", "HIE",
        "HIP", "CYX", "CYM", "ASH", "GLH", "LYN",
    }
)
NUCLEIC_POLYMER_RESIDUE_NAMES = frozenset(
    {
        "A", "C", "G", "U", "I", "DA", "DC", "DG", "DT", "DI",
        "ADE", "CYT", "GUA", "THY", "URA",
    }
)
POLYMER_RESIDUE_NAMES = (
    PROTEIN_POLYMER_RESIDUE_NAMES | NUCLEIC_POLYMER_RESIDUE_NAMES
)
WATER_RESIDUE_NAMES = frozenset(
    {"HOH", "WAT", "H2O", "DOD", "TIP3", "TIP3P", "SOL"}
)

GEOMETRY_SCOPES = ("cdr_context", "cdr_internal", "cdr_total")
SCOPED_GEOMETRY_SUFFIXES = (
    "n_total_pairs",
    "n_excluded_graph_distance_le_3_pairs",
    "n_evaluated_nonbond_pairs",
    "min_nonbond_distance_a",
    "vdw_clash_count",
    "clashscore_per_1000_cdr_heavy_atoms",
    "max_vdw_overlap_a",
    "sum_squared_vdw_overlap_a2",
    "contact_count_le_cutoff",
)
GEOMETRY_METRICS = tuple(
    f"{scope}_{suffix}"
    for scope in GEOMETRY_SCOPES
    for suffix in SCOPED_GEOMETRY_SUFFIXES[3:]
)
ANTIGEN_METRICS = (
    "cdr_antigen_min_distance_a",
    "cdr_antigen_contact_count_4_5a",
    "cdr_antigen_vdw_clash_count",
    "cdr_antigen_contact_coverage",
)
RMSD_METRICS = ("cdr_ca_rmsd_a",)
METRICS = GEOMETRY_METRICS + ANTIGEN_METRICS + RMSD_METRICS
SUMMARY_METRICS = tuple(
    f"{scope}_{suffix}"
    for scope in GEOMETRY_SCOPES
    for suffix in (
        "min_nonbond_distance_a",
        "clashscore_per_1000_cdr_heavy_atoms",
        "max_vdw_overlap_a",
        "sum_squared_vdw_overlap_a2",
    )
) + ANTIGEN_METRICS + RMSD_METRICS

# Direction is used only for transparent paired win rates. Contact count is
# deliberately neutral: more contacts are not unconditionally better.
METRIC_DIRECTION = {"cdr_ca_rmsd_a": "lower"}
for _scope in GEOMETRY_SCOPES:
    METRIC_DIRECTION.update(
        {
            f"{_scope}_min_nonbond_distance_a": "higher",
            f"{_scope}_vdw_clash_count": "lower",
            f"{_scope}_clashscore_per_1000_cdr_heavy_atoms": "lower",
            f"{_scope}_max_vdw_overlap_a": "lower",
            f"{_scope}_sum_squared_vdw_overlap_a2": "lower",
            f"{_scope}_contact_count_le_cutoff": "neutral",
        }
    )

METRIC_DIRECTION.update(
    {
        "cdr_antigen_min_distance_a": "neutral",
        "cdr_antigen_contact_count_4_5a": "neutral",
        "cdr_antigen_vdw_clash_count": "lower",
        "cdr_antigen_contact_coverage": "neutral",
    }
)

ANTIGEN_OUTPUT_FIELDS = (
    "antigen_status",
    "antigen_unavailable_reason",
    "antigen_chain_source",
    "configured_antigen_chain_ids",
    "antigen_polymer_chain_ids",
    "n_antigen_polymer_chains",
    "n_antigen_heavy_atoms",
    "cdr_antigen_n_excluded_graph_distance_le_3_pairs",
    "cdr_antigen_n_evaluated_pairs",
    "n_cdr_heavy_atoms_with_antigen_contact",
    "cdr_antigen_min_distance_a",
    "cdr_antigen_contact_count_4_5a",
    "cdr_antigen_vdw_clash_count",
    "cdr_antigen_contact_coverage",
)

OUTPUT_FIELDS = (
    "input_row",
    "file",
    "sample",
    "method",
    "cdr",
    "structure_kind",
    "input_status",
    "input_error",
    "structure_path",
    "reference_pdb",
    "eval_status",
    "geometry_status",
    "rmsd_status",
    "failure_reason",
    "n_cdr_heavy_atoms",
    "n_context_heavy_atoms",
) + tuple(
    f"{scope}_{suffix}"
    for scope in GEOMETRY_SCOPES
    for suffix in SCOPED_GEOMETRY_SUFFIXES
) + ANTIGEN_OUTPUT_FIELDS + (
    "n_framework_ca_pairs",
    "n_cdr_ca_pairs",
    "cdr_ca_rmsd_a",
)


@dataclass(frozen=True)
class ResidueRange:
    chain: str
    first_number: int
    first_insertion: str
    last_number: int
    last_insertion: str


@dataclass(frozen=True)
class StructureInfo:
    identifier: str
    directory: Path
    items: Mapping[str, ResidueRange]

    @property
    def antibody_chains(self) -> frozenset[str]:
        return frozenset(item.chain for item in self.items.values())

    @property
    def cdr_ranges(self) -> tuple[ResidueRange, ...]:
        return tuple(self.items[tag] for tag in sorted(self.items))


class AntigenChainContractError(ValueError):
    """Frozen explicit antigen-chain mapping is missing or structurally invalid."""


def normalize_insertion_code(value: object) -> str:
    return str(value or "").strip()


def residue_range_from_metadata(item: Mapping[str, object]) -> ResidueRange:
    first = item["residue_first"]
    last = item["residue_last"]
    if not isinstance(first, Sequence) or not isinstance(last, Sequence):
        raise ValueError("residue_first/residue_last must be sequences")
    if len(first) < 3 or len(last) < 3:
        raise ValueError("residue_first/residue_last must have chain, number, insertion code")
    first_chain = str(first[0]).strip()
    last_chain = str(last[0]).strip()
    if first_chain != last_chain:
        raise ValueError(f"CDR range crosses chains: {first!r} -> {last!r}")
    return ResidueRange(
        chain=first_chain,
        first_number=int(first[1]),
        first_insertion=normalize_insertion_code(first[2]),
        last_number=int(last[1]),
        last_insertion=normalize_insertion_code(last[2]),
    )


def load_structure_map(run_root: Path) -> dict[str, StructureInfo]:
    """Load DiffAb metadata without relying on a run-name convention."""
    metadata_paths = sorted((run_root / "diffab_outputs").glob("*/*/metadata.json"))
    metadata_paths = [path for path in metadata_paths if path.name == "metadata.json"]
    structures: dict[str, StructureInfo] = {}
    for metadata_path in metadata_paths:
        data = json.loads(metadata_path.read_text(encoding="utf-8"))
        identifier = Path(str(data["identifier"])).stem
        items: dict[str, ResidueRange] = {}
        for raw_item in data.get("items", []):
            tag = str(raw_item.get("tag", raw_item.get("cdr", "")))
            if not tag:
                continue
            items[tag] = residue_range_from_metadata(raw_item)
        if not items:
            continue
        key = identifier.lower()
        if key in structures:
            raise ValueError(
                f"Ambiguous DiffAb metadata for {identifier}: "
                f"{structures[key].directory} and {metadata_path.parent}"
            )
        structures[key] = StructureInfo(identifier, metadata_path.parent, items)
    return structures


def sha256_file(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def parse_frozen_chain_ids(value: object, label: str) -> frozenset[str]:
    if not isinstance(value, str) or not value.strip():
        raise AntigenChainContractError(f"{label} must be a nonempty comma-separated string")
    raw = value.split(",")
    chains = tuple(piece.strip() for piece in raw)
    if any(not chain for chain in chains):
        raise AntigenChainContractError(f"{label} contains an empty chain identifier")
    if len(set(chains)) != len(chains):
        raise AntigenChainContractError(f"{label} contains duplicate chain identifiers")
    if any(any(character.isspace() for character in chain) for chain in chains):
        raise AntigenChainContractError(f"{label} contains whitespace inside a chain identifier")
    return frozenset(chains)


def load_explicit_antigen_chain_map(
    path: Path,
    structures: Mapping[str, StructureInfo],
) -> dict[str, frozenset[str]]:
    """Load the finalized generation structure map as an exact Ag-chain contract."""
    try:
        payload = json.loads(path.read_text(encoding="utf-8"))
    except (OSError, ValueError) as exc:
        raise AntigenChainContractError(f"Cannot read antigen chain map {path}: {exc}") from exc
    if not isinstance(payload, dict) or not isinstance(payload.get("structures"), dict):
        raise AntigenChainContractError("Antigen chain map must contain a structures object")
    raw_structures = payload["structures"]
    normalized: dict[str, Mapping[str, object]] = {}
    for raw_key, value in raw_structures.items():
        key = str(raw_key).strip().lower()
        if not key or key in normalized or not isinstance(value, dict):
            raise AntigenChainContractError(f"Invalid or duplicate structure-map key {raw_key!r}")
        normalized[key] = value
    expected = set(structures)
    observed = set(normalized)
    if observed != expected:
        raise AntigenChainContractError(
            "Antigen chain map structure inventory differs from DiffAb metadata: "
            f"missing={sorted(expected - observed)[:5]} extra={sorted(observed - expected)[:5]}"
        )
    output: dict[str, frozenset[str]] = {}
    for key in sorted(expected):
        record = normalized[key]
        heavy = parse_frozen_chain_ids(record.get("H"), f"{key}.H")
        light = parse_frozen_chain_ids(record.get("L"), f"{key}.L")
        if len(heavy) != 1 or len(light) != 1:
            raise AntigenChainContractError(f"{key} must declare exactly one H and one L chain")
        if heavy & light:
            raise AntigenChainContractError(f"{key} H and L chains must be distinct")
        antibody = heavy | light
        metadata_heavy = frozenset(
            item.chain for tag, item in structures[key].items.items()
            if tag.upper().startswith("H_")
        )
        metadata_light = frozenset(
            item.chain for tag, item in structures[key].items.items()
            if tag.upper().startswith("L_")
        )
        if heavy != metadata_heavy or light != metadata_light:
            raise AntigenChainContractError(
                f"{key} H/L chains {sorted(heavy)}/{sorted(light)} disagree with "
                f"role-specific CDR metadata {sorted(metadata_heavy)}/{sorted(metadata_light)}"
            )
        antigen = parse_frozen_chain_ids(record.get("Ag"), f"{key}.Ag")
        overlap = antigen & antibody
        if overlap:
            raise AntigenChainContractError(
                f"{key} antigen chains overlap antibody chains: {sorted(overlap)}"
            )
        output[key] = antigen
    return output


def parse_structure_identifier(file_name: str) -> str:
    left = Path(file_name).name.split("__", 1)[0]
    return left.split("_", 1)[0].lower()


def parse_cdr_from_file(file_name: str) -> str:
    name = Path(file_name).name
    if "__" not in name:
        return ""
    return name.split("__", 1)[1].split("_batch", 1)[0]


def residue_key(residue: object) -> tuple[str, int, str]:
    chain = str(residue.chain.id).strip()
    try:
        number = int(str(residue.id).strip())
    except ValueError as exc:
        raise ValueError(
            f"Non-integer PDB residue id {residue.id!r} in chain {chain!r}"
        ) from exc
    insertion = normalize_insertion_code(getattr(residue, "insertionCode", ""))
    return chain, number, insertion


def key_in_range(key: tuple[str, int, str], cdr_range: ResidueRange) -> bool:
    chain, number, insertion = key
    if chain != cdr_range.chain:
        return False
    current = (number, insertion)
    first = (cdr_range.first_number, cdr_range.first_insertion)
    last = (cdr_range.last_number, cdr_range.last_insertion)
    return first <= current <= last


def key_in_any_range(
    key: tuple[str, int, str], ranges: Iterable[ResidueRange]
) -> bool:
    return any(key_in_range(key, cdr_range) for cdr_range in ranges)


def atom_element_symbol(atom: object) -> str:
    if atom.element is not None:
        return str(atom.element.symbol).upper()
    # Element-less records are unusual.  Protein atom names such as CA are
    # carbon, whereas common two-letter ions are recognized explicitly.
    name = re.sub(r"^[0-9]+", "", str(atom.name).strip().upper())
    if name in VDW_RADII_ANGSTROM and name not in {"CA"}:
        return name
    return name[:1] or "C"


def topology_adjacency(topology: object) -> list[set[int]]:
    atoms = list(topology.atoms())
    adjacency = [set() for _ in atoms]
    for atom_a, atom_b in topology.bonds():
        adjacency[atom_a.index].add(atom_b.index)
        adjacency[atom_b.index].add(atom_a.index)
    return adjacency


def nodes_within_graph_distance(
    adjacency: Sequence[set[int]], start: int, max_distance: int
) -> set[int]:
    seen = {start}
    frontier = {start}
    for _ in range(max_distance):
        next_frontier: set[int] = set()
        for node in frontier:
            next_frontier.update(adjacency[node])
        next_frontier.difference_update(seen)
        if not next_frontier:
            break
        seen.update(next_frontier)
        frontier = next_frontier
    seen.remove(start)
    return seen


def _empty_pair_accumulator() -> dict[str, float | int]:
    return {
        "minimum_distance": math.inf,
        "maximum_overlap": 0.0,
        "squared_overlap_sum": 0.0,
        "clash_count": 0,
        "contact_count": 0,
        "evaluated_count": 0,
    }


def _accumulate_pair_batch(
    accumulator: dict[str, float | int],
    distances: np.ndarray,
    overlaps: np.ndarray,
    clash_overlap_angstrom: float,
    contact_cutoff_angstrom: float,
) -> None:
    if len(distances) == 0:
        return
    positive_overlaps = np.maximum(overlaps, 0.0)
    accumulator["minimum_distance"] = min(
        float(accumulator["minimum_distance"]), float(np.min(distances))
    )
    accumulator["maximum_overlap"] = max(
        float(accumulator["maximum_overlap"]), float(np.max(positive_overlaps))
    )
    accumulator["squared_overlap_sum"] = (
        float(accumulator["squared_overlap_sum"])
        + float(np.sum(positive_overlaps * positive_overlaps))
    )
    accumulator["clash_count"] = int(accumulator["clash_count"]) + int(
        np.count_nonzero(overlaps > clash_overlap_angstrom)
    )
    accumulator["contact_count"] = int(accumulator["contact_count"]) + int(
        np.count_nonzero(distances <= contact_cutoff_angstrom)
    )
    accumulator["evaluated_count"] = int(accumulator["evaluated_count"]) + len(
        distances
    )


def _scope_geometry_fields(
    scope: str,
    accumulator: Mapping[str, float | int],
    total_pairs: int,
    excluded_pairs: int,
    n_cdr_heavy_atoms: int,
) -> dict[str, object]:
    evaluated_pairs = int(accumulator["evaluated_count"])
    if evaluated_pairs + excluded_pairs != total_pairs:
        raise RuntimeError(
            f"{scope} pair accounting error: {evaluated_pairs} evaluated + "
            f"{excluded_pairs} excluded != {total_pairs}"
        )
    minimum_distance = float(accumulator["minimum_distance"])
    return {
        f"{scope}_n_total_pairs": total_pairs,
        f"{scope}_n_excluded_graph_distance_le_3_pairs": excluded_pairs,
        f"{scope}_n_evaluated_nonbond_pairs": evaluated_pairs,
        f"{scope}_min_nonbond_distance_a": (
            minimum_distance if math.isfinite(minimum_distance) else ""
        ),
        f"{scope}_vdw_clash_count": int(accumulator["clash_count"]),
        f"{scope}_clashscore_per_1000_cdr_heavy_atoms": (
            1000.0 * int(accumulator["clash_count"]) / n_cdr_heavy_atoms
        ),
        f"{scope}_max_vdw_overlap_a": float(accumulator["maximum_overlap"]),
        f"{scope}_sum_squared_vdw_overlap_a2": float(
            accumulator["squared_overlap_sum"]
        ),
        f"{scope}_contact_count_le_cutoff": int(accumulator["contact_count"]),
    }


def _non_antibody_polymer_heavy_indices(
    topology: object,
    atoms: Sequence[object],
    antibody_chains: frozenset[str],
    explicit_antigen_chains: frozenset[str] | None = None,
) -> tuple[tuple[str, ...], list[int]]:
    if explicit_antigen_chains is not None:
        if not explicit_antigen_chains:
            raise AntigenChainContractError("Explicit antigen-chain set is empty")
        overlap = explicit_antigen_chains & antibody_chains
        if overlap:
            raise AntigenChainContractError(
                f"Explicit antigen chains overlap antibody chains: {sorted(overlap)}"
            )
    qualifying_residue_indices: set[int] = set()
    qualifying_chain_ids: list[str] = []
    observed_chain_ids: set[str] = set()
    for chain in topology.chains():
        chain_id = str(chain.id).strip()
        if chain_id:
            observed_chain_ids.add(chain_id)
        if not chain_id or (
            explicit_antigen_chains is None and chain_id in antibody_chains
        ) or (
            explicit_antigen_chains is not None and chain_id not in explicit_antigen_chains
        ):
            continue
        polymer_residues = [
            residue
            for residue in chain.residues()
            if str(residue.name).strip().upper() in POLYMER_RESIDUE_NAMES
            and str(residue.name).strip().upper() not in WATER_RESIDUE_NAMES
        ]
        # A lone amino-acid-like HET residue is not enough to distinguish a
        # polymer chain from a ligand reliably.
        if len(polymer_residues) < 2:
            continue
        qualifying_chain_ids.append(chain_id)
        qualifying_residue_indices.update(
            residue.index for residue in polymer_residues
        )
    if explicit_antigen_chains is not None:
        missing = explicit_antigen_chains - observed_chain_ids
        if missing:
            raise AntigenChainContractError(
                f"Configured antigen chains are absent from structure: {sorted(missing)}"
            )
        nonpolymer = explicit_antigen_chains - set(qualifying_chain_ids)
        if nonpolymer:
            raise AntigenChainContractError(
                "Configured antigen chains lack >=2 recognized polymer residues: "
                f"{sorted(nonpolymer)}"
            )
    heavy_indices = [
        atom.index
        for atom in atoms
        if atom.residue.index in qualifying_residue_indices
        and atom_element_symbol(atom) != "H"
    ]
    return tuple(sorted(qualifying_chain_ids)), heavy_indices


def validate_explicit_antigen_chain_topologies(
    structures: Mapping[str, StructureInfo],
    antigen_chains_by_structure: Mapping[str, frozenset[str]],
) -> None:
    """Fail before evaluation if a frozen Ag chain is absent/non-polymeric."""
    for key in sorted(structures):
        reference_path = structures[key].directory / "reference.pdb"
        if not reference_path.is_file():
            raise AntigenChainContractError(
                f"Frozen reference PDB is missing for {key}: {reference_path}"
            )
        try:
            reference = PDBFile(str(reference_path))
        except Exception as exc:
            raise AntigenChainContractError(
                f"Cannot parse frozen reference PDB for {key}: {type(exc).__name__}: {exc}"
            ) from exc
        atoms = list(reference.topology.atoms())
        _non_antibody_polymer_heavy_indices(
            reference.topology,
            atoms,
            structures[key].antibody_chains,
            antigen_chains_by_structure[key],
        )


def compute_antigen_interface_metrics(
    topology: object,
    atoms: Sequence[object],
    positions_angstrom: np.ndarray,
    cdr_indices: Sequence[int],
    adjacency: Sequence[set[int]],
    radii_by_atom: np.ndarray,
    antibody_chains: frozenset[str] | None,
    clash_overlap_angstrom: float,
    explicit_antigen_chains: frozenset[str] | None = None,
) -> dict[str, object]:
    output: dict[str, object] = {
        "antigen_status": "unavailable",
        "antigen_unavailable_reason": "",
        "antigen_chain_source": (
            "frozen_structure_map_Ag" if explicit_antigen_chains is not None
            else "inferred_non_antibody_polymer"
        ),
        "configured_antigen_chain_ids": (
            ",".join(sorted(explicit_antigen_chains)) if explicit_antigen_chains else ""
        ),
        "antigen_polymer_chain_ids": "",
        "n_antigen_polymer_chains": 0,
        "n_antigen_heavy_atoms": 0,
        "cdr_antigen_n_excluded_graph_distance_le_3_pairs": "",
        "cdr_antigen_n_evaluated_pairs": "",
        "n_cdr_heavy_atoms_with_antigen_contact": "",
        "cdr_antigen_min_distance_a": "",
        "cdr_antigen_contact_count_4_5a": "",
        "cdr_antigen_vdw_clash_count": "",
        "cdr_antigen_contact_coverage": "",
    }
    if not antibody_chains:
        output["antigen_unavailable_reason"] = (
            "metadata-defined antibody chain set is empty"
        )
        return output

    chain_ids, antigen_indices = _non_antibody_polymer_heavy_indices(
        topology, atoms, antibody_chains, explicit_antigen_chains
    )
    output["antigen_polymer_chain_ids"] = ",".join(chain_ids)
    output["n_antigen_polymer_chains"] = len(chain_ids)
    output["n_antigen_heavy_atoms"] = len(antigen_indices)
    if not antigen_indices:
        output["antigen_unavailable_reason"] = (
            (
                "configured antigen chains contain no heavy atoms"
                if explicit_antigen_chains is not None
                else "no reliably distinguishable non-antibody polymer chain"
            )
        )
        return output

    antigen_array = np.asarray(antigen_indices, dtype=np.int64)
    antigen_positions = positions_angstrom[antigen_array]
    antigen_radii = radii_by_atom[antigen_array]
    antigen_position_by_atom = {
        atom_index: position for position, atom_index in enumerate(antigen_indices)
    }
    minimum_distance = math.inf
    contact_count = 0
    clash_count = 0
    excluded_count = 0
    evaluated_count = 0
    contacting_cdr_atoms = 0
    for cdr_index in cdr_indices:
        allowed = np.ones(len(antigen_indices), dtype=bool)
        nearby = nodes_within_graph_distance(adjacency, cdr_index, 3)
        for atom_index in nearby:
            position = antigen_position_by_atom.get(atom_index)
            if position is not None:
                allowed[position] = False
        excluded_count += int(np.count_nonzero(~allowed))
        if not np.any(allowed):
            continue
        distances = np.linalg.norm(
            antigen_positions[allowed] - positions_angstrom[cdr_index], axis=1
        )
        evaluated_count += len(distances)
        minimum_distance = min(minimum_distance, float(np.min(distances)))
        contact_mask = distances <= ANTIGEN_CONTACT_CUTOFF_ANGSTROM
        contacts = int(np.count_nonzero(contact_mask))
        contact_count += contacts
        contacting_cdr_atoms += int(contacts > 0)
        overlaps = (
            radii_by_atom[cdr_index] + antigen_radii[allowed] - distances
        )
        clash_count += int(np.count_nonzero(overlaps > clash_overlap_angstrom))

    if evaluated_count == 0 or not math.isfinite(minimum_distance):
        output["antigen_unavailable_reason"] = (
            "no eligible CDR--non-antibody-polymer atom pairs"
        )
        return output
    output.update(
        {
            "antigen_status": "available",
            "antigen_unavailable_reason": "",
            "cdr_antigen_n_excluded_graph_distance_le_3_pairs": excluded_count,
            "cdr_antigen_n_evaluated_pairs": evaluated_count,
            "n_cdr_heavy_atoms_with_antigen_contact": contacting_cdr_atoms,
            "cdr_antigen_min_distance_a": minimum_distance,
            "cdr_antigen_contact_count_4_5a": contact_count,
            "cdr_antigen_vdw_clash_count": clash_count,
            "cdr_antigen_contact_coverage": (
                contacting_cdr_atoms / len(cdr_indices)
            ),
        }
    )
    return output


def compute_geometry_metrics(
    topology: object,
    positions_angstrom: np.ndarray,
    cdr_range: ResidueRange,
    antibody_chains: frozenset[str] | None = None,
    explicit_antigen_chains: frozenset[str] | None = None,
    clash_overlap_angstrom: float = 0.4,
    contact_cutoff_angstrom: float = 4.5,
) -> dict[str, object]:
    """Compute scoped CDR heavy-atom metrics for one structure.

    'cdr_context' contains each CDR--non-CDR pair. 'cdr_internal' contains
    each unordered pair of distinct CDR atoms exactly once. 'cdr_total' is
    their auditable union. All three scopes exclude pairs whose shortest
    topology-bond path has length at most three.
    """
    atoms = list(topology.atoms())
    positions = np.asarray(positions_angstrom, dtype=np.float64)
    if positions.shape != (len(atoms), 3):
        raise ValueError(
            f"Position shape {positions.shape} does not match {len(atoms)} topology atoms"
        )

    heavy_indices = [
        atom.index for atom in atoms if atom_element_symbol(atom) != "H"
    ]
    cdr_indices = [
        index
        for index in heavy_indices
        if key_in_range(residue_key(atoms[index].residue), cdr_range)
    ]
    cdr_index_set = set(cdr_indices)
    context_indices = [
        index for index in heavy_indices if index not in cdr_index_set
    ]
    if not cdr_indices:
        raise ValueError(
            f"No CDR heavy atoms found in chain {cdr_range.chain} range "
            f"{cdr_range.first_number}{cdr_range.first_insertion}-"
            f"{cdr_range.last_number}{cdr_range.last_insertion}"
        )
    if not context_indices:
        raise ValueError("No context heavy atoms found")

    adjacency = topology_adjacency(topology)
    radii_by_atom = np.asarray(
        [
            VDW_RADII_ANGSTROM.get(
                atom_element_symbol(atom), DEFAULT_VDW_RADIUS_ANGSTROM
            )
            for atom in atoms
        ],
        dtype=np.float64,
    )

    context_accumulator = _empty_pair_accumulator()
    context_excluded = 0
    context_array = np.asarray(context_indices, dtype=np.int64)
    context_positions = positions[context_array]
    context_radii = radii_by_atom[context_array]
    context_position_by_atom = {
        atom_index: position for position, atom_index in enumerate(context_indices)
    }
    graph_neighborhoods: dict[int, set[int]] = {}

    for cdr_index in cdr_indices:
        nearby = nodes_within_graph_distance(adjacency, cdr_index, 3)
        graph_neighborhoods[cdr_index] = nearby
        allowed = np.ones(len(context_indices), dtype=bool)
        for atom_index in nearby:
            context_position = context_position_by_atom.get(atom_index)
            if context_position is not None:
                allowed[context_position] = False
        context_excluded += int(np.count_nonzero(~allowed))
        if not np.any(allowed):
            continue
        distances = np.linalg.norm(
            context_positions[allowed] - positions[cdr_index], axis=1
        )
        overlaps = (
            radii_by_atom[cdr_index] + context_radii[allowed] - distances
        )
        _accumulate_pair_batch(
            context_accumulator,
            distances,
            overlaps,
            clash_overlap_angstrom,
            contact_cutoff_angstrom,
        )

    if int(context_accumulator["evaluated_count"]) == 0:
        raise ValueError("No nonbonded CDR--context heavy-atom pairs remain")

    internal_accumulator = _empty_pair_accumulator()
    internal_excluded = 0
    cdr_array = np.asarray(cdr_indices, dtype=np.int64)
    cdr_positions = positions[cdr_array]
    cdr_radii = radii_by_atom[cdr_array]
    for local_index, cdr_index in enumerate(cdr_indices[:-1]):
        partner_indices = cdr_indices[local_index + 1 :]
        nearby = graph_neighborhoods[cdr_index]
        allowed = np.asarray(
            [partner_index not in nearby for partner_index in partner_indices],
            dtype=bool,
        )
        internal_excluded += int(np.count_nonzero(~allowed))
        if not np.any(allowed):
            continue
        distances = np.linalg.norm(
            cdr_positions[local_index + 1 :][allowed]
            - cdr_positions[local_index],
            axis=1,
        )
        overlaps = (
            cdr_radii[local_index]
            + cdr_radii[local_index + 1 :][allowed]
            - distances
        )
        _accumulate_pair_batch(
            internal_accumulator,
            distances,
            overlaps,
            clash_overlap_angstrom,
            contact_cutoff_angstrom,
        )

    context_total_pairs = len(cdr_indices) * len(context_indices)
    internal_total_pairs = len(cdr_indices) * (len(cdr_indices) - 1) // 2

    total_accumulator = {
        "minimum_distance": min(
            float(context_accumulator["minimum_distance"]),
            float(internal_accumulator["minimum_distance"]),
        ),
        "maximum_overlap": max(
            float(context_accumulator["maximum_overlap"]),
            float(internal_accumulator["maximum_overlap"]),
        ),
        "squared_overlap_sum": (
            float(context_accumulator["squared_overlap_sum"])
            + float(internal_accumulator["squared_overlap_sum"])
        ),
        "clash_count": (
            int(context_accumulator["clash_count"])
            + int(internal_accumulator["clash_count"])
        ),
        "contact_count": (
            int(context_accumulator["contact_count"])
            + int(internal_accumulator["contact_count"])
        ),
        "evaluated_count": (
            int(context_accumulator["evaluated_count"])
            + int(internal_accumulator["evaluated_count"])
        ),
    }

    output: dict[str, object] = {
        "n_cdr_heavy_atoms": len(cdr_indices),
        "n_context_heavy_atoms": len(context_indices),
    }
    output.update(
        _scope_geometry_fields(
            "cdr_context",
            context_accumulator,
            context_total_pairs,
            context_excluded,
            len(cdr_indices),
        )
    )
    output.update(
        _scope_geometry_fields(
            "cdr_internal",
            internal_accumulator,
            internal_total_pairs,
            internal_excluded,
            len(cdr_indices),
        )
    )
    output.update(
        _scope_geometry_fields(
            "cdr_total",
            total_accumulator,
            context_total_pairs + internal_total_pairs,
            context_excluded + internal_excluded,
            len(cdr_indices),
        )
    )

    # These exact identities make accidental double counting visible during
    # both unit tests and paper-scale evaluation.
    for suffix in (
        "n_total_pairs",
        "n_excluded_graph_distance_le_3_pairs",
        "n_evaluated_nonbond_pairs",
        "vdw_clash_count",
        "sum_squared_vdw_overlap_a2",
        "contact_count_le_cutoff",
    ):
        context_value = float(output[f"cdr_context_{suffix}"])
        internal_value = float(output[f"cdr_internal_{suffix}"])
        total_value = float(output[f"cdr_total_{suffix}"])
        if not math.isclose(
            total_value, context_value + internal_value, rel_tol=1e-12, abs_tol=1e-12
        ):
            raise RuntimeError(
                f"Total-scope identity failed for {suffix}: {total_value} != "
                f"{context_value} + {internal_value}"
            )
    output.update(
        compute_antigen_interface_metrics(
            topology,
            atoms,
            positions,
            cdr_indices,
            adjacency,
            radii_by_atom,
            antibody_chains,
            clash_overlap_angstrom,
            explicit_antigen_chains=explicit_antigen_chains,
        )
    )
    return output


def ca_coordinate_map(
    pdb: PDBFile,
    antibody_chains: frozenset[str],
    include_range: ResidueRange | None = None,
    exclude_ranges: Sequence[ResidueRange] = (),
) -> dict[tuple[str, int, str], np.ndarray]:
    positions = np.asarray(
        pdb.positions.value_in_unit(unit.angstrom), dtype=np.float64
    )
    coordinates: dict[tuple[str, int, str], np.ndarray] = {}
    for atom in pdb.topology.atoms():
        if atom.name != "CA" or atom.residue.chain.id.strip() not in antibody_chains:
            continue
        key = residue_key(atom.residue)
        if include_range is not None and not key_in_range(key, include_range):
            continue
        if exclude_ranges and key_in_any_range(key, exclude_ranges):
            continue
        if key in coordinates:
            raise ValueError(f"Duplicate antibody CA atom for residue {key}")
        coordinates[key] = positions[atom.index]
    return coordinates


def kabsch_transform(
    mobile: np.ndarray, target: np.ndarray
) -> tuple[np.ndarray, np.ndarray]:
    """Return row-vector rotation and translation mapping mobile to target."""
    mobile = np.asarray(mobile, dtype=np.float64)
    target = np.asarray(target, dtype=np.float64)
    if mobile.shape != target.shape or mobile.ndim != 2 or mobile.shape[1] != 3:
        raise ValueError(
            f"Kabsch arrays must both have shape (N, 3), got {mobile.shape} and {target.shape}"
        )
    if len(mobile) < 3:
        raise ValueError("At least three common framework CA atoms are required")
    mobile_center = np.mean(mobile, axis=0)
    target_center = np.mean(target, axis=0)
    covariance = (mobile - mobile_center).T @ (target - target_center)
    left, _, right_t = np.linalg.svd(covariance)
    if np.linalg.det(left @ right_t) < 0.0:
        left[:, -1] *= -1.0
    rotation = left @ right_t
    translation = target_center - mobile_center @ rotation
    return rotation, translation


def compute_cdr_ca_rmsd(
    candidate: PDBFile,
    reference: PDBFile,
    structure_info: StructureInfo,
    cdr_range: ResidueRange,
    min_framework_ca: int,
) -> dict[str, float | int]:
    candidate_framework = ca_coordinate_map(
        candidate,
        structure_info.antibody_chains,
        exclude_ranges=structure_info.cdr_ranges,
    )
    reference_framework = ca_coordinate_map(
        reference,
        structure_info.antibody_chains,
        exclude_ranges=structure_info.cdr_ranges,
    )
    framework_keys = sorted(
        set(candidate_framework).intersection(reference_framework)
    )
    if len(framework_keys) < min_framework_ca:
        raise ValueError(
            f"Only {len(framework_keys)} common antibody framework CA atoms; "
            f"need at least {min_framework_ca}"
        )
    candidate_fit = np.asarray(
        [candidate_framework[key] for key in framework_keys], dtype=np.float64
    )
    reference_fit = np.asarray(
        [reference_framework[key] for key in framework_keys], dtype=np.float64
    )
    rotation, translation = kabsch_transform(candidate_fit, reference_fit)

    candidate_cdr = ca_coordinate_map(
        candidate, structure_info.antibody_chains, include_range=cdr_range
    )
    reference_cdr = ca_coordinate_map(
        reference, structure_info.antibody_chains, include_range=cdr_range
    )
    cdr_keys = sorted(set(candidate_cdr).intersection(reference_cdr))
    if not cdr_keys:
        raise ValueError("No common target-CDR CA atoms between candidate and REF1")
    candidate_coordinates = np.asarray(
        [candidate_cdr[key] for key in cdr_keys], dtype=np.float64
    )
    reference_coordinates = np.asarray(
        [reference_cdr[key] for key in cdr_keys], dtype=np.float64
    )
    aligned = candidate_coordinates @ rotation + translation
    rmsd = float(
        np.sqrt(np.mean(np.sum((aligned - reference_coordinates) ** 2, axis=1)))
    )
    return {
        "n_framework_ca_pairs": len(framework_keys),
        "n_cdr_ca_pairs": len(cdr_keys),
        "cdr_ca_rmsd_a": rmsd,
    }


def read_validation_csv(path: Path) -> list[dict[str, str]]:
    with path.open(newline="", encoding="utf-8") as handle:
        reader = csv.DictReader(handle)
        required = {"file", "sample", "method", "cdr", "status"}
        missing = sorted(required.difference(reader.fieldnames or []))
        if missing:
            raise ValueError(
                f"Validation CSV is missing required columns: {', '.join(missing)}"
            )
        return list(reader)


def resolve_existing_path(
    raw_path: str, run_root: Path, csv_directory: Path
) -> tuple[Path | None, str]:
    if not raw_path.strip():
        return None, "empty path"
    raw = Path(raw_path).expanduser()
    candidates = [raw] if raw.is_absolute() else [
        Path.cwd() / raw,
        run_root / raw,
        csv_directory / raw,
    ]
    unique_candidates: list[Path] = []
    seen: set[str] = set()
    for candidate in candidates:
        normalized = str(candidate.resolve(strict=False))
        if normalized not in seen:
            seen.add(normalized)
            unique_candidates.append(candidate)
    for candidate in unique_candidates:
        if candidate.is_file():
            return candidate.resolve(), ""
    searched = ", ".join(str(path) for path in unique_candidates)
    return None, f"file not found (searched: {searched})"


def empty_output_row(
    row: Mapping[str, str], input_row: int, structure_kind: str
) -> dict[str, object]:
    output = {field: "" for field in OUTPUT_FIELDS}
    output.update(
        {
            "input_row": input_row,
            "file": row.get("file", ""),
            "sample": row.get("sample", ""),
            "method": row.get("method", ""),
            "cdr": row.get("cdr", "") or parse_cdr_from_file(row.get("file", "")),
            "structure_kind": structure_kind,
            "input_status": row.get("status", ""),
            "input_error": row.get("error", ""),
            "eval_status": "failed",
            "geometry_status": "not_evaluated",
            "antigen_status": "not_evaluated",
            "rmsd_status": "not_evaluated",
        }
    )
    return output


def final_eval_status(output: Mapping[str, object]) -> str:
    states = (output["geometry_status"], output["rmsd_status"])
    if states == ("ok", "ok"):
        return "ok"
    if "ok" in states:
        return "partial"
    return "failed"


def evaluate_validation_row(
    row: Mapping[str, str],
    input_row: int,
    structure_kind: str,
    run_root: Path,
    csv_directory: Path,
    structures: Mapping[str, StructureInfo],
    reference_cache: dict[Path, PDBFile],
    antigen_chains_by_structure: Mapping[str, frozenset[str]] | None,
    clash_overlap_angstrom: float,
    contact_cutoff_angstrom: float,
    min_framework_ca: int,
) -> dict[str, object]:
    output = empty_output_row(row, input_row, structure_kind)
    structure_id = parse_structure_identifier(row.get("file", ""))
    explicit_antigen_chains = None
    if antigen_chains_by_structure is not None:
        try:
            explicit_antigen_chains = antigen_chains_by_structure[structure_id]
        except KeyError as exc:
            raise AntigenChainContractError(
                f"No frozen antigen-chain mapping for validation structure {structure_id!r}"
            ) from exc
        output["antigen_chain_source"] = "frozen_structure_map_Ag"
        output["configured_antigen_chain_ids"] = ",".join(sorted(explicit_antigen_chains))
    else:
        output["antigen_chain_source"] = "inferred_non_antibody_polymer"
    if row.get("status", "").strip().lower() != "ok":
        output["geometry_status"] = "skipped_input_failure"
        output["antigen_status"] = "skipped_input_failure"
        output["rmsd_status"] = "skipped_input_failure"
        detail = row.get("error", "").strip()
        output["failure_reason"] = (
            f"upstream validation status={row.get('status', '')!r}"
            + (f": {detail}" if detail else "")
        )
        return output

    structure_info = structures.get(structure_id)
    if structure_info is None:
        reason = f"no DiffAb metadata found for structure identifier {structure_id!r}"
        output["geometry_status"] = "failed"
        output["rmsd_status"] = "failed"
        output["failure_reason"] = reason
        return output
    cdr = str(output["cdr"])
    cdr_range = structure_info.items.get(cdr)
    if cdr_range is None:
        reason = f"CDR tag {cdr!r} missing from {structure_info.directory / 'metadata.json'}"
        output["geometry_status"] = "failed"
        output["rmsd_status"] = "failed"
        output["failure_reason"] = reason
        return output

    raw_structure_path = row.get(f"{structure_kind}_pdb", "")
    structure_path, path_error = resolve_existing_path(
        raw_structure_path, run_root, csv_directory
    )
    output["structure_path"] = (
        str(structure_path) if structure_path is not None else raw_structure_path
    )
    reference_path = structure_info.directory / cdr / "REF1.pdb"
    output["reference_pdb"] = str(reference_path)
    if structure_path is None:
        reason = f"{structure_kind}_pdb: {path_error}"
        output["geometry_status"] = "failed"
        output["rmsd_status"] = "failed"
        output["failure_reason"] = reason
        return output

    try:
        candidate = PDBFile(str(structure_path))
    except Exception as exc:  # OpenMM exposes several parser exception types.
        reason = f"failed to parse {structure_kind} PDB: {type(exc).__name__}: {exc}"
        output["geometry_status"] = "failed"
        output["rmsd_status"] = "failed"
        output["failure_reason"] = reason
        return output

    failures: list[str] = []
    try:
        positions = np.asarray(
            candidate.positions.value_in_unit(unit.angstrom), dtype=np.float64
        )
        output.update(
            compute_geometry_metrics(
                candidate.topology,
                positions,
                cdr_range,
                antibody_chains=structure_info.antibody_chains,
                explicit_antigen_chains=explicit_antigen_chains,
                clash_overlap_angstrom=clash_overlap_angstrom,
                contact_cutoff_angstrom=contact_cutoff_angstrom,
            )
        )
        output["geometry_status"] = "ok"
    except AntigenChainContractError:
        raise
    except Exception as exc:
        output["geometry_status"] = "failed"
        failures.append(f"geometry: {type(exc).__name__}: {exc}")

    if not reference_path.is_file():
        output["rmsd_status"] = "failed"
        failures.append(f"rmsd: REF1 not found: {reference_path}")
    else:
        try:
            resolved_reference = reference_path.resolve()
            reference = reference_cache.get(resolved_reference)
            if reference is None:
                reference = PDBFile(str(resolved_reference))
                reference_cache[resolved_reference] = reference
            output.update(
                compute_cdr_ca_rmsd(
                    candidate,
                    reference,
                    structure_info,
                    cdr_range,
                    min_framework_ca=min_framework_ca,
                )
            )
            output["rmsd_status"] = "ok"
        except Exception as exc:
            output["rmsd_status"] = "failed"
            failures.append(f"rmsd: {type(exc).__name__}: {exc}")

    output["eval_status"] = final_eval_status(output)
    output["failure_reason"] = " | ".join(failures)
    return output


def numeric_value(row: Mapping[str, object], metric: str) -> float | None:
    value = row.get(metric, "")
    if value in ("", None):
        return None
    try:
        number = float(value)
    except (TypeError, ValueError):
        return None
    return number if math.isfinite(number) else None


def choose_baseline(methods: Sequence[str], requested: str) -> str | None:
    if requested != "auto":
        return requested if requested in methods else None
    if "diffab_sample" in methods:
        return "diffab_sample"
    if "argmax" in methods:
        return "argmax"
    return None


def case_key(row: Mapping[str, object]) -> tuple[str, str, str]:
    return str(row["file"]), str(row["sample"]), str(row["cdr"])


def format_number(value: float | None, digits: int = 4) -> str:
    if value is None or not math.isfinite(value):
        return "NA"
    return f"{value:.{digits}f}"


def quantile(values: Sequence[float], probability: float) -> float | None:
    if not values:
        return None
    return float(np.quantile(np.asarray(values, dtype=np.float64), probability))


def create_summary(
    rows: Sequence[Mapping[str, object]],
    validation_csv: Path,
    structure_kinds: Sequence[str],
    requested_baseline: str,
    clash_overlap_angstrom: float,
    contact_cutoff_angstrom: float,
    min_framework_ca: int,
    antigen_chain_map_path: Path | None = None,
    antigen_chain_map_sha256: str | None = None,
) -> str:
    methods = sorted({str(row["method"]) for row in rows})
    baseline = choose_baseline(methods, requested_baseline)
    if antigen_chain_map_path is not None:
        antigen_definition = (
            "- Antigen interface proxy: only the frozen structure-map `Ag` chain(s) "
            "are included; configured chains must exist and contain at least two "
            "recognized polymer residues. Waters and ligands are excluded. "
            f"Antigen contacts use the fixed cutoff {ANTIGEN_CONTACT_CUTOFF_ANGSTROM:.1f} A."
        )
        antigen_contract = [
            f"Antigen chain map: `{antigen_chain_map_path}`",
            f"Antigen chain map SHA-256: `{antigen_chain_map_sha256}`",
            "Antigen chain mode: **explicit frozen structure-map Ag (strict)**.",
        ]
    else:
        antigen_definition = (
            "- Antigen/other-chain development proxy: metadata CDR chains define "
            "antibody chains; heavy atoms in all other recognized polymer chains "
            "with >=2 polymer residues are included. Waters, ligands, and lone "
            "amino-acid-like HET residues are excluded. "
            f"Antigen contacts use the fixed cutoff {ANTIGEN_CONTACT_CUTOFF_ANGSTROM:.1f} A."
        )
        antigen_contract = [
            "Antigen chain mode: **legacy inferred non-antibody polymer "
            "(development compatibility only)**.",
        ]
    lines = [
        "# DiffAb Physical Structure Metrics",
        "",
        f"Input validation CSV: `{validation_csv}`",
        "",
        *antigen_contract,
        "",
        f"Expanded evaluation records: **{len(rows)}**; structure kinds: "
        + ", ".join(f"`{kind}`" for kind in structure_kinds)
        + ".",
        "",
        "Failures are retained as explicit records. Metric summaries below are complete-case "
        "for that metric; coverage and ITT paired denominators are reported separately, with "
        "missing/failed pairs receiving no favorable credit (no numeric penalty is imputed).",
        "",
        "## Definitions",
        "",
        "- Heavy atoms only. CDR--context and unordered CDR-internal pairs at topology graph distance <= 3 are excluded.",
        "- Internal pairs are counted once; total counts and overlap penalties are context + internal, total max overlap is their max, and total minimum distance is their min.",
        f"- Clash: VDW overlap > {clash_overlap_angstrom:.3f} A. Scoped clashscores are clashes per 1000 CDR heavy atoms.",
        f"- Contact: evaluated heavy-atom pair distance <= {contact_cutoff_angstrom:.3f} A, reported separately for context, internal, and total.",
        antigen_definition,
        "- Sum-squared overlap uses `max(r_i + r_j - d_ij, 0)^2`.",
        f"- CDR CA-RMSD uses a Kabsch fit on at least {min_framework_ca} common antibody framework CA atoms, excluding all metadata-defined CDR ranges.",
        "- VDW radii (A): "
        + ", ".join(
            f"{element}={radius:.2f}"
            for element, radius in sorted(VDW_RADII_ANGSTROM.items())
            if element != "H"
        )
        + f"; fallback={DEFAULT_VDW_RADIUS_ANGSTROM:.2f}.",
        "",
        "## Evaluation Coverage (Intention to Treat)",
        "",
        "| structure | method | records | full ok | partial | failed | geometry ok | antigen available | RMSD ok |",
        "|---|---:|---:|---:|---:|---:|---:|---:|---:|",
    ]
    for kind in structure_kinds:
        for method in methods:
            subset = [
                row
                for row in rows
                if row["structure_kind"] == kind and row["method"] == method
            ]
            full_ok = sum(row["eval_status"] == "ok" for row in subset)
            partial = sum(row["eval_status"] == "partial" for row in subset)
            failed = sum(row["eval_status"] == "failed" for row in subset)
            geometry_ok = sum(row["geometry_status"] == "ok" for row in subset)
            antigen_available = sum(
                row["antigen_status"] == "available" for row in subset
            )
            rmsd_ok = sum(row["rmsd_status"] == "ok" for row in subset)
            lines.append(
                f"| {kind} | {method} | {len(subset)} | {full_ok} | {partial} | "
                f"{failed} | {geometry_ok} | {antigen_available} | {rmsd_ok} |"
            )

    lines += [
        "",
        "## Per-Method Metrics",
        "",
        "| structure | method | metric | available / records | mean | median | q25 | q75 |",
        "|---|---|---|---:|---:|---:|---:|---:|",
    ]
    for kind in structure_kinds:
        for method in methods:
            subset = [
                row
                for row in rows
                if row["structure_kind"] == kind and row["method"] == method
            ]
            for metric in SUMMARY_METRICS:
                values = [
                    value
                    for value in (numeric_value(row, metric) for row in subset)
                    if value is not None
                ]
                mean_value = statistics.fmean(values) if values else None
                median_value = statistics.median(values) if values else None
                lines.append(
                    f"| {kind} | {method} | `{metric}` | {len(values)} / {len(subset)} | "
                    f"{format_number(mean_value)} | {format_number(median_value)} | "
                    f"{format_number(quantile(values, 0.25))} | "
                    f"{format_number(quantile(values, 0.75))} |"
                )

    lines += ["", "## Paired Against Baseline", ""]
    if baseline is None:
        priorities = "`diffab_sample`, then `argmax`" if requested_baseline == "auto" else f"`{requested_baseline}`"
        lines += [
            f"No requested baseline was present (selection rule: {priorities}); paired summaries are unavailable.",
            "",
        ]
        return "\n".join(lines)

    lines += [
        f"Baseline: `{baseline}`. Delta is method minus baseline.",
        "",
        "`union ITT` is the union of baseline and method case keys. `complete` requires both "
        "rows and both finite metric values. `ITT favorable` divides strict favorable complete "
        "pairs by the union ITT denominator.",
        f"Paired favorable rates treat absolute deltas <= {PAIR_WIN_TOLERANCE:g} as ties.",
        "",
        "| structure | method | metric | union ITT | both rows | complete | median delta | mean delta | favorable / complete | ITT favorable |",
        "|---|---|---|---:|---:|---:|---:|---:|---:|---:|",
    ]
    for kind in structure_kinds:
        kind_rows = [row for row in rows if row["structure_kind"] == kind]
        baseline_map = {
            case_key(row): row for row in kind_rows if row["method"] == baseline
        }
        for method in methods:
            if method == baseline:
                continue
            method_map = {
                case_key(row): row for row in kind_rows if row["method"] == method
            }
            union_keys = sorted(set(baseline_map).union(method_map))
            both_keys = sorted(set(baseline_map).intersection(method_map))
            for metric in SUMMARY_METRICS:
                deltas: list[float] = []
                favorable = 0
                direction = METRIC_DIRECTION[metric]
                for key in both_keys:
                    baseline_value = numeric_value(baseline_map[key], metric)
                    method_value = numeric_value(method_map[key], metric)
                    if baseline_value is None or method_value is None:
                        continue
                    delta = method_value - baseline_value
                    deltas.append(delta)
                    if direction == "lower" and delta < -PAIR_WIN_TOLERANCE:
                        favorable += 1
                    elif direction == "higher" and delta > PAIR_WIN_TOLERANCE:
                        favorable += 1
                complete_rate = (
                    f"{favorable}/{len(deltas)} ({favorable / len(deltas):.3f})"
                    if deltas and direction != "neutral"
                    else ("neutral" if direction == "neutral" else "0/0 (NA)")
                )
                itt_rate = (
                    format_number(favorable / len(union_keys), 3)
                    if union_keys and direction != "neutral"
                    else "NA"
                )
                lines.append(
                    f"| {kind} | {method} | `{metric}` | {len(union_keys)} | "
                    f"{len(both_keys)} | {len(deltas)} | "
                    f"{format_number(statistics.median(deltas) if deltas else None)} | "
                    f"{format_number(statistics.fmean(deltas) if deltas else None)} | "
                    f"{complete_rate} | {itt_rate} |"
                )
    lines.append("")
    return "\n".join(lines)


def validate_unique_cases(rows: Sequence[Mapping[str, str]]) -> None:
    seen: dict[tuple[str, str, str, str], int] = {}
    for input_row, row in enumerate(rows, start=2):
        cdr = row.get("cdr", "") or parse_cdr_from_file(row.get("file", ""))
        key = (row.get("file", ""), row.get("sample", ""), cdr, row.get("method", ""))
        if key in seen:
            raise ValueError(
                f"Duplicate validation case {key!r} at CSV rows {seen[key]} and {input_row}"
            )
        seen[key] = input_row


def write_csv_exclusive(rows: Sequence[Mapping[str, object]], path: Path) -> None:
    with path.open("x", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=OUTPUT_FIELDS)
        writer.writeheader()
        writer.writerows(rows)


def safe_output_tag(value: str) -> str:
    if not re.fullmatch(r"[A-Za-z0-9][A-Za-z0-9_.-]*", value):
        raise ValueError(
            "--output-tag must start with an alphanumeric character and contain only "
            "letters, digits, '.', '_', or '-'"
        )
    return value


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(
        description="Evaluate DiffAb placed/rebuilt CDR physical structure metrics."
    )
    parser.add_argument("--run-root", required=True, help="Root of one DiffAb QUBO run")
    parser.add_argument(
        "--validation-csv", required=True, help="Placed/rebuilt OpenMM validation CSV"
    )
    parser.add_argument(
        "--structure-kind",
        choices=("placed", "rebuilt", "both"),
        default="both",
        help="Which PDB column(s) to evaluate (default: both)",
    )
    parser.add_argument(
        "--output-tag",
        default="validation",
        help="Label in new output filenames; existing outputs are never overwritten",
    )
    parser.add_argument(
        "--output-dir",
        default=None,
        help="Optional output directory (default: run root; useful for smoke tests)",
    )
    parser.add_argument(
        "--baseline-method",
        default="auto",
        help="Paired baseline, or auto: prefer diffab_sample then argmax",
    )
    parser.add_argument("--clash-overlap", type=float, default=0.4)
    parser.add_argument("--contact-cutoff", type=float, default=4.5)
    parser.add_argument("--min-framework-ca", type=int, default=10)
    parser.add_argument(
        "--antigen-chain-map",
        default=None,
        help="Optional finalized structure-map JSON. When set, only its exact Ag "
        "chains are used and missing/mismatched/non-polymer chains fail closed.",
    )
    parser.add_argument(
        "--max-rows",
        type=int,
        default=None,
        help="Evaluate only the first N CSV rows (intended for deterministic smoke tests)",
    )
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    if args.clash_overlap < 0.0:
        raise ValueError("--clash-overlap must be nonnegative")
    if args.contact_cutoff <= 0.0:
        raise ValueError("--contact-cutoff must be positive")
    if args.min_framework_ca < 3:
        raise ValueError("--min-framework-ca must be at least 3")
    if args.max_rows is not None and args.max_rows <= 0:
        raise ValueError("--max-rows must be positive")

    run_root = Path(args.run_root).expanduser().resolve()
    validation_csv = Path(args.validation_csv).expanduser().resolve()
    if not run_root.is_dir():
        raise FileNotFoundError(f"Run root not found: {run_root}")
    if not validation_csv.is_file():
        raise FileNotFoundError(f"Validation CSV not found: {validation_csv}")
    rows = read_validation_csv(validation_csv)
    if args.max_rows is not None:
        rows = rows[: args.max_rows]
    if not rows:
        raise ValueError("Validation CSV selection contains no rows")
    validate_unique_cases(rows)

    structure_kinds = (
        ("placed", "rebuilt")
        if args.structure_kind == "both"
        else (args.structure_kind,)
    )
    structures = load_structure_map(run_root)
    if not structures:
        raise FileNotFoundError(
            f"No DiffAb metadata.json files found under {run_root / 'diffab_outputs'}"
        )

    antigen_chain_map_path: Path | None = None
    antigen_chains_by_structure: dict[str, frozenset[str]] | None = None
    if args.antigen_chain_map is not None:
        antigen_chain_map_path = Path(args.antigen_chain_map).expanduser().resolve()
        if not antigen_chain_map_path.is_file():
            raise FileNotFoundError(f"Antigen chain map not found: {antigen_chain_map_path}")
        antigen_chains_by_structure = load_explicit_antigen_chain_map(
            antigen_chain_map_path, structures
        )
        validate_explicit_antigen_chain_topologies(structures, antigen_chains_by_structure)

    evaluated: list[dict[str, object]] = []
    reference_cache: dict[Path, PDBFile] = {}
    for input_row, row in enumerate(rows, start=2):
        for structure_kind in structure_kinds:
            evaluated.append(
                evaluate_validation_row(
                    row,
                    input_row,
                    structure_kind,
                    run_root,
                    validation_csv.parent,
                    structures,
                    reference_cache,
                    antigen_chains_by_structure,
                    clash_overlap_angstrom=args.clash_overlap,
                    contact_cutoff_angstrom=args.contact_cutoff,
                    min_framework_ca=args.min_framework_ca,
                )
            )

    output_dir = (
        Path(args.output_dir).expanduser().resolve()
        if args.output_dir is not None
        else run_root
    )
    output_dir.mkdir(parents=True, exist_ok=True)
    tag = safe_output_tag(args.output_tag)
    csv_output = output_dir / f"physical_metrics_{tag}.csv"
    summary_output = output_dir / f"physical_metrics_{tag}_summary.md"
    existing = [path for path in (csv_output, summary_output) if path.exists()]
    if existing:
        raise FileExistsError(
            "Refusing to overwrite existing output(s): "
            + ", ".join(str(path) for path in existing)
        )

    summary = create_summary(
        evaluated,
        validation_csv,
        structure_kinds,
        requested_baseline=args.baseline_method,
        clash_overlap_angstrom=args.clash_overlap,
        contact_cutoff_angstrom=args.contact_cutoff,
        min_framework_ca=args.min_framework_ca,
        antigen_chain_map_path=antigen_chain_map_path,
        antigen_chain_map_sha256=(
            sha256_file(antigen_chain_map_path)
            if antigen_chain_map_path is not None else None
        ),
    )
    write_csv_exclusive(evaluated, csv_output)
    with summary_output.open("x", encoding="utf-8") as handle:
        handle.write(summary + "\n")

    full_ok = sum(row["eval_status"] == "ok" for row in evaluated)
    partial = sum(row["eval_status"] == "partial" for row in evaluated)
    failed = sum(row["eval_status"] == "failed" for row in evaluated)
    print(f"Wrote {csv_output}")
    print(f"Wrote {summary_output}")
    print(
        f"records={len(evaluated)} full_ok={full_ok} partial={partial} failed={failed}"
    )


if __name__ == "__main__":
    main()



